Statistical Properties of Robust Learning under Distributional Shifts

Distributional shifts arise when the target deployment environment differs from the source environment that generated the training data. Robust learning frameworks such as Distributionally Robust Optimization (DRO) and Robust Satisficing (RS) aim to address this challenge, yet their finite-sample guarantees under such shifts, and their systematic comparison, remain underexplored: existing analyses typically establish guarantees either in the source environment or for adversarial worst-case performance over an ambiguity set. This paper instead studies generalization error in the target environment---the excess loss under the shifted target distribution. Our contributions are threefold. First, we derive finite-sample generalization error bounds in the shifted target environment for both DRO and RS. These bounds explicitly characterize the trade-off between reduced sensitivity to shift and the regularization penalty induced by each method's robustness hyperparameter, and they avoid the curse of dimensionality associated with Wasserstein empirical concentration. Second, when partial shift information such as shift magnitude or direction is available, we propose information-directed hyperparameter calibrations and compare the two methods given the same information. Under these calibrations, and in the partial-information regimes we study, DRO and RS exhibit complementary theoretical and empirical behavior. Finally, we apply the framework to a network lot-sizing problem, using it to interpret how robust policies respond to positive shifts in the demand distribution. Together, these results fill a gap in understanding the statistical properties of robust learning methods under distributional shifts and provide a principled basis for comparing DRO and RS.

==> anc/README.txt <==
## Experimental Data

The `experimental_data/` directory contains the processed results used
to generate the figures in the paper.

- `all_results_long_c*.csv`: results from the main experiments for
  different initial ordering costs \(c_i\).
- `additional_all_results_long_c*.csv`: results from additional repeated
  experiments reported in the appendix.
- The subdirectories under `experimental_data/` contain the figures
  generated from these result files.

The `hyperparameter_correspondence_data/` directory contains the data
used to illustrate the correspondence between the DRO radius \(r\) and
the RS target parameter \(\tau\) in network lotsizing problem.

==> anc/experimental_data/additional_all_results_long_c10.csv <==
c,comp,metric,method,k,center,lower,upper
10,emergency,mean,DRO,0.0,342.4877594065564,320.5964467348366,364.3790720782762
10,emergency,mean,DRO,0.08,342.48775940655605,320.59644673483626,364.37907207827584
10,emergency,mean,DRO,0.16,342.4877594065566,320.59644673483683,364.3790720782764
10,emergency,mean,DRO,0.24,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,DRO,0.32,342.4877594065561,320.5964467348363,364.3790720782759
10,emergency,mean,DRO,0.4,342.48775940655577,320.596446734836,364.37907207827556
10,emergency,mean,DRO,0.48,342.48775940655594,320.59644673483615,364.3790720782757
10,emergency,mean,DRO,0.56,342.4877594065564,320.5964467348366,364.3790720782762
10,emergency,mean,DRO,0.64,342.487759406556,320.5964467348362,364.3790720782758
10,emergency,mean,DRO,0.72,342.4877594065564,320.5964467348366,364.3790720782762
10,emergency,mean,DRO,0.8,342.48775940655514,320.5964467348354,364.3790720782749
10,emergency,mean,DRO,0.88,342.4877594065564,320.5964467348366,364.3790720782762
10,emergency,mean,DRO,0.96,342.4877594065563,320.5964467348365,364.37907207827607
10,emergency,mean,DRO,1.04,342.4877594065563,320.5964467348365,364.37907207827607
10,emergency,mean,DRO,1.12,342.4877594065564,320.5964467348366,364.3790720782762
10,emergency,mean,DRO,1.2,342.4877594065561,320.5964467348363,364.3790720782759
10,emergency,mean,DRO,1.28,342.487759406556,320.5964467348362,364.3790720782758
10,emergency,mean,DRO,1.36,342.4877594065561,320.5964467348363,364.3790720782759
10,emergency,mean,DRO,1.44,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,DRO,1.52,342.48775940655673,320.59644673483695,364.3790720782765
10,emergency,mean,DRO,1.6,338.32999397939443,316.5596172154873,360.10037074330154
10,emergency,mean,DRO,1.68,308.25471936673546,287.38716288198043,329.1222758514905
10,emergency,mean,DRO,1.76,299.8030395664888,279.2000710820908,320.4060080508868
10,emergency,mean,DRO,1.84,255.88296154265134,236.77612469222123,274.98979839308146
10,emergency,mean,DRO,1.92,244.73728114517746,226.03256718207712,263.4419951082778
10,emergency,mean,DRO,2.0,241.48959957821512,222.90367412303368,260.07552503339656
10,emergency,mean,DRO,2.08,241.4895995782145,222.90367412303308,260.07552503339593
10,emergency,mean,DRO,2.16,232.82895097144134,214.56488534551477,251.09301659736792
10,emergency,mean,DRO,2.24,218.60819190490503,200.8884266127343,236.32795719707576
10,emergency,mean,DRO,2.32,218.60819190490483,200.8884266127341,236.32795719707556
10,emergency,mean,DRO,2.4,206.59559326674275,189.36007771247733,223.83110882100817
10,emergency,mean,DRO,2.48,195.1217928514757,178.36417630802873,211.87940939492267
10,emergency,mean,DRO,2.56,190.7382425268224,174.16727181805322,207.30921323559159
10,emergency,mean,DRO,2.64,182.44060355933743,166.23080503100704,198.65040208766783
10,emergency,mean,DRO,2.72,181.87681398439216,165.69203468728853,198.0615932814958
10,emergency,mean,DRO,2.8000000000000003,173.29914203838408,157.49877485312078,189.09950922364737
10,emergency,mean,DRO,2.88,173.29914203838678,157.49877485312336,189.0995092236502
10,emergency,mean,DRO,2.96,173.2991422711928,157.49877507529314,189.09950946709247
10,emergency,mean,DRO,3.04,171.027691578407,155.3311178913612,186.7242652654528
10,emergency,mean,DRO,3.12,171.02769157840805,155.3311178913622,186.7242652654539
10,emergency,mean,DRO,3.2,165.60575007443924,150.15831467823713,181.05318547064135
10,emergency,mean,DRO,3.2800000000000002,165.60575007443938,150.15831467823728,181.0531854706415
10,emergency,mean,DRO,3.36,165.06637099816263,149.64405485934924,180.488687136976
10,emergency,mean,DRO,3.44,164.74218566955685,149.33501481670777,180.14935652240592
10,emergency,mean,DRO,3.52,119.46143072308844,106.42414269991552,132.49871874626137
10,emergency,mean,DRO,3.6,119.46143072308827,106.42414269991535,132.49871874626118
10,emergency,mean,DRO,3.68,119.4614307230888,106.42414269991586,132.49871874626174
10,emergency,mean,DRO,3.7600000000000002,119.41484224829593,106.38018844558795,132.4494960510039
10,emergency,mean,DRO,3.84,115.043424889789,102.26110116065114,127.82574861892685
10,emergency,mean,DRO,3.92,99.85721966087867,88.01579994862077,111.69863937313657
10,emergency,mean,DRO,4.0,96.5170776713787,84.90026301667879,108.13389232607861
10,emergency,mean,DRO,4.08,90.29474214247342,79.10496394606534,101.48452033888151
10,emergency,mean,DRO,4.16,90.31348142000984,79.12241340801742,101.50454943200225
10,emergency,mean,DRO,4.24,89.12168266167657,78.01276954688247,100.23059577647068
10,emergency,mean,DRO,4.32,89.12168266167666,78.01276954688254,100.23059577647078
10,emergency,mean,DRO,4.4,89.12168266167674,78.01276954688262,100.23059577647086
10,emergency,mean,DRO,4.48,89.12168266167679,78.01276954688265,100.23059577647092
10,emergency,mean,DRO,4.5600000000000005,89.12168266167674,78.01276954688262,100.23059577647086
10,emergency,mean,DRO,4.64,68.12905458349042,58.597949705581215,77.66015946139962
10,emergency,mean,DRO,4.72,45.888741056684715,38.293328937312694,53.484153176056736
10,emergency,mean,DRO,4.8,45.888741056684765,38.29332893731274,53.48415317605679
10,emergency,mean,DRO,4.88,38.50368268198002,31.62829372216717,45.37907164179286
10,emergency,mean,DRO,4.96,38.389749956192695,31.52571643928632,45.25378347309907
10,emergency,mean,DRO,5.04,38.38974995619379,31.525716439287304,45.25378347310027
10,emergency,mean,DRO,5.12,38.38974995619268,31.525716439286306,45.253783473099055
10,emergency,mean,DRO,5.2,38.13342833425054,31.29488722680421,44.97196944169687
10,emergency,mean,DRO,5.28,32.71779212842591,26.43347027912805,39.00211397772378
10,emergency,mean,DRO,5.36,32.64171249013913,26.365741162799853,38.917683817478405
10,emergency,mean,DRO,5.44,24.967988137586524,19.620170216032705,30.315806059140343
10,emergency,mean,DRO,5.5200000000000005,14.53169663222213,10.614717548661954,18.448675715782308
10,emergency,mean,DRO,5.6000000000000005,6.625525333639269,4.221967789019839,9.029082878258698
10,emergency,mean,DRO,5.68,4.568341059924491,2.69039764846007,6.446284471388912
10,emergency,mean,DRO,5.76,4.2055040805792805,2.4255225049063345,5.9854856562522265
10,emergency,mean,DRO,5.84,1.4313382994190507,0.5767113786518582,2.285965220186243
10,emergency,mean,DRO,5.92,1.4313382994190498,0.5767113786518576,2.2859652201862417
10,emergency,mean,DRO,6.0,0.6546542927045955,0.1755569491725824,1.1337516362366087
10,emergency,mean,DRO,6.08,0.021121052983905635,-0.01361998762170576,0.055862093589517034
10,emergency,mean,DRO,6.16,0.0,0.0,0.0
10,emergency,mean,DRO,6.24,0.0,0.0,0.0
10,emergency,mean,DRO,6.32,0.0,0.0,0.0
10,emergency,mean,DRO,6.4,0.0,0.0,0.0
10,emergency,mean,DRO,6.48,0.0,0.0,0.0
10,emergency,mean,DRO,6.5600000000000005,0.0,0.0,0.0
10,emergency,mean,DRO,6.640000000000001,0.0,0.0,0.0
10,emergency,mean,DRO,6.72,0.0,0.0,0.0
10,emergency,mean,DRO,6.8,0.0,0.0,0.0
10,emergency,mean,DRO,6.88,0.0,0.0,0.0
10,emergency,mean,DRO,6.96,0.0,0.0,0.0
10,emergency,mean,DRO,7.04,0.0,0.0,0.0
10,emergency,mean,DRO,7.12,0.0,0.0,0.0
10,emergency,mean,DRO,7.2,0.0,0.0,0.0
10,emergency,mean,DRO,7.28,0.0,0.0,0.0
10,emergency,mean,DRO,7.36,0.0,0.0,0.0
10,emergency,mean,DRO,7.44,0.0,0.0,0.0
10,emergency,mean,DRO,7.5200000000000005,0.0,0.0,0.0
10,emergency,mean,DRO,7.6000000000000005,0.0,0.0,0.0
10,emergency,mean,DRO,7.68,0.0,0.0,0.0
10,emergency,mean,DRO,7.76,0.0,0.0,0.0
10,emergency,mean,DRO,7.84,0.0,0.0,0.0
10,emergency,mean,DRO,7.92,0.0,0.0,0.0
10,emergency,mean,DRO,8.0,0.0,0.0,0.0
10,emergency,mean,ERM,0.0,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,0.08,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,0.16,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,0.24,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,0.32,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,0.4,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,0.48,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,0.56,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,0.64,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,0.72,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,0.8,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,0.88,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,0.96,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,1.04,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,1.12,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,1.2,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,1.28,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,1.36,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,1.44,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,1.52,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,1.6,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,1.68,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,1.76,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,1.84,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,1.92,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,2.0,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,2.08,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,2.16,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,2.24,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,2.32,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,2.4,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,2.48,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,2.56,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,2.64,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,2.72,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,2.8000000000000003,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,2.88,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,2.96,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,3.04,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,3.12,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,3.2,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,3.2800000000000002,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,3.36,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,3.44,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,3.52,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,3.6,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,3.68,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,3.7600000000000002,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,3.84,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,3.92,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,4.0,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,4.08,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,4.16,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,4.24,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,4.32,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,4.4,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,4.48,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,4.5600000000000005,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,4.64,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,4.72,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,4.8,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,4.88,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,4.96,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,5.04,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,5.12,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,5.2,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,5.28,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,5.36,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,5.44,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,5.5200000000000005,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,5.6000000000000005,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,5.68,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,5.76,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,5.84,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,5.92,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,6.0,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,6.08,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,6.16,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,6.24,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,6.32,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,6.4,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,6.48,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,6.5600000000000005,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,6.640000000000001,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,6.72,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,6.8,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,6.88,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,6.96,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,7.04,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,7.12,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,7.2,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,7.28,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,7.36,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,7.44,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,7.5200000000000005,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,7.6000000000000005,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,7.68,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,7.76,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,7.84,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,7.92,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,ERM,8.0,342.48775940655617,320.5964467348364,364.37907207827595
10,emergency,mean,RS,0.0,131.04922171809747,117.36385290171356,144.73459053448138
10,emergency,mean,RS,0.08,113.65110143516482,100.95098410070062,126.35121876962901
10,emergency,mean,RS,0.16,99.8195741344468,87.98058855793765,111.65855971095594
10,emergency,mean,RS,0.24,95.84908188719211,84.27777568063152,107.4203880937527
10,emergency,mean,RS,0.32,98.52430484505884,86.7709663394111,110.27764335070657
10,emergency,mean,RS,0.4,99.17914714684308,87.3822756754921,110.97601861819406
10,emergency,mean,RS,0.48,90.29956255130868,79.10945257981452,101.48967252280285
10,emergency,mean,RS,0.56,90.30418564153031,79.11375746843406,101.49461381462656
10,emergency,mean,RS,0.64,90.59095367148059,79.38077347570388,101.8011338672573
10,emergency,mean,RS,0.72,92.00404679221093,80.69633719273708,103.31175639168478
10,emergency,mean,RS,0.8,90.28269249219771,79.09374360463958,101.47164137975584
10,emergency,mean,RS,0.88,84.7599631038832,73.95733556753508,95.5625906402313
10,emergency,mean,RS,0.96,84.7599631038832,73.95733556753508,95.5625906402313
10,emergency,mean,RS,1.04,84.75996310388325,73.95733556753514,95.56259064023136
10,emergency,mean,RS,1.12,84.75996310388301,73.95733556753491,95.56259064023111
10,emergency,mean,RS,1.2,84.75996310388318,73.95733556753507,95.56259064023129
10,emergency,mean,RS,1.28,84.75996310388315,73.95733556753504,95.56259064023126
10,emergency,mean,RS,1.36,78.3850684200524,68.05368384024479,88.71645299986002
10,emergency,mean,RS,1.44,81.07861835090328,70.54580156437282,91.61143513743374
10,emergency,mean,RS,1.52,83.77927605860887,73.0473185344446,94.51123358277314
10,emergency,mean,RS,1.6,81.9214701002307,71.32583367933225,92.51710652112916
10,emergency,mean,RS,1.68,76.66952784075129,66.4675909636927,86.87146471780987
10,emergency,mean,RS,1.76,84.7599631038832,73.95733556753508,95.5625906402313
10,emergency,mean,RS,1.84,77.18172429509315,66.94092156387609,87.4225270263102
10,emergency,mean,RS,1.92,80.24102557063154,69.77070811336324,90.71134302789983
10,emergency,mean,RS,2.0,74.2710210045665,64.25515304997892,84.2868889591541
10,emergency,mean,RS,2.08,72.94548227152647,63.03321676433578,82.85774777871717
10,emergency,mean,RS,2.16,74.23496393344983,64.22192117756515,84.24800668933452
10,emergency,mean,RS,2.24,60.50666064859376,51.611193661070246,69.40212763611727
10,emergency,mean,RS,2.32,67.90476105470283,58.391651110532436,77.41787099887323
10,emergency,mean,RS,2.4,50.63353138005605,42.60873402280257,58.658328737309525
10,emergency,mean,RS,2.48,69.15188844986065,59.538847032370484,78.76492986735082
10,emergency,mean,RS,2.56,60.791237959219096,51.87153812164507,69.71093779679313
10,emergency,mean,RS,2.64,67.81349466501139,58.307712734468126,77.31927659555465
10,emergency,mean,RS,2.72,49.45461766493106,41.535887875122846,57.37334745473927
10,emergency,mean,RS,2.8000000000000003,48.69649431107838,40.84607977273805,56.54690884941871
10,emergency,mean,RS,2.88,65.29487250451396,55.996567525258584,74.59317748376934
10,emergency,mean,RS,2.96,56.468332527558715,47.922965686811295,65.01369936830613
10,emergency,mean,RS,3.04,63.44527532971627,54.30124515206684,72.5893055073657
10,emergency,mean,RS,3.12,41.013518883645595,33.890698350669595,48.136339416621595
10,emergency,mean,RS,3.2,49.25904117841109,41.35792448266276,57.16015787415942
10,emergency,mean,RS,3.2800000000000002,42.97899830769815,35.662502570679855,50.29549404471644
10,emergency,mean,RS,3.36,41.78665180493009,34.587803855799805,48.98549975406037
10,emergency,mean,RS,3.44,37.58920002514164,30.804788638273273,44.373611412010014
10,emergency,mean,RS,3.52,34.14036855407641,27.70408707583554,40.57665003231728
10,emergency,mean,RS,3.6,29.89692621241372,23.94248347187766,35.851368952949784
10,emergency,mean,RS,3.68,34.97580121741838,28.452945097145033,41.498657337691725
10,emergency,mean,RS,3.7600000000000002,27.248762677943873,21.620455300448203,32.877070055439546
10,emergency,mean,RS,3.84,20.93477399986644,16.12384024184205,25.74570775789083
10,emergency,mean,RS,3.92,29.553486512672862,23.64099091713714,35.46598210820858
10,emergency,mean,RS,4.0,32.21302117494416,25.985598567088534,38.44044378279979
10,emergency,mean,RS,4.08,22.832663292650697,17.763875141058016,27.901451444243378
10,emergency,mean,RS,4.16,22.16802107534529,17.18938486842504,27.14665728226554
10,emergency,mean,RS,4.24,12.204594186545597,8.655647147948274,15.75354122514292
10,emergency,mean,RS,4.32,21.64366433274403,16.736293767087858,26.551034898400204
10,emergency,mean,RS,4.4,24.62588294406917,19.321821218972893,29.929944669165444
10,emergency,mean,RS,4.48,24.530909302726,19.239214334959566,29.82260427049243
10,emergency,mean,RS,4.5600000000000005,16.14894477695989,11.989799223968312,20.30809032995147
10,emergency,mean,RS,4.64,31.05362168360965,24.960290337362295,37.146953029857
10,emergency,mean,RS,4.72,9.84102297064806,6.734003650962309,12.948042290333811
10,emergency,mean,RS,4.8,10.451644275778527,7.226483318890147,13.676805232666908
10,emergency,mean,RS,4.88,12.97801856948769,9.302091068871295,16.653946070104084
10,emergency,mean,RS,4.96,11.54265710936002,8.110671026825983,14.974643191894057
10,emergency,mean,RS,5.04,8.136281557766216,5.387535850317702,10.88502726521473
10,emergency,mean,RS,5.12,10.455622810423366,7.229684677846963,13.681560942999768
10,emergency,mean,RS,5.2,8.781506101186936,5.893216180507496,11.669796021866377
10,emergency,mean,RS,5.28,8.78520630219896,5.89612333438882,11.6742892700091
10,emergency,mean,RS,5.36,7.956342270570569,5.246064728094645,10.666619813046493
10,emergency,mean,RS,5.44,8.203116198012353,5.440002267267796,10.966230128756909
10,emergency,mean,RS,5.5200000000000005,7.90952776938924,5.209205712669094,10.609849826109386
10,emergency,mean,RS,5.6000000000000005,7.284122291220202,4.725169188934329,9.843075393506075
10,emergency,mean,RS,5.68,12.41113506543982,8.827820399536655,15.994449731342986
10,emergency,mean,RS,5.76,4.446884229605037,2.6013281243018844,6.292440334908189
10,emergency,mean,RS,5.84,2.7571196286295505,1.4262135574730705,4.08802569978603
10,emergency,mean,RS,5.92,5.595331834693423,3.44264528948696,7.748018379899886
10,emergency,mean,RS,6.0,2.635765292056816,1.3466717515543434,3.924858832559289
10,emergency,mean,RS,6.08,3.7674473855354753,2.11665964191734,5.418235129153611
10,emergency,mean,RS,6.16,1.8629071244019189,0.8476450683953438,2.878169180408494
10,emergency,mean,RS,6.24,3.4291971684336957,1.880752336871705,4.9776419999956865
10,emergency,mean,RS,6.32,1.920924151021277,0.8852460252655168,2.956602276777037
10,emergency,mean,RS,6.4,6.636341218227501,4.23017219895045,9.042510237504551
10,emergency,mean,RS,6.48,1.2909234495696076,0.4958225090099163,2.0860243901292987
10,emergency,mean,RS,6.5600000000000005,0.8185793639480021,0.24543783660190777,1.3917208912940966
10,emergency,mean,RS,6.640000000000001,3.176120165131526,1.706776442282914,4.645463887980138
10,emergency,mean,RS,6.72,1.7091273638493367,0.7476354937411261,2.6706192339575474
10,emergency,mean,RS,6.8,0.18551895036553995,-0.01832334612667788,0.38936124685775775
10,emergency,mean,RS,6.88,4.123901942851057,2.3679881752748173,5.879815710427296
10,emergency,mean,RS,6.96,2.893037847772277,1.5164908558239547,4.269584839720599
10,emergency,mean,RS,7.04,1.0175576850047205,0.34727270993518966,1.6878426600742515
10,emergency,mean,RS,7.12,0.5788882076474039,0.14575827803496028,1.0120181372598476
10,emergency,mean,RS,7.2,1.4259360636263092,0.5735109097797572,2.2783612174728614
10,emergency,mean,RS,7.28,1.2503587531574671,0.4728329892510671,2.027884517063867
10,emergency,mean,RS,7.36,0.27853140523262326,0.01325817598626311,0.5438046344789834
10,emergency,mean,RS,7.44,1.1396858544826005,0.41315433571951354,1.8662173732456875
10,emergency,mean,RS,7.5200000000000005,1.271747033177603,0.4849754781261397,2.0585185882290666
10,emergency,mean,RS,7.6000000000000005,1.2856863057160126,0.4928638062787106,2.0785088051533145
10,emergency,mean,RS,7.68,0.05539750393476606,-0.035723281336392354,0.14651828920592447
10,emergency,mean,RS,7.76,0.0,0.0,0.0
10,emergency,mean,RS,7.84,0.6628713352393384,0.1787312651026391,1.1470114053760376
10,emergency,mean,RS,7.92,0.14308474160651552,-0.02721340246186102,0.31338288567489203
10,emergency,mean,RS,8.0,0.0,0.0,0.0
10,emergency,quantile95,DRO,0.0,1195.2269999201824,1187.9612756693002,1210.905008637194
10,emergency,quantile95,DRO,0.08,1195.2269999201817,1187.9612756692998,1210.9050086371933
10,emergency,quantile95,DRO,0.16,1195.2269999201828,1187.9612756693007,1210.9050086371944
10,emergency,quantile95,DRO,0.24,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,DRO,0.32,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,DRO,0.4,1195.2269999201815,1187.9612756692995,1210.905008637193
10,emergency,quantile95,DRO,0.48,1195.2269999201815,1187.9612756692995,1210.905008637193
10,emergency,quantile95,DRO,0.56,1195.2269999201824,1187.9612756693004,1210.905008637194
10,emergency,quantile95,DRO,0.64,1195.2269999201817,1187.9612756692995,1210.9050086371933
10,emergency,quantile95,DRO,0.72,1195.2269999201824,1187.9612756693004,1210.9050086371938
10,emergency,quantile95,DRO,0.8,1195.2269999201803,1187.9612756692984,1210.9050086371917
10,emergency,quantile95,DRO,0.88,1195.2269999201824,1187.9612756693002,1210.9050086371938
10,emergency,quantile95,DRO,0.96,1195.2269999201822,1187.9612756693,1210.9050086371935
10,emergency,quantile95,DRO,1.04,1195.2269999201822,1187.9612756693,1210.9050086371938
10,emergency,quantile95,DRO,1.12,1195.2269999201824,1187.9612756693004,1210.905008637194
10,emergency,quantile95,DRO,1.2,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,DRO,1.28,1195.2269999201817,1187.9612756692995,1210.905008637193
10,emergency,quantile95,DRO,1.36,1195.226999920182,1187.9612756692998,1210.9050086371935
10,emergency,quantile95,DRO,1.44,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,DRO,1.52,1195.2269999201828,1187.961275669301,1210.9050086371944
10,emergency,quantile95,DRO,1.6,1188.205440262198,1180.9397160113158,1203.8834489792093
10,emergency,quantile95,DRO,1.68,1136.128504938942,1128.86278068806,1151.8065136559535
10,emergency,quantile95,DRO,1.76,1121.0130178140391,1113.7472935631572,1136.6910265310507
10,emergency,quantile95,DRO,1.84,1037.5184822842368,1030.252758033355,1053.1964910012484
10,emergency,quantile95,DRO,1.92,1015.1568118877034,1007.8910876368216,1030.834820604715
10,emergency,quantile95,DRO,2.0,1008.5451834635054,1001.2794592126234,1024.223192180517
10,emergency,quantile95,DRO,2.08,1008.545183463504,1001.2794592126222,1024.2231921805158
10,emergency,quantile95,DRO,2.16,990.649925681472,983.3842014305902,1006.3279343984836
10,emergency,quantile95,DRO,2.24,960.4037044756491,953.137980224767,976.0817131926606
10,emergency,quantile95,DRO,2.32,960.4037044756486,953.1379802247666,976.0817131926601
10,emergency,quantile95,DRO,2.4,933.6873294346204,926.4216051837387,949.3653381516322
10,emergency,quantile95,DRO,2.48,907.2770706489827,900.0113463981008,922.9550793659944
10,emergency,quantile95,DRO,2.56,896.9406497298612,889.6749254789793,912.6186584468729
10,emergency,quantile95,DRO,2.64,876.9259012111069,869.660176960225,892.6039099281186
10,emergency,quantile95,DRO,2.72,875.5406688402339,868.274944589352,891.2186775572455
10,emergency,quantile95,DRO,2.8000000000000003,854.1780406261954,846.9123163753136,869.856049343207
10,emergency,quantile95,DRO,2.88,854.1780406262022,846.9123163753204,869.8560493432138
10,emergency,quantile95,DRO,2.96,854.1780412170805,846.9123169661985,869.8560499340921
10,emergency,quantile95,DRO,3.04,848.4008448208352,841.1351205699534,864.078853537847
10,emergency,quantile95,DRO,3.12,848.400844820838,841.1351205699561,864.0788535378496
10,emergency,quantile95,DRO,3.2,834.4673764660783,827.2016522151964,850.14538518309
10,emergency,quantile95,DRO,3.2800000000000002,834.4673764660788,827.2016522151969,850.1453851830903
10,emergency,quantile95,DRO,3.36,833.0621252940673,825.7964010431854,848.7401340110789
10,emergency,quantile95,DRO,3.44,832.2151910426501,824.9494667917683,847.8931997596617
10,emergency,quantile95,DRO,3.52,698.540264843834,691.2745405929522,714.2182735608458
10,emergency,quantile95,DRO,3.6,698.5402648438334,691.2745405929516,714.2182735608451
10,emergency,quantile95,DRO,3.68,698.5402648438352,691.2745405929533,714.2182735608469
10,emergency,quantile95,DRO,3.7600000000000002,698.3875157461537,691.1217914952717,714.0655244631653
10,emergency,quantile95,DRO,3.84,683.7550957018206,676.4893714509386,699.4331044188323
10,emergency,quantile95,DRO,3.92,628.6818560650196,621.4161318141377,644.3598647820313
10,emergency,quantile95,DRO,4.0,615.4328348530306,608.1671106021487,631.1108435700422
10,emergency,quantile95,DRO,4.08,589.9558297721977,582.6901055213158,605.6338384892094
10,emergency,quantile95,DRO,4.16,590.0335861105231,582.7678618596412,605.7115948275348
10,emergency,quantile95,DRO,4.24,585.0717414359125,577.8060171850306,600.7497501529241
10,emergency,quantile95,DRO,4.32,585.0717414359129,577.8060171850309,600.7497501529244
10,emergency,quantile95,DRO,4.4,585.0717414359132,577.8060171850312,600.7497501529248
10,emergency,quantile95,DRO,4.48,585.0717414359134,577.8060171850315,600.749750152925
10,emergency,quantile95,DRO,4.5600000000000005,585.0717414359132,577.8060171850312,600.7497501529248
10,emergency,quantile95,DRO,4.64,487.1569053333547,479.89118108247277,502.83491405036636
10,emergency,quantile95,DRO,4.72,356.54833860504147,349.28261435415953,372.22634732205313
10,emergency,quantile95,DRO,4.8,356.5483386050418,349.2826143541599,372.2263473220534
10,emergency,quantile95,DRO,4.88,303.49397895269817,296.2282547018163,319.17198766970984
10,emergency,quantile95,DRO,4.96,302.6308522421882,295.3651279913062,318.3088609591999
10,emergency,quantile95,DRO,5.04,302.6308522421965,295.3651279913146,318.3088609592081
10,emergency,quantile95,DRO,5.12,302.6308522421881,295.36512799130617,318.3088609591997
10,emergency,quantile95,DRO,5.2,300.68902177292944,293.4232975220475,316.36703048994104
10,emergency,quantile95,DRO,5.28,257.28848791339794,250.02276366251604,272.9664966304096
10,emergency,quantile95,DRO,5.36,256.61986992504626,249.35414567416433,272.2978786420579
10,emergency,quantile95,DRO,5.44,179.5122695426344,172.24654529175248,195.19027825964602
10,emergency,quantile95,DRO,5.5200000000000005,43.157133788302254,35.89140953742031,58.83514250531389
10,emergency,quantile95,DRO,5.6000000000000005,0.0,0.0,0.0
10,emergency,quantile95,DRO,5.68,0.0,0.0,0.0
10,emergency,quantile95,DRO,5.76,0.0,0.0,0.0
10,emergency,quantile95,DRO,5.84,0.0,0.0,0.0
10,emergency,quantile95,DRO,5.92,0.0,0.0,0.0
10,emergency,quantile95,DRO,6.0,0.0,0.0,0.0
10,emergency,quantile95,DRO,6.08,0.0,0.0,0.0
10,emergency,quantile95,DRO,6.16,0.0,0.0,0.0
10,emergency,quantile95,DRO,6.24,0.0,0.0,0.0
10,emergency,quantile95,DRO,6.32,0.0,0.0,0.0
10,emergency,quantile95,DRO,6.4,0.0,0.0,0.0
10,emergency,quantile95,DRO,6.48,0.0,0.0,0.0
10,emergency,quantile95,DRO,6.5600000000000005,0.0,0.0,0.0
10,emergency,quantile95,DRO,6.640000000000001,0.0,0.0,0.0
10,emergency,quantile95,DRO,6.72,0.0,0.0,0.0
10,emergency,quantile95,DRO,6.8,0.0,0.0,0.0
10,emergency,quantile95,DRO,6.88,0.0,0.0,0.0
10,emergency,quantile95,DRO,6.96,0.0,0.0,0.0
10,emergency,quantile95,DRO,7.04,0.0,0.0,0.0
10,emergency,quantile95,DRO,7.12,0.0,0.0,0.0
10,emergency,quantile95,DRO,7.2,0.0,0.0,0.0
10,emergency,quantile95,DRO,7.28,0.0,0.0,0.0
10,emergency,quantile95,DRO,7.36,0.0,0.0,0.0
10,emergency,quantile95,DRO,7.44,0.0,0.0,0.0
10,emergency,quantile95,DRO,7.5200000000000005,0.0,0.0,0.0
10,emergency,quantile95,DRO,7.6000000000000005,0.0,0.0,0.0
10,emergency,quantile95,DRO,7.68,0.0,0.0,0.0
10,emergency,quantile95,DRO,7.76,0.0,0.0,0.0
10,emergency,quantile95,DRO,7.84,0.0,0.0,0.0
10,emergency,quantile95,DRO,7.92,0.0,0.0,0.0
10,emergency,quantile95,DRO,8.0,0.0,0.0,0.0
10,emergency,quantile95,ERM,0.0,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,0.08,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,0.16,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,0.24,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,0.32,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,0.4,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,0.48,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,0.56,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,0.64,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,0.72,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,0.8,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,0.88,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,0.96,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,1.04,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,1.12,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,1.2,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,1.28,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,1.36,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,1.44,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,1.52,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,1.6,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,1.68,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,1.76,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,1.84,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,1.92,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,2.0,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,2.08,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,2.16,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,2.24,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,2.32,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,2.4,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,2.48,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,2.56,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,2.64,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,2.72,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,2.8000000000000003,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,2.88,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,2.96,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,3.04,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,3.12,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,3.2,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,3.2800000000000002,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,3.36,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,3.44,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,3.52,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,3.6,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,3.68,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,3.7600000000000002,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,3.84,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,3.92,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,4.0,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,4.08,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,4.16,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,4.24,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,4.32,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,4.4,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,4.48,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,4.5600000000000005,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,4.64,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,4.72,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,4.8,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,4.88,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,4.96,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,5.04,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,5.12,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,5.2,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,5.28,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,5.36,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,5.44,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,5.5200000000000005,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,5.6000000000000005,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,5.68,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,5.76,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,5.84,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,5.92,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,6.0,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,6.08,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,6.16,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,6.24,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,6.32,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,6.4,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,6.48,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,6.5600000000000005,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,6.640000000000001,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,6.72,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,6.8,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,6.88,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,6.96,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,7.04,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,7.12,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,7.2,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,7.28,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,7.36,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,7.44,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,7.5200000000000005,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,7.6000000000000005,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,7.68,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,7.76,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,7.84,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,7.92,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,ERM,8.0,1195.226999920182,1187.9612756693,1210.9050086371935
10,emergency,quantile95,RS,0.0,735.6658837842305,728.4001595333486,751.3438925012421
10,emergency,quantile95,RS,0.08,678.9805093507157,671.7147850998338,694.6585180677274
10,emergency,quantile95,RS,0.16,628.5376203315642,621.2718960806823,644.2156290485758
10,emergency,quantile95,RS,0.24,612.7393034651814,605.4735792142994,628.4173121821931
10,emergency,quantile95,RS,0.32,623.480589483567,616.2148652326849,639.1585982005786
10,emergency,quantile95,RS,0.4,626.0501962947054,618.7844720438235,641.7282050117171
10,emergency,quantile95,RS,0.48,589.9758314686096,582.7101072177277,605.6538401856213
10,emergency,quantile95,RS,0.56,589.9950144155873,582.7292901647054,605.6730231325989
10,emergency,quantile95,RS,0.64,591.1849232535552,583.9191990026734,606.8629319705669
10,emergency,quantile95,RS,0.72,597.0391074807328,589.7733832298509,612.7171161977444
10,emergency,quantile95,RS,0.8,589.9058312233359,582.640106972454,605.5838399403475
10,emergency,quantile95,RS,0.88,566.4553821144746,559.1896578635926,582.1333908314862
10,emergency,quantile95,RS,0.96,566.4553821144744,559.1896578635926,582.1333908314862
10,emergency,quantile95,RS,1.04,566.4553821144747,559.1896578635929,582.1333908314864
10,emergency,quantile95,RS,1.12,566.4553821144738,559.1896578635917,582.1333908314854
10,emergency,quantile95,RS,1.2,566.4553821144744,559.1896578635925,582.133390831486
10,emergency,quantile95,RS,1.28,566.4553821144743,559.1896578635924,582.1333908314859
10,emergency,quantile95,RS,1.36,537.5284151125201,530.2626908616381,553.2064238295317
10,emergency,quantile95,RS,1.44,549.954072498362,542.6883482474802,565.6320812153738
10,emergency,quantile95,RS,1.52,562.140501403468,554.874777152586,577.8185101204796
10,emergency,quantile95,RS,1.6,553.8036226546865,546.5378984038047,569.4816313716982
10,emergency,quantile95,RS,1.68,529.482951530338,522.2172272794561,545.1609602473497
10,emergency,quantile95,RS,1.76,566.4553821144746,559.1896578635926,582.1333908314862
10,emergency,quantile95,RS,1.84,531.9020183698807,524.6362941189988,547.5800270868924
10,emergency,quantile95,RS,1.92,546.1119037815192,538.8461795306373,561.7899124985308
10,emergency,quantile95,RS,2.0,517.8806720639747,510.61494781309267,533.5586807809863
10,emergency,quantile95,RS,2.08,511.37674177852705,504.1110175276452,527.0547504955387
10,emergency,quantile95,RS,2.16,517.7039217153634,510.4381974644815,533.3819304323752
10,emergency,quantile95,RS,2.24,445.88066978495715,438.6149455340753,461.5586785019688
10,emergency,quantile95,RS,2.32,486.00240751786214,478.7366832669802,501.6804162348738
10,emergency,quantile95,RS,2.4,386.9665343942098,379.70081014332794,402.6445431112215
10,emergency,quantile95,RS,2.48,492.39880811668854,485.13308386580655,508.07681683370015
10,emergency,quantile95,RS,2.56,447.47941872105457,440.2136944701727,463.15742743806624
10,emergency,quantile95,RS,2.64,485.5319622101743,478.2662379592924,501.20997092718596
10,emergency,quantile95,RS,2.72,379.5486664507134,372.2829421998315,395.2266751677251
10,emergency,quantile95,RS,2.8000000000000003,374.7378130146732,367.4720887637913,390.4158217316848
10,emergency,quantile95,RS,2.88,472.18846091265414,464.9227366617722,487.8664696296658
10,emergency,quantile95,RS,2.96,422.5611313781773,415.2954071272954,438.23914009518893
10,emergency,quantile95,RS,3.04,462.1783945340485,454.9126702831666,477.85640325106016
10,emergency,quantile95,RS,3.12,322.0897652630991,314.82404101221715,337.7677739801107
10,emergency,quantile95,RS,3.2,378.310840586663,371.0451163357811,393.9888493036746
10,emergency,quantile95,RS,3.2800000000000002,336.3499157102924,329.0841914594104,352.027924427304
10,emergency,quantile95,RS,3.36,327.71867370482767,320.4529494539457,343.3966824218393
10,emergency,quantile95,RS,3.44,296.54896389407554,289.28323964319367,312.2269726110872
10,emergency,quantile95,RS,3.52,269.38871669281195,262.1229924419301,285.0667254098237
10,emergency,quantile95,RS,3.6,230.63701239657783,223.3712881456959,246.31502111358944
10,emergency,quantile95,RS,3.68,276.2181923622253,268.95246811134336,291.89620107923696
10,emergency,quantile95,RS,3.7600000000000002,203.5741126682802,196.30838841739828,219.25212138529187
10,emergency,quantile95,RS,3.84,131.5166436766226,124.25091942574068,147.19465239363421
10,emergency,quantile95,RS,3.92,227.20186956550648,219.93614531462455,242.87987828251815
10,emergency,quantile95,RS,4.0,252.73497106590793,245.469246815026,268.41297978291954
10,emergency,quantile95,RS,4.08,154.9125634203508,147.64683916946885,170.59057213736241
10,emergency,quantile95,RS,4.16,146.81553070050316,139.54980644962123,162.4935394175148
10,emergency,quantile95,RS,4.24,2.7696608031399403,0.0,18.447669520151578
10,emergency,quantile95,RS,4.32,140.35330512228555,133.08758087140362,156.03131383929716
10,emergency,quantile95,RS,4.4,175.69978697500147,168.43406272411954,191.37779569201314
10,emergency,quantile95,RS,4.48,174.6205410506473,167.35481679976536,190.29854976765893
10,emergency,quantile95,RS,4.5600000000000005,68.3279476891299,61.06222343824796,84.00595640614155
10,emergency,quantile95,RS,4.64,241.932763249185,234.66703899830307,257.6107719661967
10,emergency,quantile95,RS,4.72,0.0,0.0,0.0
10,emergency,quantile95,RS,4.8,0.0,0.0,0.0
10,emergency,quantile95,RS,4.88,16.998242066966725,9.732517816084785,32.67625078397836
10,emergency,quantile95,RS,4.96,0.0,0.0,5.084399599922715
10,emergency,quantile95,RS,5.04,0.0,0.0,0.0
10,emergency,quantile95,RS,5.12,0.0,0.0,0.0
10,emergency,quantile95,RS,5.2,0.0,0.0,0.0
10,emergency,quantile95,RS,5.28,0.0,0.0,0.0
10,emergency,quantile95,RS,5.36,0.0,0.0,0.0
10,emergency,quantile95,RS,5.44,0.0,0.0,0.0
10,emergency,quantile95,RS,5.5200000000000005,0.0,0.0,0.0
10,emergency,quantile95,RS,5.6000000000000005,0.0,0.0,0.0
10,emergency,quantile95,RS,5.68,6.653237393127048,0.5304469887201115,22.33124611013865
10,emergency,quantile95,RS,5.76,0.0,0.0,0.0
10,emergency,quantile95,RS,5.84,0.0,0.0,0.0
10,emergency,quantile95,RS,5.92,0.0,0.0,0.0
10,emergency,quantile95,RS,6.0,0.0,0.0,0.0
10,emergency,quantile95,RS,6.08,0.0,0.0,0.0
10,emergency,quantile95,RS,6.16,0.0,0.0,0.0
10,emergency,quantile95,RS,6.24,0.0,0.0,0.0
10,emergency,quantile95,RS,6.32,0.0,0.0,0.0
10,emergency,quantile95,RS,6.4,0.0,0.0,0.0
10,emergency,quantile95,RS,6.48,0.0,0.0,0.0
10,emergency,quantile95,RS,6.5600000000000005,0.0,0.0,0.0
10,emergency,quantile95,RS,6.640000000000001,0.0,0.0,0.0
10,emergency,quantile95,RS,6.72,0.0,0.0,0.0
10,emergency,quantile95,RS,6.8,0.0,0.0,0.0
10,emergency,quantile95,RS,6.88,0.0,0.0,0.0
10,emergency,quantile95,RS,6.96,0.0,0.0,0.0
10,emergency,quantile95,RS,7.04,0.0,0.0,0.0
10,emergency,quantile95,RS,7.12,0.0,0.0,0.0
10,emergency,quantile95,RS,7.2,0.0,0.0,0.0
10,emergency,quantile95,RS,7.28,0.0,0.0,0.0
10,emergency,quantile95,RS,7.36,0.0,0.0,0.0
10,emergency,quantile95,RS,7.44,0.0,0.0,0.0
10,emergency,quantile95,RS,7.5200000000000005,0.0,0.0,0.0
10,emergency,quantile95,RS,7.6000000000000005,0.0,0.0,0.0
10,emergency,quantile95,RS,7.68,0.0,0.0,0.0
10,emergency,quantile95,RS,7.76,0.0,0.0,0.0
10,emergency,quantile95,RS,7.84,0.0,0.0,0.0
10,emergency,quantile95,RS,7.92,0.0,0.0,0.0
10,emergency,quantile95,RS,8.0,0.0,0.0,0.0
10,initial,mean,DRO,0.0,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,DRO,0.08,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,DRO,0.16,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,DRO,0.24,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,DRO,0.32,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,DRO,0.4,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,mean,DRO,0.48,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,mean,DRO,0.56,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,DRO,0.64,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,mean,DRO,0.72,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,DRO,0.8,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,mean,DRO,0.88,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,DRO,0.96,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,DRO,1.04,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,DRO,1.12,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,DRO,1.2,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,DRO,1.28,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,mean,DRO,1.36,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,mean,DRO,1.44,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,DRO,1.52,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,DRO,1.6,2046.296866458543,2046.296866458543,2046.296866458543
10,initial,mean,DRO,1.68,2063.655844899629,2063.655844899629,2063.655844899629
10,initial,mean,DRO,1.76,2068.6943406079295,2068.6943406079295,2068.6943406079295
10,initial,mean,DRO,1.84,2096.525852451196,2096.525852451196,2096.525852451196
10,initial,mean,DRO,1.92,2103.979742583375,2103.979742583375,2103.979742583375
10,initial,mean,DRO,2.0,2106.183618724775,2106.183618724775,2106.183618724775
10,initial,mean,DRO,2.08,2106.183618724775,2106.183618724775,2106.183618724775
10,initial,mean,DRO,2.16,2112.1487046521183,2112.1487046521183,2112.1487046521183
10,initial,mean,DRO,2.24,2122.230778387392,2122.230778387392,2122.230778387392
10,initial,mean,DRO,2.32,2122.230778387394,2122.230778387394,2122.230778387394
10,initial,mean,DRO,2.4,2131.1362367344036,2131.1362367344036,2131.1362367344036
10,initial,mean,DRO,2.48,2139.9396563296145,2139.9396563296145,2139.9396563296145
10,initial,mean,DRO,2.56,2143.385129969323,2143.385129969323,2143.385129969323
10,initial,mean,DRO,2.64,2150.056712808906,2150.056712808906,2150.056712808906
10,initial,mean,DRO,2.72,2150.5184569325315,2150.5184569325315,2150.5184569325315
10,initial,mean,DRO,2.8000000000000003,2157.6393330038777,2157.6393330038777,2157.6393330038777
10,initial,mean,DRO,2.88,2157.639333003877,2157.639333003877,2157.639333003877
10,initial,mean,DRO,2.96,2157.639332806917,2157.639332806917,2157.639332806917
10,initial,mean,DRO,3.04,2159.565064938997,2159.565064938997,2159.565064938997
10,initial,mean,DRO,3.12,2159.565064938997,2159.565064938997,2159.565064938997
10,initial,mean,DRO,3.2,2164.2095543905825,2164.2095543905825,2164.2095543905825
10,initial,mean,DRO,3.2800000000000002,2164.209554390582,2164.209554390582,2164.209554390582
10,initial,mean,DRO,3.36,2164.6779714479203,2164.6779714479203,2164.6779714479203
10,initial,mean,DRO,3.44,2164.96028286506,2164.96028286506,2164.96028286506
10,initial,mean,DRO,3.52,2209.518591597998,2209.518591597998,2209.518591597998
10,initial,mean,DRO,3.6,2209.518591597998,2209.518591597998,2209.518591597998
10,initial,mean,DRO,3.68,2209.518591597997,2209.518591597997,2209.518591597997
10,initial,mean,DRO,3.7600000000000002,2209.569507963891,2209.569507963891,2209.569507963891
10,initial,mean,DRO,3.84,2214.446981312002,2214.446981312002,2214.446981312002
10,initial,mean,DRO,3.92,2232.804727857602,2232.804727857602,2232.804727857602
10,initial,mean,DRO,4.0,2237.221068261599,2237.221068261599,2237.221068261599
10,initial,mean,DRO,4.08,2245.7134032885438,2245.7134032885438,2245.7134032885438
10,initial,mean,DRO,4.16,2245.687484509101,2245.687484509101,2245.687484509101
10,initial,mean,DRO,4.24,2247.3414327339715,2247.3414327339715,2247.3414327339715
10,initial,mean,DRO,4.32,2247.341432733971,2247.341432733971,2247.341432733971
10,initial,mean,DRO,4.4,2247.341432733971,2247.341432733971,2247.341432733971
10,initial,mean,DRO,4.48,2247.341432733971,2247.341432733971,2247.341432733971
10,initial,mean,DRO,4.5600000000000005,2247.341432733971,2247.341432733971,2247.341432733971
10,initial,mean,DRO,4.64,2279.9797114348244,2279.9797114348244,2279.9797114348244
10,initial,mean,DRO,4.72,2323.515900344261,2323.515900344261,2323.515900344261
10,initial,mean,DRO,4.8,2323.515900344261,2323.515900344261,2323.515900344261
10,initial,mean,DRO,4.88,2341.2006868950434,2341.2006868950434,2341.2006868950434
10,initial,mean,DRO,4.96,2341.4883957985467,2341.4883957985467,2341.4883957985467
10,initial,mean,DRO,5.04,2341.488395798544,2341.488395798544,2341.488395798544
10,initial,mean,DRO,5.12,2341.4883957985467,2341.4883957985467,2341.4883957985467
10,initial,mean,DRO,5.2,2342.135672621633,2342.135672621633,2342.135672621633
10,initial,mean,DRO,5.28,2356.602517241477,2356.602517241477,2356.602517241477
10,initial,mean,DRO,5.36,2356.8253899042606,2356.8253899042606,2356.8253899042606
10,initial,mean,DRO,5.44,2382.527923365065,2382.527923365065,2382.527923365065
10,initial,mean,DRO,5.5200000000000005,2427.979635283176,2427.979635283176,2427.979635283176
10,initial,mean,DRO,5.6000000000000005,2489.0692356054215,2489.0692356054215,2489.0692356054215
10,initial,mean,DRO,5.68,2514.705422069565,2514.705422069565,2514.705422069565
10,initial,mean,DRO,5.76,2519.855540630117,2519.855540630117,2519.855540630117
10,initial,mean,DRO,5.84,2576.8389893720164,2576.8389893720164,2576.8389893720164
10,initial,mean,DRO,5.92,2576.8389893720164,2576.8389893720164,2576.8389893720164
10,initial,mean,DRO,6.0,2607.739642410842,2607.739642410842,2607.739642410842
10,initial,mean,DRO,6.08,2667.196097394815,2667.196097394815,2667.196097394815
10,initial,mean,DRO,6.16,2739.332846442596,2739.332846442596,2739.332846442596
10,initial,mean,DRO,6.24,2769.073502163856,2769.073502163856,2769.073502163856
10,initial,mean,DRO,6.32,2809.1343733219915,2809.1343733219915,2809.1343733219915
10,initial,mean,DRO,6.4,2860.5508147953783,2860.5508147953783,2860.5508147953783
10,initial,mean,DRO,6.48,2870.8451704706736,2870.8451704706736,2870.8451704706736
10,initial,mean,DRO,6.5600000000000005,2914.488201880655,2914.488201880655,2914.488201880655
10,initial,mean,DRO,6.640000000000001,2945.737832820581,2945.737832820581,2945.737832820581
10,initial,mean,DRO,6.72,3005.9601189314712,3005.9601189314712,3005.9601189314712
10,initial,mean,DRO,6.8,3015.2789760030873,3015.2789760030873,3015.2789760030873
10,initial,mean,DRO,6.88,3119.1922927693604,3119.1922927693604,3119.1922927693604
10,initial,mean,DRO,6.96,3175.1190556574948,3175.1190556574948,3175.1190556574948
10,initial,mean,DRO,7.04,3311.802607748419,3311.802607748419,3311.802607748419
10,initial,mean,DRO,7.12,3350.210467806405,3350.210467806405,3350.210467806405
10,initial,mean,DRO,7.2,3388.9151409916526,3388.9151409916526,3388.9151409916526
10,initial,mean,DRO,7.28,3389.4057862988852,3389.4057862988852,3389.4057862988852
10,initial,mean,DRO,7.36,3396.0324079210254,3396.0324079210254,3396.0324079210254
10,initial,mean,DRO,7.44,3396.6725002279277,3396.6725002279277,3396.6725002279277
10,initial,mean,DRO,7.5200000000000005,3400.456433745407,3400.456433745407,3400.456433745407
10,initial,mean,DRO,7.6000000000000005,3407.674019409067,3407.674019409067,3407.674019409067
10,initial,mean,DRO,7.68,3410.0947792582147,3410.0947792582147,3410.0947792582147
10,initial,mean,DRO,7.76,3418.906081597394,3418.906081597394,3418.906081597394
10,initial,mean,DRO,7.84,3453.5704848264945,3453.5704848264945,3453.5704848264945
10,initial,mean,DRO,7.92,3470.7881974213265,3470.7881974213265,3470.7881974213265
10,initial,mean,DRO,8.0,3492.5625073051215,3492.5625073051215,3492.5625073051215
10,initial,mean,ERM,0.0,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,0.08,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,0.16,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,0.24,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,0.32,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,0.4,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,0.48,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,0.56,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,0.64,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,0.72,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,0.8,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,0.88,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,0.96,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,1.04,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,1.12,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,1.2,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,1.28,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,1.36,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,1.44,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,1.52,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,1.6,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,1.68,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,1.76,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,1.84,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,1.92,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,2.0,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,2.08,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,2.16,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,2.24,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,2.32,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,2.4,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,2.48,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,2.56,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,2.64,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,2.72,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,2.8000000000000003,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,2.88,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,2.96,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,3.04,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,3.12,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,3.2,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,3.2800000000000002,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,3.36,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,3.44,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,3.52,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,3.6,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,3.68,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,3.7600000000000002,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,3.84,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,3.92,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,4.0,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,4.08,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,4.16,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,4.24,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,4.32,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,4.4,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,4.48,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,4.5600000000000005,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,4.64,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,4.72,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,4.8,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,4.88,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,4.96,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,5.04,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,5.12,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,5.2,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,5.28,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,5.36,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,5.44,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,5.5200000000000005,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,5.6000000000000005,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,5.68,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,5.76,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,5.84,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,5.92,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,6.0,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,6.08,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,6.16,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,6.24,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,6.32,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,6.4,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,6.48,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,6.5600000000000005,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,6.640000000000001,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,6.72,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,6.8,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,6.88,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,6.96,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,7.04,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,7.12,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,7.2,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,7.28,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,7.36,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,7.44,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,7.5200000000000005,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,7.6000000000000005,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,7.68,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,7.76,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,7.84,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,7.92,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,ERM,8.0,2043.9563465725482,2043.9563465725482,2043.9563465725482
10,initial,mean,RS,0.0,2197.1433852845325,2197.1433852845325,2197.1433852845325
10,initial,mean,RS,0.08,2216.0385100957033,2216.0385100957033,2216.0385100957033
10,initial,mean,RS,0.16,2232.852806435421,2232.852806435421,2232.852806435421
10,initial,mean,RS,0.24,2238.11891205755,2238.11891205755,2238.11891205755
10,initial,mean,RS,0.32,2234.5384833847534,2234.5384833847534,2234.5384833847534
10,initial,mean,RS,0.4,2233.6819477810413,2233.6819477810413,2233.6819477810413
10,initial,mean,RS,0.48,2245.7067360564065,2245.7067360564065,2245.7067360564065
10,initial,mean,RS,0.56,2245.700341740747,2245.700341740747,2245.700341740747
10,initial,mean,RS,0.64,2245.3037054614247,2245.3037054614247,2245.3037054614247
10,initial,mean,RS,0.72,2243.3523107190313,2243.3523107190313,2243.3523107190313
10,initial,mean,RS,0.8,2245.730069471498,2245.730069471498,2245.730069471498
10,initial,mean,RS,0.88,2253.546885841118,2253.546885841118,2253.546885841118
10,initial,mean,RS,0.96,2253.546885841118,2253.546885841118,2253.546885841118
10,initial,mean,RS,1.04,2253.546885841118,2253.546885841118,2253.546885841118
10,initial,mean,RS,1.12,2253.546885841118,2253.546885841118,2253.546885841118
10,initial,mean,RS,1.2,2253.546885841118,2253.546885841118,2253.546885841118
10,initial,mean,RS,1.28,2253.546885841118,2253.546885841118,2253.546885841118
10,initial,mean,RS,1.36,2263.189208175103,2263.189208175103,2263.189208175103
10,initial,mean,RS,1.44,2259.047322379822,2259.047322379822,2259.047322379822
10,initial,mean,RS,1.52,2254.9851794114543,2254.9851794114543,2254.9851794114543
10,initial,mean,RS,1.6,2257.764138994381,2257.764138994381,2257.764138994381
10,initial,mean,RS,1.68,2265.8710293691634,2265.8710293691634,2265.8710293691634
10,initial,mean,RS,1.76,2253.546885841118,2253.546885841118,2253.546885841118
10,initial,mean,RS,1.84,2265.064673755983,2265.064673755983,2265.064673755983
10,initial,mean,RS,1.92,2260.3280452854374,2260.3280452854374,2260.3280452854374
10,initial,mean,RS,2.0,2269.738455857951,2269.738455857951,2269.738455857951
10,initial,mean,RS,2.08,2271.9064326197663,2271.9064326197663,2271.9064326197663
10,initial,mean,RS,2.16,2269.7973726408213,2269.7973726408213,2269.7973726408213
10,initial,mean,RS,2.24,2293.738456617623,2293.738456617623,2293.738456617623
10,initial,mean,RS,2.32,2280.3645440399887,2280.3645440399887,2280.3645440399887
10,initial,mean,RS,2.4,2313.3765017478727,2313.3765017478727,2313.3765017478727
10,initial,mean,RS,2.48,2278.232410507047,2278.232410507047,2278.232410507047
10,initial,mean,RS,2.56,2293.205540305592,2293.205540305592,2293.205540305592
10,initial,mean,RS,2.64,2280.521359142552,2280.521359142552,2280.521359142552
10,initial,mean,RS,2.72,2315.849124395704,2315.849124395704,2315.849124395704
10,initial,mean,RS,2.8000000000000003,2317.4527422077185,2317.4527422077185,2317.4527422077185
10,initial,mean,RS,2.88,2284.9691929083924,2284.9691929083924,2284.9691929083924
10,initial,mean,RS,2.96,2301.5116360865504,2301.5116360865504,2301.5116360865504
10,initial,mean,RS,3.04,2288.30588170126,2288.30588170126,2288.30588170126
10,initial,mean,RS,3.12,2335.0020914582424,2335.0020914582424,2335.0020914582424
10,initial,mean,RS,3.2,2316.261733017054,2316.261733017054,2316.261733017054
10,initial,mean,RS,3.2800000000000002,2330.2487079758457,2330.2487079758457,2330.2487079758457
10,initial,mean,RS,3.36,2333.125788644334,2333.125788644334,2333.125788644334
10,initial,mean,RS,3.44,2343.5156919145834,2343.5156919145834,2343.5156919145834
10,initial,mean,RS,3.52,2352.569107648339,2352.569107648339,2352.569107648339
10,initial,mean,RS,3.6,2365.486342413751,2365.486342413751,2365.486342413751
10,initial,mean,RS,3.68,2350.2926157585343,2350.2926157585343,2350.2926157585343
10,initial,mean,RS,3.7600000000000002,2374.5073089898497,2374.5073089898497,2374.5073089898497
10,initial,mean,RS,3.84,2398.5264653204017,2398.5264653204017,2398.5264653204017
10,initial,mean,RS,3.92,2366.631390024107,2366.631390024107,2366.631390024107
10,initial,mean,RS,4.0,2358.1203561906395,2358.1203561906395,2358.1203561906395
10,initial,mean,RS,4.08,2390.7278254058265,2390.7278254058265,2390.7278254058265
10,initial,mean,RS,4.16,2393.426836312442,2393.426836312442,2393.426836312442
10,initial,mean,RS,4.24,2441.44212627823,2441.44212627823,2441.44212627823
10,initial,mean,RS,4.32,2395.580911505181,2395.580911505181,2395.580911505181
10,initial,mean,RS,4.4,2383.798750887609,2383.798750887609,2383.798750887609
10,initial,mean,RS,4.48,2384.158499529061,2384.158499529061,2384.158499529061
10,initial,mean,RS,4.5600000000000005,2419.5893639829,2419.5893639829,2419.5893639829
10,initial,mean,RS,4.64,2361.7210921295477,2361.7210921295477,2361.7210921295477
10,initial,mean,RS,4.72,2458.71476891431,2458.71476891431,2458.71476891431
10,initial,mean,RS,4.8,2453.973616150727,2453.973616150727,2453.973616150727
10,initial,mean,RS,4.88,2436.6992658569534,2436.6992658569534,2436.6992658569534
10,initial,mean,RS,4.96,2445.8965495849725,2445.8965495849725,2445.8965495849725
10,initial,mean,RS,5.04,2473.6868916735843,2473.6868916735843,2473.6868916735843
10,initial,mean,RS,5.12,2453.942774796891,2453.942774796891,2453.942774796891
10,initial,mean,RS,5.2,2467.7479608002,2467.7479608002,2467.7479608002
10,initial,mean,RS,5.28,2467.7146256559477,2467.7146256559477,2467.7146256559477
10,initial,mean,RS,5.36,2475.352996184657,2475.352996184657,2475.352996184657
10,initial,mean,RS,5.44,2473.068052412047,2473.068052412047,2473.068052412047
10,initial,mean,RS,5.5200000000000005,2475.786463788187,2475.786463788187,2475.786463788187
10,initial,mean,RS,5.6000000000000005,2482.020557877015,2482.020557877015,2482.020557877015
10,initial,mean,RS,5.68,2440.1476007482333,2440.1476007482333,2440.1476007482333
10,initial,mean,RS,5.76,2516.392322490669,2516.392322490669,2516.392322490669
10,initial,mean,RS,5.84,2545.2877020787055,2545.2877020787055,2545.2877020787055
10,initial,mean,RS,5.92,2500.935180087723,2500.935180087723,2500.935180087723
10,initial,mean,RS,6.0,2547.828626565009,2547.828626565009,2547.828626565009
10,initial,mean,RS,6.08,2526.8467327208696,2526.8467327208696,2526.8467327208696
10,initial,mean,RS,6.16,2565.3959895240637,2565.3959895240637,2565.3959895240637
10,initial,mean,RS,6.24,2532.5618571802625,2532.5618571802625,2532.5618571802625
10,initial,mean,RS,6.32,2564.014631747413,2564.014631747413,2564.014631747413
10,initial,mean,RS,6.4,2488.949059109997,2488.949059109997,2488.949059109997
10,initial,mean,RS,6.48,2581.331165191955,2581.331165191955,2581.331165191955
10,initial,mean,RS,6.5600000000000005,2599.371168953073,2599.371168953073,2599.371168953073
10,initial,mean,RS,6.640000000000001,2537.0964782469096,2537.0964782469096,2537.0964782469096
10,initial,mean,RS,6.72,2569.111552856776,2569.111552856776,2569.111552856776
10,initial,mean,RS,6.8,2636.8365900770887,2636.8365900770887,2636.8365900770887
10,initial,mean,RS,6.88,2521.1403362429114,2521.1403362429114,2521.1403362429114
10,initial,mean,RS,6.96,2542.5495988261764,2542.5495988261764,2542.5495988261764
10,initial,mean,RS,7.04,2591.1969228380985,2591.1969228380985,2591.1969228380985
10,initial,mean,RS,7.12,2611.9488693584635,2611.9488693584635,2611.9488693584635
10,initial,mean,RS,7.2,2577.0026934869484,2577.0026934869484,2577.0026934869484
10,initial,mean,RS,7.28,2582.683321739026,2582.683321739026,2582.683321739026
10,initial,mean,RS,7.36,2628.9877276756697,2628.9877276756697,2628.9877276756697
10,initial,mean,RS,7.44,2586.6736573018798,2586.6736573018798,2586.6736573018798
10,initial,mean,RS,7.5200000000000005,2581.970379071688,2581.970379071688,2581.970379071688
10,initial,mean,RS,7.6000000000000005,2581.505736653743,2581.505736653743,2581.505736653743
10,initial,mean,RS,7.68,2655.770613744527,2655.770613744527,2655.770613744527
10,initial,mean,RS,7.76,2693.1793947277497,2693.1793947277497,2693.1793947277497
10,initial,mean,RS,7.84,2607.2831400478003,2607.2831400478003,2607.2831400478003
10,initial,mean,RS,7.92,2641.551502161426,2641.551502161426,2641.551502161426
10,initial,mean,RS,8.0,2694.074696893961,2694.074696893961,2694.074696893961
10,initial,quantile95,DRO,0.0,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,DRO,0.08,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,DRO,0.16,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,DRO,0.24,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,DRO,0.32,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,DRO,0.4,2043.9563465725491,2043.9563465725491,2043.9563465725491
10,initial,quantile95,DRO,0.48,2043.956346572549,2043.956346572549,2043.956346572549
10,initial,quantile95,DRO,0.56,2043.9563465725485,2043.9563465725485,2043.9563465725485
10,initial,quantile95,DRO,0.64,2043.956346572549,2043.956346572549,2043.956346572549
10,initial,quantile95,DRO,0.72,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,DRO,0.8,2043.9563465725494,2043.9563465725494,2043.9563465725494
10,initial,quantile95,DRO,0.88,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,DRO,0.96,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,DRO,1.04,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,DRO,1.12,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,DRO,1.2,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,DRO,1.28,2043.9563465725491,2043.9563465725491,2043.9563465725491
10,initial,quantile95,DRO,1.36,2043.956346572549,2043.956346572549,2043.956346572549
10,initial,quantile95,DRO,1.44,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,DRO,1.52,2043.9563465725485,2043.9563465725485,2043.9563465725485
10,initial,quantile95,DRO,1.6,2046.2968664585435,2046.2968664585435,2046.2968664585435
10,initial,quantile95,DRO,1.68,2063.655844899629,2063.655844899629,2063.655844899629
10,initial,quantile95,DRO,1.76,2068.6943406079295,2068.6943406079295,2068.6943406079295
10,initial,quantile95,DRO,1.84,2096.525852451197,2096.525852451197,2096.525852451197
10,initial,quantile95,DRO,1.92,2103.979742583375,2103.979742583375,2103.979742583375
10,initial,quantile95,DRO,2.0,2106.1836187247745,2106.1836187247745,2106.1836187247745
10,initial,quantile95,DRO,2.08,2106.1836187247745,2106.1836187247745,2106.1836187247745
10,initial,quantile95,DRO,2.16,2112.148704652119,2112.148704652119,2112.148704652119
10,initial,quantile95,DRO,2.24,2122.230778387393,2122.230778387393,2122.230778387393
10,initial,quantile95,DRO,2.32,2122.2307783873935,2122.2307783873935,2122.2307783873935
10,initial,quantile95,DRO,2.4,2131.1362367344027,2131.1362367344027,2131.1362367344027
10,initial,quantile95,DRO,2.48,2139.939656329615,2139.939656329615,2139.939656329615
10,initial,quantile95,DRO,2.56,2143.3851299693224,2143.3851299693224,2143.3851299693224
10,initial,quantile95,DRO,2.64,2150.056712808907,2150.056712808907,2150.056712808907
10,initial,quantile95,DRO,2.72,2150.518456932531,2150.518456932531,2150.518456932531
10,initial,quantile95,DRO,2.8000000000000003,2157.6393330038777,2157.6393330038777,2157.6393330038777
10,initial,quantile95,DRO,2.88,2157.6393330038754,2157.6393330038754,2157.6393330038754
10,initial,quantile95,DRO,2.96,2157.639332806916,2157.639332806916,2157.639332806916
10,initial,quantile95,DRO,3.04,2159.5650649389972,2159.5650649389972,2159.5650649389972
10,initial,quantile95,DRO,3.12,2159.565064938997,2159.565064938997,2159.565064938997
10,initial,quantile95,DRO,3.2,2164.2095543905834,2164.2095543905834,2164.2095543905834
10,initial,quantile95,DRO,3.2800000000000002,2164.209554390583,2164.209554390583,2164.209554390583
10,initial,quantile95,DRO,3.36,2164.6779714479203,2164.6779714479203,2164.6779714479203
10,initial,quantile95,DRO,3.44,2164.9602828650595,2164.9602828650595,2164.9602828650595
10,initial,quantile95,DRO,3.52,2209.5185915979982,2209.5185915979982,2209.5185915979982
10,initial,quantile95,DRO,3.6,2209.5185915979982,2209.5185915979982,2209.5185915979982
10,initial,quantile95,DRO,3.68,2209.5185915979973,2209.5185915979973,2209.5185915979973
10,initial,quantile95,DRO,3.7600000000000002,2209.5695079638913,2209.5695079638913,2209.5695079638913
10,initial,quantile95,DRO,3.84,2214.4469813120027,2214.4469813120027,2214.4469813120027
10,initial,quantile95,DRO,3.92,2232.8047278576028,2232.8047278576028,2232.8047278576028
10,initial,quantile95,DRO,4.0,2237.221068261599,2237.221068261599,2237.221068261599
10,initial,quantile95,DRO,4.08,2245.7134032885433,2245.7134032885433,2245.7134032885433
10,initial,quantile95,DRO,4.16,2245.6874845091015,2245.6874845091015,2245.6874845091015
10,initial,quantile95,DRO,4.24,2247.341432733972,2247.341432733972,2247.341432733972
10,initial,quantile95,DRO,4.32,2247.3414327339715,2247.3414327339715,2247.3414327339715
10,initial,quantile95,DRO,4.4,2247.3414327339715,2247.3414327339715,2247.3414327339715
10,initial,quantile95,DRO,4.48,2247.3414327339715,2247.3414327339715,2247.3414327339715
10,initial,quantile95,DRO,4.5600000000000005,2247.3414327339715,2247.3414327339715,2247.3414327339715
10,initial,quantile95,DRO,4.64,2279.9797114348244,2279.9797114348244,2279.9797114348244
10,initial,quantile95,DRO,4.72,2323.5159003442623,2323.5159003442623,2323.5159003442623
10,initial,quantile95,DRO,4.8,2323.5159003442623,2323.5159003442623,2323.5159003442623
10,initial,quantile95,DRO,4.88,2341.2006868950434,2341.2006868950434,2341.2006868950434
10,initial,quantile95,DRO,4.96,2341.4883957985467,2341.4883957985467,2341.4883957985467
10,initial,quantile95,DRO,5.04,2341.488395798544,2341.488395798544,2341.488395798544
10,initial,quantile95,DRO,5.12,2341.4883957985467,2341.4883957985467,2341.4883957985467
10,initial,quantile95,DRO,5.2,2342.1356726216327,2342.1356726216327,2342.1356726216327
10,initial,quantile95,DRO,5.28,2356.6025172414766,2356.6025172414766,2356.6025172414766
10,initial,quantile95,DRO,5.36,2356.8253899042606,2356.8253899042606,2356.8253899042606
10,initial,quantile95,DRO,5.44,2382.5279233650645,2382.5279233650645,2382.5279233650645
10,initial,quantile95,DRO,5.5200000000000005,2427.9796352831754,2427.9796352831754,2427.9796352831754
10,initial,quantile95,DRO,5.6000000000000005,2489.0692356054224,2489.0692356054224,2489.0692356054224
10,initial,quantile95,DRO,5.68,2514.7054220695654,2514.7054220695654,2514.7054220695654
10,initial,quantile95,DRO,5.76,2519.8555406301175,2519.8555406301175,2519.8555406301175
10,initial,quantile95,DRO,5.84,2576.838989372017,2576.838989372017,2576.838989372017
10,initial,quantile95,DRO,5.92,2576.838989372017,2576.838989372017,2576.838989372017
10,initial,quantile95,DRO,6.0,2607.7396424108415,2607.7396424108415,2607.7396424108415
10,initial,quantile95,DRO,6.08,2667.196097394815,2667.196097394815,2667.196097394815
10,initial,quantile95,DRO,6.16,2739.3328464425967,2739.3328464425967,2739.3328464425967
10,initial,quantile95,DRO,6.24,2769.073502163856,2769.073502163856,2769.073502163856
10,initial,quantile95,DRO,6.32,2809.134373321991,2809.134373321991,2809.134373321991
10,initial,quantile95,DRO,6.4,2860.550814795378,2860.550814795378,2860.550814795378
10,initial,quantile95,DRO,6.48,2870.845170470673,2870.845170470673,2870.845170470673
10,initial,quantile95,DRO,6.5600000000000005,2914.4882018806557,2914.4882018806557,2914.4882018806557
10,initial,quantile95,DRO,6.640000000000001,2945.7378328205805,2945.7378328205805,2945.7378328205805
10,initial,quantile95,DRO,6.72,3005.9601189314726,3005.9601189314726,3005.9601189314726
10,initial,quantile95,DRO,6.8,3015.278976003088,3015.278976003088,3015.278976003088
10,initial,quantile95,DRO,6.88,3119.1922927693613,3119.1922927693613,3119.1922927693613
10,initial,quantile95,DRO,6.96,3175.1190556574948,3175.1190556574948,3175.1190556574948
10,initial,quantile95,DRO,7.04,3311.80260774842,3311.80260774842,3311.80260774842
10,initial,quantile95,DRO,7.12,3350.2104678064043,3350.2104678064043,3350.2104678064043
10,initial,quantile95,DRO,7.2,3388.9151409916535,3388.9151409916535,3388.9151409916535
10,initial,quantile95,DRO,7.28,3389.4057862988857,3389.4057862988857,3389.4057862988857
10,initial,quantile95,DRO,7.36,3396.032407921024,3396.032407921024,3396.032407921024
10,initial,quantile95,DRO,7.44,3396.6725002279286,3396.6725002279286,3396.6725002279286
10,initial,quantile95,DRO,7.5200000000000005,3400.4564337454085,3400.4564337454085,3400.4564337454085
10,initial,quantile95,DRO,7.6000000000000005,3407.674019409067,3407.674019409067,3407.674019409067
10,initial,quantile95,DRO,7.68,3410.0947792582137,3410.0947792582137,3410.0947792582137
10,initial,quantile95,DRO,7.76,3418.906081597394,3418.906081597394,3418.906081597394
10,initial,quantile95,DRO,7.84,3453.570484826496,3453.570484826496,3453.570484826496
10,initial,quantile95,DRO,7.92,3470.788197421327,3470.788197421327,3470.788197421327
10,initial,quantile95,DRO,8.0,3492.5625073051224,3492.5625073051224,3492.5625073051224
10,initial,quantile95,ERM,0.0,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,0.08,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,0.16,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,0.24,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,0.32,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,0.4,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,0.48,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,0.56,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,0.64,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,0.72,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,0.8,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,0.88,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,0.96,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,1.04,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,1.12,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,1.2,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,1.28,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,1.36,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,1.44,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,1.52,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,1.6,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,1.68,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,1.76,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,1.84,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,1.92,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,2.0,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,2.08,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,2.16,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,2.24,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,2.32,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,2.4,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,2.48,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,2.56,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,2.64,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,2.72,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,2.8000000000000003,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,2.88,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,2.96,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,3.04,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,3.12,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,3.2,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,3.2800000000000002,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,3.36,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,3.44,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,3.52,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,3.6,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,3.68,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,3.7600000000000002,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,3.84,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,3.92,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,4.0,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,4.08,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,4.16,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,4.24,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,4.32,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,4.4,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,4.48,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,4.5600000000000005,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,4.64,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,4.72,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,4.8,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,4.88,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,4.96,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,5.04,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,5.12,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,5.2,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,5.28,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,5.36,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,5.44,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,5.5200000000000005,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,5.6000000000000005,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,5.68,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,5.76,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,5.84,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,5.92,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,6.0,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,6.08,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,6.16,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,6.24,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,6.32,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,6.4,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,6.48,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,6.5600000000000005,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,6.640000000000001,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,6.72,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,6.8,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,6.88,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,6.96,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,7.04,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,7.12,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,7.2,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,7.28,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,7.36,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,7.44,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,7.5200000000000005,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,7.6000000000000005,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,7.68,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,7.76,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,7.84,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,7.92,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,ERM,8.0,2043.9563465725487,2043.9563465725487,2043.9563465725487
10,initial,quantile95,RS,0.0,2197.1433852845325,2197.1433852845325,2197.1433852845325
10,initial,quantile95,RS,0.08,2216.038510095704,2216.038510095704,2216.038510095704
10,initial,quantile95,RS,0.16,2232.8528064354214,2232.8528064354214,2232.8528064354214
10,initial,quantile95,RS,0.24,2238.118912057549,2238.118912057549,2238.118912057549
10,initial,quantile95,RS,0.32,2234.538483384754,2234.538483384754,2234.538483384754
10,initial,quantile95,RS,0.4,2233.681947781041,2233.681947781041,2233.681947781041
10,initial,quantile95,RS,0.48,2245.706736056406,2245.706736056406,2245.706736056406
10,initial,quantile95,RS,0.56,2245.700341740747,2245.700341740747,2245.700341740747
10,initial,quantile95,RS,0.64,2245.303705461424,2245.303705461424,2245.303705461424
10,initial,quantile95,RS,0.72,2243.3523107190317,2243.3523107190317,2243.3523107190317
10,initial,quantile95,RS,0.8,2245.7300694714977,2245.7300694714977,2245.7300694714977
10,initial,quantile95,RS,0.88,2253.5468858411177,2253.5468858411177,2253.5468858411177
10,initial,quantile95,RS,0.96,2253.5468858411177,2253.5468858411177,2253.5468858411177
10,initial,quantile95,RS,1.04,2253.5468858411177,2253.5468858411177,2253.5468858411177
10,initial,quantile95,RS,1.12,2253.5468858411177,2253.5468858411177,2253.5468858411177
10,initial,quantile95,RS,1.2,2253.5468858411177,2253.5468858411177,2253.5468858411177
10,initial,quantile95,RS,1.28,2253.5468858411177,2253.5468858411177,2253.5468858411177
10,initial,quantile95,RS,1.36,2263.189208175103,2263.189208175103,2263.189208175103
10,initial,quantile95,RS,1.44,2259.047322379822,2259.047322379822,2259.047322379822
10,initial,quantile95,RS,1.52,2254.9851794114534,2254.9851794114534,2254.9851794114534
10,initial,quantile95,RS,1.6,2257.7641389943806,2257.7641389943806,2257.7641389943806
10,initial,quantile95,RS,1.68,2265.8710293691634,2265.8710293691634,2265.8710293691634
10,initial,quantile95,RS,1.76,2253.5468858411177,2253.5468858411177,2253.5468858411177
10,initial,quantile95,RS,1.84,2265.0646737559828,2265.0646737559828,2265.0646737559828
10,initial,quantile95,RS,1.92,2260.328045285436,2260.328045285436,2260.328045285436
10,initial,quantile95,RS,2.0,2269.738455857951,2269.738455857951,2269.738455857951
10,initial,quantile95,RS,2.08,2271.9064326197667,2271.9064326197667,2271.9064326197667
10,initial,quantile95,RS,2.16,2269.7973726408213,2269.7973726408213,2269.7973726408213
10,initial,quantile95,RS,2.24,2293.7384566176233,2293.7384566176233,2293.7384566176233
10,initial,quantile95,RS,2.32,2280.3645440399887,2280.3645440399887,2280.3645440399887
10,initial,quantile95,RS,2.4,2313.3765017478727,2313.3765017478727,2313.3765017478727
10,initial,quantile95,RS,2.48,2278.2324105070466,2278.2324105070466,2278.2324105070466
10,initial,quantile95,RS,2.56,2293.205540305591,2293.205540305591,2293.205540305591
10,initial,quantile95,RS,2.64,2280.5213591425513,2280.5213591425513,2280.5213591425513
10,initial,quantile95,RS,2.72,2315.849124395705,2315.849124395705,2315.849124395705
10,initial,quantile95,RS,2.8000000000000003,2317.452742207718,2317.452742207718,2317.452742207718
10,initial,quantile95,RS,2.88,2284.969192908391,2284.969192908391,2284.969192908391
10,initial,quantile95,RS,2.96,2301.5116360865504,2301.5116360865504,2301.5116360865504
10,initial,quantile95,RS,3.04,2288.3058817012598,2288.3058817012598,2288.3058817012598
10,initial,quantile95,RS,3.12,2335.002091458243,2335.002091458243,2335.002091458243
10,initial,quantile95,RS,3.2,2316.261733017055,2316.261733017055,2316.261733017055
10,initial,quantile95,RS,3.2800000000000002,2330.2487079758453,2330.2487079758453,2330.2487079758453
10,initial,quantile95,RS,3.36,2333.1257886443336,2333.1257886443336,2333.1257886443336
10,initial,quantile95,RS,3.44,2343.5156919145843,2343.5156919145843,2343.5156919145843
10,initial,quantile95,RS,3.52,2352.569107648339,2352.569107648339,2352.569107648339
10,initial,quantile95,RS,3.6,2365.48634241375,2365.48634241375,2365.48634241375
10,initial,quantile95,RS,3.68,2350.2926157585343,2350.2926157585343,2350.2926157585343
10,initial,quantile95,RS,3.7600000000000002,2374.507308989849,2374.507308989849,2374.507308989849
10,initial,quantile95,RS,3.84,2398.526465320402,2398.526465320402,2398.526465320402
10,initial,quantile95,RS,3.92,2366.631390024107,2366.631390024107,2366.631390024107
10,initial,quantile95,RS,4.0,2358.12035619064,2358.12035619064,2358.12035619064
10,initial,quantile95,RS,4.08,2390.727825405826,2390.727825405826,2390.727825405826
10,initial,quantile95,RS,4.16,2393.4268363124415,2393.4268363124415,2393.4268363124415
10,initial,quantile95,RS,4.24,2441.44212627823,2441.44212627823,2441.44212627823
10,initial,quantile95,RS,4.32,2395.5809115051807,2395.5809115051807,2395.5809115051807
10,initial,quantile95,RS,4.4,2383.7987508876085,2383.7987508876085,2383.7987508876085
10,initial,quantile95,RS,4.48,2384.1584995290605,2384.1584995290605,2384.1584995290605
10,initial,quantile95,RS,4.5600000000000005,2419.5893639828996,2419.5893639828996,2419.5893639828996
10,initial,quantile95,RS,4.64,2361.7210921295477,2361.7210921295477,2361.7210921295477
10,initial,quantile95,RS,4.72,2458.7147689143103,2458.7147689143103,2458.7147689143103
10,initial,quantile95,RS,4.8,2453.9736161507276,2453.9736161507276,2453.9736161507276
10,initial,quantile95,RS,4.88,2436.699265856954,2436.699265856954,2436.699265856954
10,initial,quantile95,RS,4.96,2445.8965495849725,2445.8965495849725,2445.8965495849725
10,initial,quantile95,RS,5.04,2473.6868916735857,2473.6868916735857,2473.6868916735857
10,initial,quantile95,RS,5.12,2453.942774796891,2453.942774796891,2453.942774796891
10,initial,quantile95,RS,5.2,2467.7479608001995,2467.7479608001995,2467.7479608001995
10,initial,quantile95,RS,5.28,2467.7146256559477,2467.7146256559477,2467.7146256559477
10,initial,quantile95,RS,5.36,2475.3529961846566,2475.3529961846566,2475.3529961846566
10,initial,quantile95,RS,5.44,2473.068052412047,2473.068052412047,2473.068052412047
10,initial,quantile95,RS,5.5200000000000005,2475.7864637881876,2475.7864637881876,2475.7864637881876
10,initial,quantile95,RS,5.6000000000000005,2482.0205578770156,2482.0205578770156,2482.0205578770156
10,initial,quantile95,RS,5.68,2440.1476007482333,2440.1476007482333,2440.1476007482333
10,initial,quantile95,RS,5.76,2516.392322490669,2516.392322490669,2516.392322490669
10,initial,quantile95,RS,5.84,2545.2877020787064,2545.2877020787064,2545.2877020787064
10,initial,quantile95,RS,5.92,2500.935180087723,2500.935180087723,2500.935180087723
10,initial,quantile95,RS,6.0,2547.828626565009,2547.828626565009,2547.828626565009
10,initial,quantile95,RS,6.08,2526.846732720869,2526.846732720869,2526.846732720869
10,initial,quantile95,RS,6.16,2565.395989524064,2565.395989524064,2565.395989524064
10,initial,quantile95,RS,6.24,2532.5618571802625,2532.5618571802625,2532.5618571802625
10,initial,quantile95,RS,6.32,2564.0146317474127,2564.0146317474127,2564.0146317474127
10,initial,quantile95,RS,6.4,2488.9490591099975,2488.9490591099975,2488.9490591099975
10,initial,quantile95,RS,6.48,2581.3311651919553,2581.3311651919553,2581.3311651919553
10,initial,quantile95,RS,6.5600000000000005,2599.3711689530724,2599.3711689530724,2599.3711689530724
10,initial,quantile95,RS,6.640000000000001,2537.09647824691,2537.09647824691,2537.09647824691
10,initial,quantile95,RS,6.72,2569.111552856777,2569.111552856777,2569.111552856777
10,initial,quantile95,RS,6.8,2636.8365900770896,2636.8365900770896,2636.8365900770896
10,initial,quantile95,RS,6.88,2521.1403362429114,2521.1403362429114,2521.1403362429114
10,initial,quantile95,RS,6.96,2542.5495988261773,2542.5495988261773,2542.5495988261773
10,initial,quantile95,RS,7.04,2591.1969228380976,2591.1969228380976,2591.1969228380976
10,initial,quantile95,RS,7.12,2611.9488693584635,2611.9488693584635,2611.9488693584635
10,initial,quantile95,RS,7.2,2577.0026934869484,2577.0026934869484,2577.0026934869484
10,initial,quantile95,RS,7.28,2582.6833217390267,2582.6833217390267,2582.6833217390267
10,initial,quantile95,RS,7.36,2628.98772767567,2628.98772767567,2628.98772767567
10,initial,quantile95,RS,7.44,2586.6736573018807,2586.6736573018807,2586.6736573018807
10,initial,quantile95,RS,7.5200000000000005,2581.9703790716885,2581.9703790716885,2581.9703790716885
10,initial,quantile95,RS,7.6000000000000005,2581.505736653742,2581.505736653742,2581.505736653742
10,initial,quantile95,RS,7.68,2655.7706137445275,2655.7706137445275,2655.7706137445275
10,initial,quantile95,RS,7.76,2693.1793947277497,2693.1793947277497,2693.1793947277497
10,initial,quantile95,RS,7.84,2607.2831400478003,2607.2831400478003,2607.2831400478003
10,initial,quantile95,RS,7.92,2641.551502161426,2641.551502161426,2641.551502161426
10,initial,quantile95,RS,8.0,2694.0746968939607,2694.0746968939607,2694.0746968939607
10,operational,mean,DRO,0.0,477.0712364427533,456.54205043864766,497.6004224468589
10,operational,mean,DRO,0.08,476.95147241848184,456.42272118871625,497.48022364824743
10,operational,mean,DRO,0.16,476.95147241848247,456.4227211887169,497.48022364824806
10,operational,mean,DRO,0.24,476.951472418482,456.4227211887164,497.4802236482476
10,operational,mean,DRO,0.32,476.95147241848196,456.42272118871637,497.48022364824755
10,operational,mean,DRO,0.4,476.9514724184816,456.422721188716,497.4802236482472
10,operational,mean,DRO,0.48,476.9514724184817,456.42272118871614,497.4802236482473
10,operational,mean,DRO,0.56,476.7111044018343,456.1807865598717,497.2414222437969
10,operational,mean,DRO,0.64,476.71110440183384,456.18078655987125,497.2414222437964
10,operational,mean,DRO,0.72,476.7111044018342,456.1807865598716,497.24142224379676
10,operational,mean,DRO,0.8,477.41865333548884,456.88877146622934,497.94853520474834
10,operational,mean,DRO,0.88,477.41865333549003,456.88877146623054,497.94853520474953
10,operational,mean,DRO,0.96,477.67371358340023,457.14518424936585,498.2022429174346
10,operational,mean,DRO,1.04,477.67371358340023,457.14518424936585,498.2022429174346
10,operational,mean,DRO,1.12,478.42742625195336,457.8925886075292,498.9622638963775
10,operational,mean,DRO,1.2,477.5893748581156,457.04854352266557,498.13020619356564
10,operational,mean,DRO,1.28,477.58937485811555,457.0485435226655,498.1302061935656
10,operational,mean,DRO,1.36,477.5893748581156,457.04854352266557,498.13020619356564
10,operational,mean,DRO,1.44,477.58937485811566,457.0485435226656,498.1302061935657
10,operational,mean,DRO,1.52,478.6084831769295,458.07072957729497,499.146236776564
10,operational,mean,DRO,1.6,476.3320592267597,455.88908182301435,496.7750366305051
10,operational,mean,DRO,1.68,444.29180372769713,424.58645032869396,463.9971571267003
10,operational,mean,DRO,1.76,436.5707255380255,417.0789094247858,456.0625416512652
10,operational,mean,DRO,1.84,395.47223980484193,377.1583806655793,413.7860989441046
10,operational,mean,DRO,1.92,385.901300457226,367.91456491788284,403.88803599656916
10,operational,mean,DRO,2.0,382.60746715474005,364.72135032361496,400.49358398586514
10,operational,mean,DRO,2.08,382.60746715473954,364.7213503236145,400.4935839858646
10,operational,mean,DRO,2.16,373.6709567499779,356.0595517211571,391.2823617787987
10,operational,mean,DRO,2.24,359.2562554628836,342.10942402107463,376.40308690469254
10,operational,mean,DRO,2.32,359.2562554628835,342.1094240210745,376.40308690469243
10,operational,mean,DRO,2.4,348.1579595064493,331.4076202689351,364.9082987439635
10,operational,mean,DRO,2.48,337.81019573054573,321.45440120153484,354.1659902595566
10,operational,mean,DRO,2.56,335.8459379471841,319.62170421174534,352.07017168262286
10,operational,mean,DRO,2.64,328.5285132782052,312.599099303365,344.4579272530454
10,operational,mean,DRO,2.72,326.08295584919546,310.1503190786344,342.0155926197565
10,operational,mean,DRO,2.8000000000000003,321.8356771513209,306.152810273573,337.51854402906883
10,operational,mean,DRO,2.88,321.8356771513232,306.15281027357514,337.5185440290712
10,operational,mean,DRO,2.96,321.83567739252317,306.15281050588914,337.5185442791572
10,operational,mean,DRO,3.04,323.3188532481902,307.69136602643596,338.9463404699444
10,operational,mean,DRO,3.12,323.3188532481913,307.69136602643704,338.9463404699456
10,operational,mean,DRO,3.2,316.0257821642356,300.60714801622987,331.4444163122413
10,operational,mean,DRO,3.2800000000000002,316.02578216423575,300.60714801623,331.4444163122415
10,operational,mean,DRO,3.36,314.7473724232711,299.3221975419014,330.1725473046408
10,operational,mean,DRO,3.44,314.38832156872735,298.97529024947187,329.80135288798283
10,operational,mean,DRO,3.52,264.8105300030915,251.3681794761661,278.25288053001697
10,operational,mean,DRO,3.6,264.81053000309134,251.36817947616592,278.25288053001674
10,operational,mean,DRO,3.68,264.8105300030919,251.36817947616646,278.25288053001736
10,operational,mean,DRO,3.7600000000000002,264.7609192151954,251.32079122526667,278.20104720512404
10,operational,mean,DRO,3.84,260.2605249986557,247.0299168908187,273.49113310649267
10,operational,mean,DRO,3.92,245.86090213187668,233.31832658309,258.4034776806634
10,operational,mean,DRO,4.0,242.65190631296423,230.27420512131417,255.0296075046143
10,operational,mean,DRO,4.08,237.3404915666103,225.26136293706935,249.41962019615124
10,operational,mean,DRO,4.16,237.35523664258264,225.27520279078587,249.4352704943794
10,operational,mean,DRO,4.24,236.42117084551808,224.398820112313,248.44352157872316
10,operational,mean,DRO,4.32,236.42117084551825,224.39882011231316,248.44352157872333
10,operational,mean,DRO,4.4,236.4211708455183,224.39882011231322,248.4435215787234
10,operational,mean,DRO,4.48,236.42117084551836,224.39882011231327,248.44352157872345
10,operational,mean,DRO,4.5600000000000005,236.4211708455183,224.39882011231322,248.4435215787234
10,operational,mean,DRO,4.64,209.8022339651383,199.0391717870632,220.5652961432134
10,operational,mean,DRO,4.72,180.7546358752905,171.55165744294516,189.95761430763582
10,operational,mean,DRO,4.8,180.75463587529055,171.5516574429452,189.95761430763588
10,operational,mean,DRO,4.88,172.0546771664815,163.41837737452215,180.69097695844084
10,operational,mean,DRO,4.96,171.39002055417012,162.76768108561276,180.01236002272748
10,operational,mean,DRO,5.04,171.3900205541718,162.76768108561436,180.01236002272924
10,operational,mean,DRO,5.12,171.3900205541701,162.76768108561274,180.01236002272745
10,operational,mean,DRO,5.2,171.62985576492375,163.02251258830432,180.23719894154317
10,operational,mean,DRO,5.28,165.46872519701478,157.29314564167296,173.6443047523566
10,operational,mean,DRO,5.36,162.6565696473468,154.5164075912869,170.7967317034067
10,operational,mean,DRO,5.44,153.55175186326412,146.0509382827098,161.05256544381842
10,operational,mean,DRO,5.5200000000000005,141.9913896292629,135.24798327958194,148.73479597894385
10,operational,mean,DRO,5.6000000000000005,108.37353930926247,103.15031761907865,113.59676099944629
10,operational,mean,DRO,5.68,95.05378245163331,90.36546036192073,99.7421045413459
10,operational,mean,DRO,5.76,93.15151757524694,88.5397463758571,97.76328877463678
10,operational,mean,DRO,5.84,76.39140669540164,72.53768389896089,80.24512949184239
10,operational,mean,DRO,5.92,76.39140669540161,72.53768389896086,80.24512949184236
10,operational,mean,DRO,6.0,70.0718733331782,66.55555508042366,73.58819158593275
10,operational,mean,DRO,6.08,62.914648771157616,59.838550658673356,65.99074688364188
10,operational,mean,DRO,6.16,49.80936168808979,47.343493433287314,52.27522994289226
10,operational,mean,DRO,6.24,47.72447704280827,45.35080726054863,50.09814682506791
10,operational,mean,DRO,6.32,45.78829233287961,43.474258749221704,48.10232591653751
10,operational,mean,DRO,6.4,41.76636347673509,39.55784038152772,43.974886571942456
10,operational,mean,DRO,6.48,41.69575813421751,39.48864745997157,43.90286880846346
10,operational,mean,DRO,6.5600000000000005,35.870218984042246,33.856048174517625,37.88438979356687
10,operational,mean,DRO,6.640000000000001,33.8703289148828,31.926644119198652,35.81401371056694
10,operational,mean,DRO,6.72,23.777262238017787,22.166999750347827,25.387524725687747
10,operational,mean,DRO,6.8,29.062138225572504,27.380869666079203,30.743406785065805
10,operational,mean,DRO,6.88,14.45192816596914,13.430502705222544,15.473353626715735
10,operational,mean,DRO,6.96,12.66705418069386,11.729597640456884,13.604510720930836
10,operational,mean,DRO,7.04,11.103170684753623,10.272720523723727,11.93362084578352
10,operational,mean,DRO,7.12,10.365871433968401,9.56399679820224,11.167746069734562
10,operational,mean,DRO,7.2,10.510872066020347,9.573994231831369,11.447749900209326
10,operational,mean,DRO,7.28,10.630192758757625,9.676337708021686,11.584047809493564
10,operational,mean,DRO,7.36,10.175220344611343,9.271892325501154,11.078548363721533
10,operational,mean,DRO,7.44,10.425913634826317,9.488864809921434,11.3629624597312
10,operational,mean,DRO,7.5200000000000005,10.236709939435542,9.303823592086756,11.169596286784328
10,operational,mean,DRO,7.6000000000000005,9.093595610208633,8.175930974526986,10.011260245890279
10,operational,mean,DRO,7.68,10.172180752073004,9.13836936095048,11.205992143195528
10,operational,mean,DRO,7.76,8.929281189740113,8.008084666802484,9.850477712677742
10,operational,mean,DRO,7.84,7.329303421718309,6.543522029297531,8.115084814139086
10,operational,mean,DRO,7.92,6.918100203200281,6.131234605235161,7.704965801165402
10,operational,mean,DRO,8.0,6.457915855737875,5.721096740103206,7.194734971372545
10,operational,mean,ERM,0.0,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,0.08,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,0.16,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,0.24,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,0.32,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,0.4,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,0.48,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,0.56,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,0.64,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,0.72,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,0.8,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,0.88,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,0.96,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,1.04,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,1.12,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,1.2,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,1.28,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,1.36,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,1.44,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,1.52,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,1.6,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,1.68,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,1.76,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,1.84,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,1.92,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,2.0,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,2.08,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,2.16,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,2.24,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,2.32,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,2.4,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,2.48,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,2.56,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,2.64,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,2.72,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,2.8000000000000003,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,2.88,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,2.96,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,3.04,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,3.12,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,3.2,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,3.2800000000000002,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,3.36,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,3.44,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,3.52,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,3.6,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,3.68,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,3.7600000000000002,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,3.84,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,3.92,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,4.0,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,4.08,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,4.16,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,4.24,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,4.32,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,4.4,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,4.48,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,4.5600000000000005,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,4.64,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,4.72,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,4.8,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,4.88,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,4.96,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,5.04,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,5.12,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,5.2,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,5.28,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,5.36,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,5.44,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,5.5200000000000005,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,5.6000000000000005,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,5.68,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,5.76,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,5.84,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,5.92,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,6.0,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,6.08,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,6.16,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,6.24,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,6.32,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,6.4,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,6.48,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,6.5600000000000005,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,6.640000000000001,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,6.72,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,6.8,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,6.88,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,6.96,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,7.04,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,7.12,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,7.2,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,7.28,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,7.36,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,7.44,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,7.5200000000000005,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,7.6000000000000005,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,7.68,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,7.76,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,7.84,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,7.92,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,ERM,8.0,477.0712364427531,456.5420504386475,497.6004224468587
10,operational,mean,RS,0.0,277.28089264898887,263.29584704217956,291.2659382557982
10,operational,mean,RS,0.08,258.79258217413,245.6250876585597,271.9600766897004
10,operational,mean,RS,0.16,245.16789685968578,232.63849298672406,257.6973007326475
10,operational,mean,RS,0.24,242.1150531051507,229.76944092661432,254.4606652836871
10,operational,mean,RS,0.32,244.27502014013595,231.80105778877294,256.74898249149896
10,operational,mean,RS,0.4,245.01701313310508,232.50960100629007,257.52442525992006
10,operational,mean,RS,0.48,237.3442845247089,225.2649230441399,249.42364600527793
10,operational,mean,RS,0.56,237.3479222218621,225.26833741896507,249.4275070247591
10,operational,mean,RS,0.64,237.59907928106304,225.50573252724132,249.69242603488476
10,operational,mean,RS,0.72,238.8330106108393,226.67167357269963,250.99434764897896
10,operational,mean,RS,0.8,237.33101044464803,225.25246386332708,249.40955702596898
10,operational,mean,RS,0.88,231.14893874806396,219.36759112580472,242.9302863703232
10,operational,mean,RS,0.96,231.3360170011701,219.55090901353938,243.1211249888008
10,operational,mean,RS,1.04,230.93677670829354,219.1597375349845,242.71381588160259
10,operational,mean,RS,1.12,231.4763804695676,219.68990162034362,243.26285931879158
10,operational,mean,RS,1.2,232.97746791184338,221.1680180606581,244.78691776302864
10,operational,mean,RS,1.28,231.0931372726769,219.3129182500249,242.8733562953289
10,operational,mean,RS,1.36,223.1730877891425,211.76371105961098,234.58246451867402
10,operational,mean,RS,1.44,227.0963980445895,215.51767623193334,238.67511985724568
10,operational,mean,RS,1.52,231.22098764893505,219.47103235648842,242.97094294138168
10,operational,mean,RS,1.6,228.38552541473194,216.75287112956133,240.01817969990256
10,operational,mean,RS,1.68,220.86808445547584,209.56293116649937,232.1732377444523
10,operational,mean,RS,1.76,231.34985739780672,219.5644741882911,243.13524060732234
10,operational,mean,RS,1.84,221.55646396336198,210.22001424089433,232.89291368582963
10,operational,mean,RS,1.92,225.82305100207887,214.2980399801841,237.34806202397365
10,operational,mean,RS,2.0,217.63087009568727,206.475349880922,228.78639031045253
10,operational,mean,RS,2.08,215.85316936467908,204.7809294011655,226.92540932819264
10,operational,mean,RS,2.16,217.58228349106702,206.42903635703058,228.73553062510345
10,operational,mean,RS,2.24,197.97479937302856,187.7567511265605,208.19284761949663
10,operational,mean,RS,2.32,209.17335194859032,198.43036007025964,219.916343826921
10,operational,mean,RS,2.4,185.85790995661506,176.31854956753318,195.39727034569694
10,operational,mean,RS,2.48,210.8585142194936,200.02780249574067,221.68922594324653
10,operational,mean,RS,2.56,198.31671909847043,188.07851098394838,208.55492721299248
10,operational,mean,RS,2.64,208.92335636016506,198.1884722820336,219.65824043829653
10,operational,mean,RS,2.72,184.14778658035263,174.69552361496196,193.6000495457433
10,operational,mean,RS,2.8000000000000003,183.07259047230474,173.6764941805774,192.46868676403207
10,operational,mean,RS,2.88,204.21760484756624,193.6743022414269,214.76090745370558
10,operational,mean,RS,2.96,192.5611089455669,182.61795438830617,202.50426350282763
10,operational,mean,RS,3.04,201.78945356652747,191.3704815262609,212.20842560679404
10,operational,mean,RS,3.12,174.96064785865087,166.12975544243616,183.79154027486558
10,operational,mean,RS,3.2,184.75383590817808,175.30721235903857,194.20045945731758
10,operational,mean,RS,3.2800000000000002,177.28649536149567,168.3035109615701,186.26947976142122
10,operational,mean,RS,3.36,175.86978951521206,166.97915467025447,184.76042436016965
10,operational,mean,RS,3.44,171.00756392114235,162.44272096765877,179.57240687462593
10,operational,mean,RS,3.52,167.09497653542806,158.8022495701306,175.3877035007255
10,operational,mean,RS,3.6,158.43085168600368,150.54783629177317,166.3138670802342
10,operational,mean,RS,3.68,168.04213306133295,159.68222847004031,176.40203765262558
10,operational,mean,RS,3.7600000000000002,155.7156240701231,148.04186224591191,163.3893858943343
10,operational,mean,RS,3.84,148.23220333761563,141.04572769212632,155.41867898310494
10,operational,mean,RS,3.92,158.1950553413768,150.3399847728789,166.05012590987468
10,operational,mean,RS,4.0,162.04896040347327,153.94718589061037,170.15073491633618
10,operational,mean,RS,4.08,150.5692485801907,143.2429207408106,157.8955764195708
10,operational,mean,RS,4.16,149.6823592944966,142.4034052208095,156.96131336818368
10,operational,mean,RS,4.24,132.70503749217426,126.35100687448102,139.0590681098675
10,operational,mean,RS,4.32,149.03008148324363,141.79158604364986,156.2685769228374
10,operational,mean,RS,4.4,152.87662677560164,145.40636270205866,160.34689084914461
10,operational,mean,RS,4.48,152.72231990762572,145.26692427753937,160.17771553771206
10,operational,mean,RS,4.5600000000000005,143.43194469571466,136.577980761522,150.2859086299073
10,operational,mean,RS,4.64,160.39306879279837,152.3967552926788,168.38938229291796
10,operational,mean,RS,4.72,122.33830706918175,116.42891011919502,128.24770401916848
10,operational,mean,RS,4.8,125.38544752055917,119.35759586284594,131.4132991782724
10,operational,mean,RS,4.88,135.74094172703772,129.24843708802683,142.2334463660486
10,operational,mean,RS,4.96,129.84258827918026,123.60919976499282,136.07597679336772
10,operational,mean,RS,5.04,114.90192936441078,109.35347490489983,120.45038382392173
10,operational,mean,RS,5.12,125.18979559157133,119.16462945402824,131.2149617291144
10,operational,mean,RS,5.2,117.77125175149682,112.07978381413163,123.46271968886201
10,operational,mean,RS,5.28,117.60954739605698,111.92668635887301,123.29240843324095
10,operational,mean,RS,5.36,113.98185459164736,108.47538794639861,119.48832123689611
10,operational,mean,RS,5.44,115.17982480506517,109.60834294889817,120.75130666123216
10,operational,mean,RS,5.5200000000000005,113.62134427211338,108.11852789724901,119.12416064697774
10,operational,mean,RS,5.6000000000000005,111.30422277740169,105.93495999215453,116.67348556264885
10,operational,mean,RS,5.68,133.70630773247592,127.31434922568283,140.098266239269
10,operational,mean,RS,5.76,94.42187432921774,89.75902501511864,99.08472364331685
10,operational,mean,RS,5.84,84.54933174432433,80.29854397231355,88.80011951633512
10,operational,mean,RS,5.92,101.21429993091475,96.27398642435766,106.15461343747184
10,operational,mean,RS,6.0,83.76268295813044,79.54680522263416,87.97856069362672
10,operational,mean,RS,6.08,90.70373673921931,86.19177008575458,95.21570339268403
10,operational,mean,RS,6.16,78.95740845631293,74.96982063161516,82.9449962810107
10,operational,mean,RS,6.24,88.81449989974038,84.38274259163926,93.24625720784151
10,operational,mean,RS,6.32,79.29597236543373,75.29116758926853,83.30077714159893
10,operational,mean,RS,6.4,108.28530892997358,103.05780630190833,113.51281155803883
10,operational,mean,RS,6.48,75.35279264845556,71.55345699871916,79.15212829819197
10,operational,mean,RS,6.5600000000000005,71.57881115250174,67.98010467827662,75.17751762672687
10,operational,mean,RS,6.640000000000001,87.26505850308112,82.89831679271887,91.63180021344337
10,operational,mean,RS,6.72,78.07988662947727,74.13790973236877,82.02186352658578
10,operational,mean,RS,6.8,65.77197691997716,62.51378433444511,69.0301695055092
10,operational,mean,RS,6.88,92.691273316403,88.09803770976065,97.28450892304535
10,operational,mean,RS,6.96,85.42475452885907,81.13578333568624,89.7137257220319
10,operational,mean,RS,7.04,73.2016701694312,69.51560258784168,76.88773775102071
10,operational,mean,RS,7.12,69.33790505387995,65.86404865281285,72.81176145494705
10,operational,mean,RS,7.2,76.35018338790678,72.4986115481124,80.20175522770117
10,operational,mean,RS,7.28,75.04572864038457,71.26265927746523,78.8287980033039
10,operational,mean,RS,7.36,66.75254085182105,63.433044417296415,70.07203728634569
10,operational,mean,RS,7.44,74.16456188345555,70.42771629235445,77.90140747455665
10,operational,mean,RS,7.5200000000000005,75.20706668953888,71.41544452295092,78.99868885612683
10,operational,mean,RS,7.6000000000000005,75.31291750523755,71.51569130849131,79.11014370198379
10,operational,mean,RS,7.68,63.82652477790459,60.69084244286033,66.96220711294885
10,operational,mean,RS,7.76,56.60502323127133,53.815327509191334,59.39471895335133
10,operational,mean,RS,7.84,70.14930663389877,66.62865810344172,73.66995516435583
10,operational,mean,RS,7.92,65.23205965172231,62.00771620110068,68.45640310234394
10,operational,mean,RS,8.0,56.3869135589074,53.60715886248108,59.166668255333725
10,operational,quantile95,DRO,0.0,1250.6692178449155,1237.7701008216122,1273.5421924013165
10,operational,quantile95,DRO,0.08,1249.784978482285,1237.7804048797989,1273.8713155998698
10,operational,quantile95,DRO,0.16,1249.7849784822859,1237.7804048797998,1273.8713155998707
10,operational,quantile95,DRO,0.24,1249.7849784822854,1237.780404879799,1273.8713155998698
10,operational,quantile95,DRO,0.32,1249.7849784822852,1237.780404879799,1273.8713155998698
10,operational,quantile95,DRO,0.4,1249.7849784822845,1237.7804048797987,1273.8713155998694
10,operational,quantile95,DRO,0.48,1249.784978482285,1237.7804048797987,1273.8713155998698
10,operational,quantile95,DRO,0.56,1248.411315643962,1237.1458159984443,1273.512041607241
10,operational,quantile95,DRO,0.64,1248.4113156439612,1237.1458159984434,1273.5120416072402
10,operational,quantile95,DRO,0.72,1248.4113156439619,1237.145815998444,1273.512041607241
10,operational,quantile95,DRO,0.8,1253.0220967020653,1239.7174288840708,1272.8141468184574
10,operational,quantile95,DRO,0.88,1253.0220967020675,1239.717428884073,1272.8141468184594
10,operational,quantile95,DRO,0.96,1254.038758367012,1240.20681921769,1272.4468282323953
10,operational,quantile95,DRO,1.04,1254.038758367012,1240.20681921769,1272.4468282323953
10,operational,quantile95,DRO,1.12,1254.2627373097052,1241.0980323922226,1271.9270006706527
10,operational,quantile95,DRO,1.2,1251.3207283707923,1235.2941890722384,1268.218786364383
10,operational,quantile95,DRO,1.28,1251.3207283707918,1235.294189072238,1268.218786364383
10,operational,quantile95,DRO,1.36,1251.3207283707923,1235.2941890722384,1268.218786364383
10,operational,quantile95,DRO,1.44,1251.3207283707923,1235.2941890722382,1268.2187863643833
10,operational,quantile95,DRO,1.52,1250.4794130033727,1238.2656728712686,1271.0809319282196
10,operational,quantile95,DRO,1.6,1247.4429817823623,1230.6525877172955,1264.5682100678193
10,operational,quantile95,DRO,1.68,1195.988820355644,1180.0871514719286,1218.2807261739867
10,operational,quantile95,DRO,1.76,1184.2938797724373,1166.6506494220278,1204.2851643289066
10,operational,quantile95,DRO,1.84,1111.7230833630874,1092.8381358249924,1125.1021872752424
10,operational,quantile95,DRO,1.92,1089.2379615828277,1074.489369445301,1106.5583186793617
10,operational,quantile95,DRO,2.0,1082.6658133659155,1068.0594744867929,1100.1102368706443
10,operational,quantile95,DRO,2.08,1082.6658133659141,1068.059474486792,1100.1102368706433
10,operational,quantile95,DRO,2.16,1064.9156901743297,1050.0435721569131,1082.2887663936833
10,operational,quantile95,DRO,2.24,1034.7562008981363,1020.559083621958,1052.6536213732993
10,operational,quantile95,DRO,2.32,1034.7562008981358,1020.5590836219575,1052.6536213732988
10,operational,quantile95,DRO,2.4,1008.0861055256089,996.0151744489115,1030.1699659147696
10,operational,quantile95,DRO,2.48,984.9842818198786,975.1137366135641,1006.3472408963099
10,operational,quantile95,DRO,2.56,980.7872308571502,967.2261675495186,1000.3944242542002
10,operational,quantile95,DRO,2.64,965.8241788940079,948.5099518397838,982.4763037401366
10,operational,quantile95,DRO,2.72,960.62482341387,947.417883115538,984.6868214936454
10,operational,quantile95,DRO,2.8000000000000003,946.9514756112255,935.8015212150882,973.1817489691044
10,operational,quantile95,DRO,2.88,946.951475611231,935.8015212150938,973.1817489691098
10,operational,quantile95,DRO,2.96,946.9514761519962,935.8015217787045,973.1817495214785
10,operational,quantile95,DRO,3.04,946.931280966632,936.3974771301663,971.5943726846245
10,operational,quantile95,DRO,3.12,946.9312809666345,936.3974771301687,971.5943726846268
10,operational,quantile95,DRO,3.2,933.961918828181,920.4436896237386,955.4618990205923
10,operational,quantile95,DRO,3.2800000000000002,933.9619188281813,920.443689623739,955.4618990205928
10,operational,quantile95,DRO,3.36,932.3851767943855,920.8976109192408,955.7222242466828
10,operational,quantile95,DRO,3.44,931.5391117580758,920.1303473839367,955.1178921874367
10,operational,quantile95,DRO,3.52,813.1075994123313,801.8423871548144,841.642640078136
10,operational,quantile95,DRO,3.6,813.1075994123307,801.8423871548139,841.6426400781353
10,operational,quantile95,DRO,3.68,813.1075994123323,801.8423871548151,841.6426400781371
10,operational,quantile95,DRO,3.7600000000000002,812.9812319040026,801.7363802175433,841.4977520714511
10,operational,quantile95,DRO,3.84,801.0384463886883,790.4899360888292,827.809631872573
10,operational,quantile95,DRO,3.92,767.2357829724806,750.0359620378263,783.368441997176
10,operational,quantile95,DRO,4.0,759.3107375716005,739.7965190750018,772.7031476762951
10,operational,quantile95,DRO,4.08,738.3598934886411,722.4452662397058,754.4267102092668
10,operational,quantile95,DRO,4.16,738.4239363907003,722.5147836694864,754.4724969975217
10,operational,quantile95,DRO,4.24,734.3371836015091,718.0786862891472,751.5509529084728
10,operational,quantile95,DRO,4.32,734.3371836015095,718.0786862891475,751.5509529084732
10,operational,quantile95,DRO,4.4,734.3371836015098,718.0786862891479,751.5509529084734
10,operational,quantile95,DRO,4.48,734.3371836015099,718.078686289148,751.5509529084735
10,operational,quantile95,DRO,4.5600000000000005,734.3371836015097,718.0786862891478,751.5509529084735
10,operational,quantile95,DRO,4.64,651.7374849076107,637.7412481672199,673.6314487418804
10,operational,quantile95,DRO,4.72,554.3452522853321,540.917196623777,564.7939835719826
10,operational,quantile95,DRO,4.8,554.3452522853323,540.9171966237774,564.793983571983
10,operational,quantile95,DRO,4.88,513.0149978219117,503.9914902206843,525.6378642190846
10,operational,quantile95,DRO,4.96,511.53265646286263,502.63365876672054,525.338040890461
10,operational,quantile95,DRO,5.04,511.5326564628659,502.6336587667277,525.338040890467
10,operational,quantile95,DRO,5.12,511.5326564628625,502.63365876672043,525.3380408904609
10,operational,quantile95,DRO,5.2,512.2563846749393,501.71917853187193,523.7171194366799
10,operational,quantile95,DRO,5.28,483.4189255501891,473.3514142846418,498.7860440800691
10,operational,quantile95,DRO,5.36,479.8050218707842,467.005656224245,493.4607018375316
10,operational,quantile95,DRO,5.44,436.7247575139608,418.04286396961595,445.19521304222366
10,operational,quantile95,DRO,5.5200000000000005,379.9762575735793,365.8555938830336,398.5823501360192
10,operational,quantile95,DRO,5.6000000000000005,300.2586333116027,287.89126320752985,309.70317493093097
10,operational,quantile95,DRO,5.68,255.02539994272732,248.90070741126326,274.0122564473607
10,operational,quantile95,DRO,5.76,251.79257869920283,243.9613631641487,269.73313075599395
10,operational,quantile95,DRO,5.84,223.01388612457006,216.37037358591002,225.39788959200266
10,operational,quantile95,DRO,5.92,223.01388612456995,216.37037358591007,225.39788959200254
10,operational,quantile95,DRO,6.0,207.42152437473504,200.67612011416358,213.88717069229182
10,operational,quantile95,DRO,6.08,183.24603355788253,175.34706270261137,186.7134112660821
10,operational,quantile95,DRO,6.16,141.54394834105213,139.1141568638674,145.73330752343384
10,operational,quantile95,DRO,6.24,139.07492894002186,133.6863665677509,141.27356957481976
10,operational,quantile95,DRO,6.32,135.57838339920727,130.78780934383948,138.90333955250034
10,operational,quantile95,DRO,6.4,125.0615329644669,122.97547827830755,129.06109474121567
10,operational,quantile95,DRO,6.48,125.06153296448248,122.97547827831349,129.06109474123198
10,operational,quantile95,DRO,6.5600000000000005,112.20203799413565,110.09806268835065,115.00638315545754
10,operational,quantile95,DRO,6.640000000000001,107.75335522183529,106.15427016715601,112.68492704831966
10,operational,quantile95,DRO,6.72,88.71745168782893,86.76336041203285,90.24727970671927
10,operational,quantile95,DRO,6.8,90.96053632283984,88.53599978203742,92.67482033532443
10,operational,quantile95,DRO,6.88,54.45350079230526,53.106212955238064,57.04233531012497
10,operational,quantile95,DRO,6.96,50.445486273059515,50.158657717680924,50.998181798481205
10,operational,quantile95,DRO,7.04,45.265727628804356,44.87779253725314,46.10042402772382
10,operational,quantile95,DRO,7.12,43.86578443358941,43.414326912024386,44.277267865686945
10,operational,quantile95,DRO,7.2,49.302061945114325,47.776180565730044,50.04662248448992
10,operational,quantile95,DRO,7.28,49.903260621678946,48.163659340024964,50.54146947022547
10,operational,quantile95,DRO,7.36,47.450939861284965,45.80265568891484,48.28695665197501
10,operational,quantile95,DRO,7.44,49.903260621678946,47.94872259472266,50.230955752761886
10,operational,quantile95,DRO,7.5200000000000005,48.937044428098666,47.07635809323926,49.50715870266154
10,operational,quantile95,DRO,7.6000000000000005,43.409040020899496,42.705509557804454,46.43302775508466
10,operational,quantile95,DRO,7.68,47.30098269919437,46.23740592296154,49.81503306886741
10,operational,quantile95,DRO,7.76,44.234719584038544,42.07387897769351,44.748431543352275
10,operational,quantile95,DRO,7.84,37.053644799080445,36.18301796153622,38.71559088350219
10,operational,quantile95,DRO,7.92,34.11728092731496,33.54288290526478,35.14734139205919
10,operational,quantile95,DRO,8.0,34.631480909066994,32.16258579033224,35.58135340021603
10,operational,quantile95,ERM,0.0,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,0.08,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,0.16,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,0.24,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,0.32,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,0.4,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,0.48,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,0.56,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,0.64,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,0.72,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,0.8,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,0.88,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,0.96,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,1.04,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,1.12,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,1.2,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,1.28,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,1.36,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,1.44,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,1.52,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,1.6,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,1.68,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,1.76,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,1.84,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,1.92,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,2.0,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,2.08,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,2.16,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,2.24,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,2.32,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,2.4,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,2.48,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,2.56,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,2.64,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,2.72,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,2.8000000000000003,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,2.88,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,2.96,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,3.04,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,3.12,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,3.2,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,3.2800000000000002,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,3.36,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,3.44,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,3.52,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,3.6,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,3.68,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,3.7600000000000002,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,3.84,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,3.92,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,4.0,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,4.08,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,4.16,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,4.24,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,4.32,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,4.4,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,4.48,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,4.5600000000000005,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,4.64,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,4.72,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,4.8,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,4.88,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,4.96,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,5.04,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,5.12,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,5.2,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,5.28,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,5.36,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,5.44,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,5.5200000000000005,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,5.6000000000000005,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,5.68,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,5.76,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,5.84,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,5.92,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,6.0,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,6.08,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,6.16,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,6.24,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,6.32,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,6.4,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,6.48,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,6.5600000000000005,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,6.640000000000001,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,6.72,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,6.8,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,6.88,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,6.96,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,7.04,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,7.12,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,7.2,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,7.28,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,7.36,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,7.44,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,7.5200000000000005,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,7.6000000000000005,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,7.68,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,7.76,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,7.84,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,7.92,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,ERM,8.0,1250.6692178449152,1237.7701008216118,1273.5421924013162
10,operational,quantile95,RS,0.0,843.242845430352,830.3537514424172,875.7969510005361
10,operational,quantile95,RS,0.08,796.5801225910587,786.0839273969434,823.9150953225786
10,operational,quantile95,RS,0.16,764.8277500699828,748.4593045277295,783.4964891597987
10,operational,quantile95,RS,0.24,757.8964059111693,737.7623885040632,770.457347543918
10,operational,quantile95,RS,0.32,763.5097548046735,745.6292131554692,779.4131672796043
10,operational,quantile95,RS,0.4,765.2897715529209,747.7408267990606,781.395458945566
10,operational,quantile95,RS,0.48,738.3763676013875,722.4631485957394,754.4384882000786
10,operational,quantile95,RS,0.56,738.3921673628083,722.4802989554172,754.4497840706186
10,operational,quantile95,RS,0.64,739.572846433519,723.4752381695272,755.2427785359413
10,operational,quantile95,RS,0.72,745.2765832056905,726.8777470016068,759.0958673332423
10,operational,quantile95,RS,0.8,738.3187128950481,722.4005654386585,754.3972685840685
10,operational,quantile95,RS,0.88,716.0115068288318,702.2784723141582,738.4379549074248
10,operational,quantile95,RS,0.96,716.0366020154739,702.2758129146602,738.7504567433842
10,operational,quantile95,RS,1.04,715.982542277936,702.2134017043282,738.0772691925984
10,operational,quantile95,RS,1.12,716.5052541870542,702.1381266797019,739.096812155849
10,operational,quantile95,RS,1.2,718.5137563613207,703.9883115142725,741.9657542440085
10,operational,quantile95,RS,1.28,716.0043685509152,702.2791480141177,738.3436891842862
10,operational,quantile95,RS,1.36,694.5632507087415,679.8538989426012,713.8583726209368
10,operational,quantile95,RS,1.44,704.3368818347404,690.8143353515306,724.9603544318534
10,operational,quantile95,RS,1.52,713.4208464956442,701.7568523851338,736.7329891708382
10,operational,quantile95,RS,1.6,707.1088406003611,694.2709483170928,728.6712430022009
10,operational,quantile95,RS,1.68,687.2781774518287,672.7955307915548,707.6844686806296
10,operational,quantile95,RS,1.76,716.0384465127744,702.2756174486824,738.7734256418045
10,operational,quantile95,RS,1.84,689.4686142065815,674.920882145825,709.5408050048156
10,operational,quantile95,RS,1.92,701.570238247528,687.3643503758323,721.2565814200238
10,operational,quantile95,RS,2.0,676.7724489756196,662.7559728480172,698.7882283908415
10,operational,quantile95,RS,2.08,670.8832161050274,657.9702848588547,693.9116115631898
10,operational,quantile95,RS,2.16,676.6124036004012,662.6291036126172,698.6531374091265
10,operational,quantile95,RS,2.24,613.2071278043317,606.3910502018255,638.9403406075328
10,operational,quantile95,RS,2.32,650.1714202392913,636.6970369792317,672.0702474450254
10,operational,quantile95,RS,2.4,573.5053858144521,562.8344970398978,591.4380035782824
10,operational,quantile95,RS,2.48,654.2269393648859,642.9192333025047,678.6166909419136
10,operational,quantile95,RS,2.56,614.0588259030151,607.6382018400992,640.479575943052
10,operational,quantile95,RS,2.64,649.5402906394739,636.3089302964017,671.4425247941585
10,operational,quantile95,RS,2.72,567.3739005991982,557.2291695833917,586.0078612208466
10,operational,quantile95,RS,2.8000000000000003,563.433289676703,553.6784038555644,582.0195963407377
10,operational,quantile95,RS,2.88,635.1699850894157,625.8790269461356,659.0708242799528
10,operational,quantile95,RS,2.96,597.2871614654606,588.0185997408902,624.029383105953
10,operational,quantile95,RS,3.04,626.0354898633932,618.4925974695556,651.4458722737252
10,operational,quantile95,RS,3.12,529.8944261175227,516.6469747006528,539.5179353141073
10,operational,quantile95,RS,3.2,569.4292370345656,558.219983356044,583.5570464574125
10,operational,quantile95,RS,3.2800000000000002,540.1177840968654,524.8352274654804,549.444381771783
10,operational,quantile95,RS,3.36,534.477166529829,519.303962461593,543.4362010062463
10,operational,quantile95,RS,3.44,511.13968122809206,498.9724578537678,520.9515471304669
10,operational,quantile95,RS,3.52,493.21393365916316,480.21056538816373,504.04287261515117
10,operational,quantile95,RS,3.6,461.91329464400985,446.9285869889886,477.5912521783759
10,operational,quantile95,RS,3.68,498.7424677875571,485.5725104426954,507.61098564153326
10,operational,quantile95,RS,3.7600000000000002,451.8839998069473,429.51519870038834,460.62205509940424
10,operational,quantile95,RS,3.84,417.5743914971914,394.55609832949483,427.19092852519503
10,operational,quantile95,RS,3.92,461.1259546759733,445.66999710459345,474.66075799352444
10,operational,quantile95,RS,4.0,476.95739155102143,464.2182212144728,491.66805556578356
10,operational,quantile95,RS,4.08,427.63126394895613,412.57217650827135,434.6473282957122
10,operational,quantile95,RS,4.16,422.8295829828807,405.95209607142095,431.5439937624993
10,operational,quantile95,RS,4.24,356.97141223145604,347.99826680586756,370.33161728621906
10,operational,quantile95,RS,4.32,419.18885719735863,400.45918682067867,428.3743987857229
10,operational,quantile95,RS,4.4,434.68874972649917,417.0369678454833,442.1931109581419
10,operational,quantile95,RS,4.48,434.02213238077775,416.04115108509166,440.92044456189586
10,operational,quantile95,RS,4.5600000000000005,389.6413841322911,374.33974454264836,410.440916557581
10,operational,quantile95,RS,4.64,469.0393747339501,456.4675812768741,484.45422702952095
10,operational,quantile95,RS,4.72,328.33142328761727,320.6311935763931,339.76324118688586
10,operational,quantile95,RS,4.8,337.1054607876605,326.8312191666535,348.9485323435343
10,operational,quantile95,RS,4.88,364.6311646097746,354.6854996441813,378.0174711745798
10,operational,quantile95,RS,4.96,356.34994175439687,338.4645549245005,361.11925581290706
10,operational,quantile95,RS,5.04,313.7032112090431,298.9273930960287,326.16608698232767
10,operational,quantile95,RS,5.12,336.5298387172425,326.76522161790786,348.3953179322645
10,operational,quantile95,RS,5.2,317.52071200287554,310.5402104130823,327.01855998628264
10,operational,quantile95,RS,5.28,316.55660800717163,309.413556822589,327.3251251571373
10,operational,quantile95,RS,5.36,310.4294248231933,297.17261984178083,325.27055188741855
10,operational,quantile95,RS,5.44,315.40122490450864,298.9914517773074,326.1455092869015
10,operational,quantile95,RS,5.5200000000000005,309.6362317479132,296.80651223135357,324.6045292225048
10,operational,quantile95,RS,5.6000000000000005,300.7920931131752,289.6197347036794,320.21952515222057
10,operational,quantile95,RS,5.68,356.8940666774058,349.6760370701634,372.8225603204049
10,operational,quantile95,RS,5.76,254.02670613591133,247.00144591500572,272.5587214092453
10,operational,quantile95,RS,5.84,235.3733330732035,229.12503667564323,245.71177977986395
10,operational,quantile95,RS,5.92,272.4116558241282,266.26931889426584,288.8112998682498
10,operational,quantile95,RS,6.0,234.00751006946638,228.57468990285105,243.41636578385732
10,operational,quantile95,RS,6.08,247.571307458342,238.34253279763612,263.7826012576288
10,operational,quantile95,RS,6.16,225.6109090922112,221.44909517328475,231.84759092932208
10,operational,quantile95,RS,6.24,244.15876489621394,234.76776188251387,258.72798493104466
10,operational,quantile95,RS,6.32,225.61265471466675,221.99386238291726,233.192239555501
10,operational,quantile95,RS,6.4,300.2562178963003,287.781777895464,310.2607065780422
10,operational,quantile95,RS,6.48,220.5538796507976,214.88526624044317,223.2824512810322
10,operational,quantile95,RS,6.5600000000000005,211.59600410727688,204.68723336168608,217.17497313839544
10,operational,quantile95,RS,6.640000000000001,241.18288689793496,232.54446706358692,253.83319263134658
10,operational,quantile95,RS,6.72,225.56452107212723,220.11531863051235,228.95602839924373
10,operational,quantile95,RS,6.8,191.00251812201745,187.3699710787619,195.71704275859005
10,operational,quantile95,RS,6.88,251.01660513173394,242.9167496270604,268.63930175981056
10,operational,quantile95,RS,6.96,237.3530284915554,229.69885716954778,248.4177197304375
10,operational,quantile95,RS,7.04,217.71516225963614,209.62716606728415,220.99615408986355
10,operational,quantile95,RS,7.12,205.84828915165977,199.04114138610373,208.91504689998249
10,operational,quantile95,RS,7.2,223.00829523994065,216.31662374759904,225.24541739748153
10,operational,quantile95,RS,7.28,220.53459277537854,214.16361472630643,222.91698672359013
10,operational,quantile95,RS,7.36,195.8661542506656,191.87952091206847,197.8060482565443
10,operational,quantile95,RS,7.44,219.74977158147897,212.03625620300915,221.71204438931582
10,operational,quantile95,RS,7.5200000000000005,220.54844938356317,214.5441151620669,223.0969326993265
10,operational,quantile95,RS,7.6000000000000005,220.55239662654057,214.79209673281755,223.23178553201797
10,operational,quantile95,RS,7.68,186.15985423321163,177.31163580825864,191.0175235108359
10,operational,quantile95,RS,7.76,161.69531281631146,158.08256804028932,165.81512646034344
10,operational,quantile95,RS,7.84,207.64898300876033,200.80355661734242,214.05125455491088
10,operational,quantile95,RS,7.92,188.14803491191782,183.88960235336026,193.53984216600657
10,operational,quantile95,RS,8.0,160.6304545006105,157.94885646106815,165.36878330964583
10,total,mean,DRO,0.0,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,DRO,0.08,2520.9078189910306,2500.379067761265,2541.436570220796
10,total,mean,DRO,0.16,2520.907818991031,2500.3790677612656,2541.4365702207965
10,total,mean,DRO,0.24,2520.907818991031,2500.3790677612656,2541.4365702207965
10,total,mean,DRO,0.32,2520.9078189910306,2500.379067761265,2541.436570220796
10,total,mean,DRO,0.4,2520.907818991031,2500.3790677612656,2541.4365702207965
10,total,mean,DRO,0.48,2520.907818991031,2500.3790677612656,2541.4365702207965
10,total,mean,DRO,0.56,2520.6674509743825,2500.13713313242,2541.197768816345
10,total,mean,DRO,0.64,2520.6674509743825,2500.13713313242,2541.197768816345
10,total,mean,DRO,0.72,2520.667450974383,2500.1371331324203,2541.1977688163456
10,total,mean,DRO,0.8,2521.3749999080383,2500.8451180387788,2541.9048817772978
10,total,mean,DRO,0.88,2521.3749999080383,2500.8451180387788,2541.9048817772978
10,total,mean,DRO,0.96,2521.630060155949,2501.101530821915,2542.1585894899836
10,total,mean,DRO,1.04,2521.630060155949,2501.101530821915,2542.1585894899836
10,total,mean,DRO,1.12,2522.3837728245016,2501.8489351800777,2542.9186104689256
10,total,mean,DRO,1.2,2521.5457214306643,2501.0048900952143,2542.0865527661144
10,total,mean,DRO,1.28,2521.545721430665,2501.0048900952147,2542.086552766115
10,total,mean,DRO,1.36,2521.545721430665,2501.0048900952147,2542.086552766115
10,total,mean,DRO,1.44,2521.545721430665,2501.0048900952147,2542.086552766115
10,total,mean,DRO,1.52,2522.564829749478,2502.0270761498437,2543.1025833491126
10,total,mean,DRO,1.6,2522.6289256853033,2502.185948281558,2543.0719030890486
10,total,mean,DRO,1.68,2507.947648627326,2488.2422952283227,2527.6530020263294
10,total,mean,DRO,1.76,2505.2650661459547,2485.773250032715,2524.7568822591943
10,total,mean,DRO,1.84,2491.998092256039,2473.6842331167763,2510.3119513953015
10,total,mean,DRO,1.92,2489.8810430406006,2471.8943075012576,2507.8677785799437
10,total,mean,DRO,2.0,2488.791085879515,2470.90496904839,2506.67720271064
10,total,mean,DRO,2.08,2488.791085879514,2470.904969048389,2506.677202710639
10,total,mean,DRO,2.16,2485.819661402097,2468.2082563732765,2503.431066430918
10,total,mean,DRO,2.24,2481.4870338502765,2464.3402024084676,2498.6338652920854
10,total,mean,DRO,2.32,2481.487033850277,2464.340202408468,2498.633865292086
10,total,mean,DRO,2.4,2479.294196240852,2462.543857003338,2496.0445354783665
10,total,mean,DRO,2.48,2477.7498520601607,2461.39405753115,2494.1056465891716
10,total,mean,DRO,2.56,2479.2310679165066,2463.006834181068,2495.4553016519453
10,total,mean,DRO,2.64,2478.585226087112,2462.6558121122716,2494.5146400619524
10,total,mean,DRO,2.72,2476.6014127817266,2460.6687760111654,2492.534049552288
10,total,mean,DRO,2.8000000000000003,2479.4750101551986,2463.7921432774506,2495.1578770329465
10,total,mean,DRO,2.88,2479.4750101551986,2463.7921432774506,2495.1578770329465
10,total,mean,DRO,2.96,2479.475010199439,2463.792143312805,2495.1578770860733
10,total,mean,DRO,3.04,2482.8839181871876,2467.2564309654335,2498.5114054089418
10,total,mean,DRO,3.12,2482.883918187188,2467.256430965434,2498.511405408942
10,total,mean,DRO,3.2,2480.235336554819,2464.816702406813,2495.6539707028246
10,total,mean,DRO,3.2800000000000002,2480.235336554819,2464.816702406813,2495.6539707028246
10,total,mean,DRO,3.36,2479.425343871191,2464.0001689898213,2494.850518752561
10,total,mean,DRO,3.44,2479.348604433787,2463.9355731145315,2494.7616357530424
10,total,mean,DRO,3.52,2474.32912160109,2460.8867710741642,2487.7714721280154
10,total,mean,DRO,3.6,2474.3291216010894,2460.886771074164,2487.771472128015
10,total,mean,DRO,3.68,2474.3291216010894,2460.886771074164,2487.771472128015
10,total,mean,DRO,3.7600000000000002,2474.330427179087,2460.890299189158,2487.770555169016
10,total,mean,DRO,3.84,2474.7075063106586,2461.4768982028218,2487.9381144184954
10,total,mean,DRO,3.92,2478.6656299894794,2466.1230544406926,2491.208205538266
10,total,mean,DRO,4.0,2479.8729745745636,2467.4952733829136,2492.2506757662136
10,total,mean,DRO,4.08,2483.0538948551534,2470.9747662256127,2495.133023484694
10,total,mean,DRO,4.16,2483.0427211516844,2470.962687299888,2495.122755003481
10,total,mean,DRO,4.24,2483.76260357949,2471.740252846285,2495.7849543126954
10,total,mean,DRO,4.32,2483.7626035794897,2471.7402528462844,2495.784954312695
10,total,mean,DRO,4.4,2483.7626035794897,2471.7402528462844,2495.784954312695
10,total,mean,DRO,4.48,2483.76260357949,2471.740252846285,2495.7849543126954
10,total,mean,DRO,4.5600000000000005,2483.7626035794897,2471.7402528462844,2495.784954312695
10,total,mean,DRO,4.64,2489.7819453999623,2479.0188832218873,2500.5450075780373
10,total,mean,DRO,4.72,2504.270536219553,2495.0675577872075,2513.4735146518983
10,total,mean,DRO,4.8,2504.270536219553,2495.0675577872075,2513.4735146518983
10,total,mean,DRO,4.88,2513.255364061525,2504.6190642695656,2521.8916638534847
10,total,mean,DRO,4.96,2512.8784163527166,2504.256076884159,2521.500755821274
10,total,mean,DRO,5.04,2512.8784163527157,2504.256076884158,2521.5007558212733
10,total,mean,DRO,5.12,2512.8784163527166,2504.2560768841595,2521.5007558212737
10,total,mean,DRO,5.2,2513.7655283865565,2505.158185209937,2522.372871563176
10,total,mean,DRO,5.28,2522.0712424384915,2513.8956628831497,2530.2468219938332
10,total,mean,DRO,5.36,2519.4819595516074,2511.3417974955473,2527.6221216076674
10,total,mean,DRO,5.44,2536.0796752283286,2528.5788616477744,2543.580488808883
10,total,mean,DRO,5.5200000000000005,2569.971024912438,2563.2276185627575,2576.714431262119
10,total,mean,DRO,5.6000000000000005,2597.442774914685,2592.219553224501,2602.6659966048687
10,total,mean,DRO,5.68,2609.7592045211986,2605.070882431486,2614.447526610911
10,total,mean,DRO,5.76,2613.007058205364,2608.3952870059743,2617.618829404754
10,total,mean,DRO,5.84,2653.230396067418,2649.3766732709773,2657.0841188638587
10,total,mean,DRO,5.92,2653.230396067418,2649.3766732709773,2657.0841188638587
10,total,mean,DRO,6.0,2677.8115157440197,2674.2951974912653,2681.327833996774
10,total,mean,DRO,6.08,2730.110746165972,2727.0346480534877,2733.1868442784566
10,total,mean,DRO,6.16,2789.1422081306864,2786.676339875884,2791.608076385489
10,total,mean,DRO,6.24,2816.7979792066644,2814.424309424405,2819.171648988924
10,total,mean,DRO,6.32,2854.922665654871,2852.608632071213,2857.2366992385287
10,total,mean,DRO,6.4,2902.3171782721133,2900.108655176906,2904.525701367321
10,total,mean,DRO,6.48,2912.5409286048907,2910.3338179306447,2914.7480392791367
10,total,mean,DRO,6.5600000000000005,2950.3584208646976,2948.344250055173,2952.3725916742223
10,total,mean,DRO,6.640000000000001,2979.6081617354635,2977.6644769397794,2981.5518465311475
10,total,mean,DRO,6.72,3029.73738116949,3028.1271186818203,3031.34764365716
10,total,mean,DRO,6.8,3044.3411142286604,3042.659845669167,3046.0223827881537
10,total,mean,DRO,6.88,3133.6442209353304,3132.6227954745837,3134.665646396077
10,total,mean,DRO,6.96,3187.7861098381886,3186.848653297952,3188.7235663784254
10,total,mean,DRO,7.04,3322.905778433173,3322.075328272143,3323.736228594203
10,total,mean,DRO,7.12,3360.5763392403733,3359.774464604607,3361.3782138761394
10,total,mean,DRO,7.2,3399.4260130576736,3398.4891352234845,3400.3628908918627
10,total,mean,DRO,7.28,3400.0359790576426,3399.0821240069067,3400.9898341083785
10,total,mean,DRO,7.36,3406.2076282656362,3405.304300246526,3407.1109562847464
10,total,mean,DRO,7.44,3407.0984138627546,3406.1613650378495,3408.0354626876597
10,total,mean,DRO,7.5200000000000005,3410.6931436848436,3409.7602573374947,3411.6260300321924
10,total,mean,DRO,7.6000000000000005,3416.7676150192756,3415.8499503835938,3417.6852796549574
10,total,mean,DRO,7.68,3420.266960010287,3419.2331486191647,3421.3007714014097
10,total,mean,DRO,7.76,3427.835362787134,3426.9141662641964,3428.756559310071
10,total,mean,DRO,7.84,3460.8997882482136,3460.114006855793,3461.685569640634
10,total,mean,DRO,7.92,3477.706297624527,3476.919432026562,3478.493163222492
10,total,mean,DRO,8.0,3499.02042316086,3498.2836040452253,3499.7572422764947
10,total,mean,ERM,0.0,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,0.08,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,0.16,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,0.24,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,0.32,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,0.4,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,0.48,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,0.56,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,0.64,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,0.72,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,0.8,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,0.88,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,0.96,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,1.04,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,1.12,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,1.2,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,1.28,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,1.36,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,1.44,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,1.52,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,1.6,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,1.68,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,1.76,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,1.84,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,1.92,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,2.0,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,2.08,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,2.16,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,2.24,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,2.32,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,2.4,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,2.48,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,2.56,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,2.64,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,2.72,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,2.8000000000000003,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,2.88,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,2.96,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,3.04,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,3.12,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,3.2,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,3.2800000000000002,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,3.36,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,3.44,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,3.52,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,3.6,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,3.68,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,3.7600000000000002,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,3.84,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,3.92,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,4.0,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,4.08,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,4.16,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,4.24,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,4.32,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,4.4,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,4.48,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,4.5600000000000005,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,4.64,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,4.72,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,4.8,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,4.88,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,4.96,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,5.04,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,5.12,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,5.2,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,5.28,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,5.36,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,5.44,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,5.5200000000000005,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,5.6000000000000005,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,5.68,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,5.76,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,5.84,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,5.92,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,6.0,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,6.08,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,6.16,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,6.24,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,6.32,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,6.4,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,6.48,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,6.5600000000000005,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,6.640000000000001,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,6.72,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,6.8,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,6.88,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,6.96,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,7.04,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,7.12,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,7.2,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,7.28,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,7.36,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,7.44,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,7.5200000000000005,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,7.6000000000000005,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,7.68,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,7.76,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,7.84,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,7.92,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,ERM,8.0,2521.0275830153023,2500.4983970111966,2541.556769019408
10,total,mean,RS,0.0,2474.4242779335214,2460.439232326712,2488.4093235403307
10,total,mean,RS,0.08,2474.8310922698342,2461.6635977542637,2487.9985867854048
10,total,mean,RS,0.16,2478.020703295107,2465.4912994221454,2490.5501071680687
10,total,mean,RS,0.24,2480.2339651627,2467.8883529841637,2492.579577341236
10,total,mean,RS,0.32,2478.8135035248893,2466.3395411735264,2491.287465876252
10,total,mean,RS,0.4,2478.698960914146,2466.191548787331,2491.206373040961
10,total,mean,RS,0.48,2483.051020581115,2470.9716591005463,2495.130382061684
10,total,mean,RS,0.56,2483.048263962609,2470.968679159712,2495.127848765506
10,total,mean,RS,0.64,2482.9027847424877,2470.809437988666,2494.9961314963093
10,total,mean,RS,0.72,2482.1853213298714,2470.0239842917317,2494.346658368011
10,total,mean,RS,0.8,2483.0610799161454,2470.9825333348244,2495.1396264974665
10,total,mean,RS,0.88,2484.6958245891815,2472.9144769669224,2496.4771722114406
10,total,mean,RS,0.96,2484.882902842288,2473.097794854657,2496.668010829919
10,total,mean,RS,1.04,2484.483662549411,2472.706623376102,2496.2607017227197
10,total,mean,RS,1.12,2485.0232663106854,2473.2367874614615,2496.809745159909
10,total,mean,RS,1.2,2486.524353752961,2474.7149039017754,2498.3338036041464
10,total,mean,RS,1.28,2484.6400231137945,2472.8598040911425,2496.4202421364466
10,total,mean,RS,1.36,2486.3622959642457,2474.952919234714,2497.7716726937774
10,total,mean,RS,1.44,2486.1437204244116,2474.5649986117555,2497.7224422370678
10,total,mean,RS,1.52,2486.2061670603885,2474.456211767942,2497.956122352835
10,total,mean,RS,1.6,2486.1496644091126,2474.517010123942,2497.7823186942833
10,total,mean,RS,1.68,2486.7391138246394,2475.433960535663,2498.0442671136157
10,total,mean,RS,1.76,2484.8967432389245,2473.111360029409,2496.68212644844
10,total,mean,RS,1.84,2486.621137719345,2475.2846879968774,2497.9575874418124
10,total,mean,RS,1.92,2486.151096287515,2474.62608526562,2497.67610730941
10,total,mean,RS,2.0,2487.369325953638,2476.213805738873,2498.524846168403
10,total,mean,RS,2.08,2487.759601984446,2476.687362020932,2498.8318419479597
10,total,mean,RS,2.16,2487.3796561318886,2476.226408997852,2498.532903265925
10,total,mean,RS,2.24,2491.7132559906518,2481.4952077441835,2501.93130423712
10,total,mean,RS,2.32,2489.537895988579,2478.7949041102484,2500.2808878669093
10,total,mean,RS,2.4,2499.2344117044877,2489.6950513154056,2508.7737720935697
10,total,mean,RS,2.48,2489.0909247265404,2478.2602130027876,2499.921636450293
10,total,mean,RS,2.56,2491.5222594040615,2481.2840512895395,2501.7604675185835
10,total,mean,RS,2.64,2489.4447155027165,2478.709831424585,2500.179599580848
10,total,mean,RS,2.72,2499.9969109760577,2490.544648010667,2509.4491739414484
10,total,mean,RS,2.8000000000000003,2500.525332680023,2491.129236388296,2509.92142897175
10,total,mean,RS,2.88,2489.1867977559573,2478.643495149818,2499.7301003620964
10,total,mean,RS,2.96,2494.0727450321174,2484.1295904748567,2504.015899589378
10,total,mean,RS,3.04,2490.0953352677875,2479.676363227521,2500.514307308054
10,total,mean,RS,3.12,2509.962739316894,2501.131846900679,2518.7936317331087
10,total,mean,RS,3.2,2501.0155689252333,2491.568945376094,2510.462192474373
10,total,mean,RS,3.2800000000000002,2507.5352033373406,2498.552218937415,2516.518187737266
10,total,mean,RS,3.36,2508.9955781595454,2500.1049433145877,2517.886213004503
10,total,mean,RS,3.44,2514.5232558357266,2505.958412882243,2523.08809878921
10,total,mean,RS,3.52,2519.664084183767,2511.3713572184697,2527.9568111490644
10,total,mean,RS,3.6,2523.917194099754,2516.0341787055236,2531.8002094939843
10,total,mean,RS,3.68,2518.334748819867,2509.9748442285745,2526.6946534111594
10,total,mean,RS,3.7600000000000002,2530.222933059972,2522.5491712357607,2537.8966948841835
10,total,mean,RS,3.84,2546.758668658017,2539.572193012528,2553.9451443035064
10,total,mean,RS,3.92,2524.826445365484,2516.971374796986,2532.6815159339817
10,total,mean,RS,4.0,2520.1693165941138,2512.067542081251,2528.2710911069767
10,total,mean,RS,4.08,2541.2970739860166,2533.9707461466364,2548.6234018253967
10,total,mean,RS,4.16,2543.109195606938,2535.830241533251,2550.3881496806252
10,total,mean,RS,4.24,2574.1471637704044,2567.793133152711,2580.5011943880977
10,total,mean,RS,4.32,2544.610992988424,2537.3724975488303,2551.849488428018
10,total,mean,RS,4.4,2536.67537766321,2529.205113589667,2544.145641736753
10,total,mean,RS,4.48,2536.880819436686,2529.4254238065996,2544.3362150667726
10,total,mean,RS,4.5600000000000005,2563.0213086786143,2556.167344744422,2569.875272612807
10,total,mean,RS,4.64,2522.1141609223455,2514.117847422226,2530.110474422465
10,total,mean,RS,4.72,2581.053075983492,2575.143679033505,2586.9624729334787
10,total,mean,RS,4.8,2579.3590636712865,2573.3312120135733,2585.3869153289997
10,total,mean,RS,4.88,2572.4402075839917,2565.947702944981,2578.9327122230025
10,total,mean,RS,4.96,2575.739137864153,2569.5057493499653,2581.9725263783403
10,total,mean,RS,5.04,2588.5888210379967,2583.0403665784856,2594.1372754975077
10,total,mean,RS,5.12,2579.132570388462,2573.107404250919,2585.1577365260055
10,total,mean,RS,5.2,2585.519212551696,2579.8277446143306,2591.2106804890614
10,total,mean,RS,5.28,2585.324173052005,2579.641312014821,2591.007034089189
10,total,mean,RS,5.36,2589.3348507763035,2583.828384131055,2594.841317421552
10,total,mean,RS,5.44,2588.247877217112,2582.676395360945,2593.819359073279
10,total,mean,RS,5.5200000000000005,2589.4078080603012,2583.904991685437,2594.9106244351656
10,total,mean,RS,5.6000000000000005,2593.3247806544173,2587.9555178691703,2598.6940434396643
10,total,mean,RS,5.68,2573.8539084807094,2567.4619499739165,2580.2458669875023
10,total,mean,RS,5.76,2610.8141968198865,2606.1513475057873,2615.477046133986
10,total,mean,RS,5.84,2629.837033823031,2625.58624605102,2634.087821595042
10,total,mean,RS,5.92,2602.149480018638,2597.2091665120806,2607.089793525195
10,total,mean,RS,6.0,2631.5913095231394,2627.3754317876433,2635.8071872586356
10,total,mean,RS,6.08,2617.5504694600886,2613.038502806624,2622.0624361135533
10,total,mean,RS,6.16,2644.353397980377,2640.3658101556794,2648.3409858050745
10,total,mean,RS,6.24,2621.376357080003,2616.9445997719017,2625.808114388104
10,total,mean,RS,6.32,2643.3106041128462,2639.305799336681,2647.3154088890115
10,total,mean,RS,6.4,2597.2343680399713,2592.006865411906,2602.4618706680367
10,total,mean,RS,6.48,2656.683957840411,2652.8846221906747,2660.4832934901474
10,total,mean,RS,6.5600000000000005,2670.9499801055745,2667.351273631349,2674.5486865798
10,total,mean,RS,6.640000000000001,2624.361536749991,2619.9947950396286,2628.7282784603535
10,total,mean,RS,6.72,2647.191439486254,2643.2494625891454,2651.133416383362
10,total,mean,RS,6.8,2702.608566997066,2699.350374411534,2705.866759582598
10,total,mean,RS,6.88,2613.8316095593145,2609.238373952672,2618.424845165957
10,total,mean,RS,6.96,2627.974353355037,2623.685382161864,2632.2633245482098
10,total,mean,RS,7.04,2664.3985930075287,2660.712525425939,2668.0846605891184
10,total,mean,RS,7.12,2681.286774412343,2677.812918011276,2684.7606308134104
10,total,mean,RS,7.2,2653.352876874855,2649.501305035061,2657.2044487146495
10,total,mean,RS,7.28,2657.729050379411,2653.9459810164917,2661.5121197423305
10,total,mean,RS,7.36,2695.740268527491,2692.420772092966,2699.059764962016
10,total,mean,RS,7.44,2660.8382191853366,2657.1013735942356,2664.5750647764376
10,total,mean,RS,7.5200000000000005,2657.177445761227,2653.385823594639,2660.9690679278146
10,total,mean,RS,7.6000000000000005,2656.81865415898,2653.0214279622337,2660.615880355726
10,total,mean,RS,7.68,2719.597138522432,2716.4614561873877,2722.7328208574763
10,total,mean,RS,7.76,2749.784417959021,2746.994722236941,2752.574113681101
10,total,mean,RS,7.84,2677.4324466816993,2673.9117981512422,2680.9530952121563
10,total,mean,RS,7.92,2706.7835618131485,2703.5592183625267,2710.00790526377
10,total,mean,RS,8.0,2750.461610452868,2747.681855756442,2753.2413651492943
10,total,quantile95,DRO,0.0,3294.625564417464,3281.726447394161,3317.4985389738654
10,total,quantile95,DRO,0.08,3293.7413250548334,3281.7367514523476,3317.8276621724185
10,total,quantile95,DRO,0.16,3293.7413250548343,3281.7367514523485,3317.8276621724194
10,total,quantile95,DRO,0.24,3293.741325054834,3281.7367514523476,3317.8276621724185
10,total,quantile95,DRO,0.32,3293.741325054834,3281.736751452348,3317.8276621724185
10,total,quantile95,DRO,0.4,3293.741325054834,3281.736751452348,3317.8276621724185
10,total,quantile95,DRO,0.48,3293.741325054834,3281.7367514523476,3317.827662172419
10,total,quantile95,DRO,0.56,3292.3676622165103,3281.1021625709927,3317.4683881797896
10,total,quantile95,DRO,0.64,3292.3676622165103,3281.1021625709927,3317.4683881797896
10,total,quantile95,DRO,0.72,3292.3676622165103,3281.1021625709927,3317.4683881797896
10,total,quantile95,DRO,0.8,3296.9784432746146,3283.67377545662,3316.7704933910068
10,total,quantile95,DRO,0.88,3296.9784432746164,3283.6737754566216,3316.770493391008
10,total,quantile95,DRO,0.96,3297.995104939561,3284.1631657902385,3316.403174804944
10,total,quantile95,DRO,1.04,3297.995104939561,3284.1631657902385,3316.403174804944
10,total,quantile95,DRO,1.12,3298.219083882254,3285.0543789647713,3315.8833472432016
10,total,quantile95,DRO,1.2,3295.277074943341,3279.2505356447873,3312.1751329369317
10,total,quantile95,DRO,1.28,3295.277074943341,3279.2505356447873,3312.175132936932
10,total,quantile95,DRO,1.36,3295.277074943341,3279.2505356447873,3312.175132936932
10,total,quantile95,DRO,1.44,3295.277074943341,3279.250535644787,3312.175132936932
10,total,quantile95,DRO,1.52,3294.4357595759216,3282.222019443817,3315.037278500768
10,total,quantile95,DRO,1.6,3293.739848240906,3276.949454175839,3310.8650765263624
10,total,quantile95,DRO,1.68,3259.6446652552727,3243.742996371557,3281.9365710736156
10,total,quantile95,DRO,1.76,3252.988220380367,3235.3449900299574,3272.9795049368363
10,total,quantile95,DRO,1.84,3208.248935814285,3189.363988276189,3221.6280397264395
10,total,quantile95,DRO,1.92,3193.2177041662026,3178.4691120286757,3210.5380612627364
10,total,quantile95,DRO,2.0,3188.84943209069,3174.2430932115676,3206.293855595419
10,total,quantile95,DRO,2.08,3188.849432090689,3174.2430932115667,3206.2938555954174
10,total,quantile95,DRO,2.16,3177.0643948264483,3162.192276809032,3194.437471045802
10,total,quantile95,DRO,2.24,3156.9869792855293,3142.7898620093506,3174.8843997606923
10,total,quantile95,DRO,2.32,3156.9869792855293,3142.789862009351,3174.8843997606923
10,total,quantile95,DRO,2.4,3139.2223422600114,3127.151411183314,3161.306202649172
10,total,quantile95,DRO,2.48,3124.9239381494936,3115.053392943179,3146.286897225925
10,total,quantile95,DRO,2.56,3124.1723608264724,3110.6112975188407,3143.7795542235226
10,total,quantile95,DRO,2.64,3115.8808917029146,3098.5666646486907,3132.533016549043
10,total,quantile95,DRO,2.72,3111.143280346401,3097.9363400480693,3135.2052784261764
10,total,quantile95,DRO,2.8000000000000003,3104.590808615103,3093.440854218966,3130.821081972982
10,total,quantile95,DRO,2.88,3104.590808615106,3093.4408542189694,3130.821081972985
10,total,quantile95,DRO,2.96,3104.5908089589125,3093.4408545856204,3130.821082328395
10,total,quantile95,DRO,3.04,3106.4963459056294,3095.9625420691636,3131.159437623622
10,total,quantile95,DRO,3.12,3106.496345905631,3095.9625420691655,3131.1594376236235
10,total,quantile95,DRO,3.2,3098.1714732187643,3084.653244014322,3119.671453411176
10,total,quantile95,DRO,3.2800000000000002,3098.1714732187643,3084.653244014322,3119.671453411176
10,total,quantile95,DRO,3.36,3097.063148242306,3085.575582367161,3120.400195694603
10,total,quantile95,DRO,3.44,3096.4993946231352,3085.0906302489966,3120.078175052496
10,total,quantile95,DRO,3.52,3022.6261910103294,3011.3609787528126,3051.1612316761343
10,total,quantile95,DRO,3.6,3022.626191010329,3011.360978752812,3051.1612316761334
10,total,quantile95,DRO,3.68,3022.6261910103294,3011.3609787528126,3051.1612316761343
10,total,quantile95,DRO,3.7600000000000002,3022.5507398678938,3011.3058881814345,3051.0672600353423
10,total,quantile95,DRO,3.84,3015.485427700691,3004.936917400832,3042.2566131845756
10,total,quantile95,DRO,3.92,3000.0405108300833,2982.840689895429,3016.1731698547787
10,total,quantile95,DRO,4.0,2996.5318058332,2977.0175873366006,3009.924215937894
10,total,quantile95,DRO,4.08,2984.073296777184,2968.158669528249,3000.14011349781
10,total,quantile95,DRO,4.16,2984.111420899802,2968.202268178588,3000.1599815066234
10,total,quantile95,DRO,4.24,2981.678616335481,2965.4201190231192,2998.892385642445
10,total,quantile95,DRO,4.32,2981.678616335481,2965.4201190231192,2998.892385642445
10,total,quantile95,DRO,4.4,2981.6786163354814,2965.4201190231192,2998.892385642445
10,total,quantile95,DRO,4.48,2981.6786163354814,2965.4201190231197,2998.892385642445
10,total,quantile95,DRO,4.5600000000000005,2981.678616335481,2965.4201190231192,2998.892385642445
10,total,quantile95,DRO,4.64,2931.717196342435,2917.720959602044,2953.6111601767047
10,total,quantile95,DRO,4.72,2877.8611526295945,2864.4330969680395,2888.309883916245
10,total,quantile95,DRO,4.8,2877.861152629595,2864.4330969680395,2888.3098839162453
10,total,quantile95,DRO,4.88,2854.215684716955,2845.1921771157276,2866.8385511141278
10,total,quantile95,DRO,4.96,2853.0210522614093,2844.1220545652673,2866.8264366890076
10,total,quantile95,DRO,5.04,2853.02105226141,2844.122054565272,2866.826436689011
10,total,quantile95,DRO,5.12,2853.0210522614093,2844.122054565267,2866.8264366890076
10,total,quantile95,DRO,5.2,2854.392057296572,2843.8548511535046,2865.8527920583124
10,total,quantile95,DRO,5.28,2840.0214427916653,2829.9539315261186,2855.3885613215457
10,total,quantile95,DRO,5.36,2836.630411775045,2823.8310461285055,2850.286091741792
10,total,quantile95,DRO,5.44,2819.2526808790253,2800.5707873346805,2827.723136407288
10,total,quantile95,DRO,5.5200000000000005,2807.955892856755,2793.835229166209,2826.5619854191946
10,total,quantile95,DRO,5.6000000000000005,2789.327868917025,2776.960498812952,2798.7724105363536
10,total,quantile95,DRO,5.68,2769.7308220122927,2763.6061294808287,2788.7176785169263
10,total,quantile95,DRO,5.76,2771.6481193293203,2763.816903794266,2789.5886713861114
10,total,quantile95,DRO,5.84,2799.8528754965873,2793.2093629579267,2802.2368789640195
10,total,quantile95,DRO,5.92,2799.852875496587,2793.2093629579267,2802.2368789640195
10,total,quantile95,DRO,6.0,2815.161166785577,2808.415762525005,2821.6268131031334
10,total,quantile95,DRO,6.08,2850.442130952697,2842.543160097426,2853.909508660897
10,total,quantile95,DRO,6.16,2880.876794783649,2878.447003306464,2885.0661539660305
10,total,quantile95,DRO,6.24,2908.148431103878,2902.759868731607,2910.347071738676
10,total,quantile95,DRO,6.32,2944.7127567211983,2939.9221826658304,2948.0377128744913
10,total,quantile95,DRO,6.4,2985.612347759845,2983.5262930736853,2989.6119095365934
10,total,quantile95,DRO,6.48,2995.9067034351556,2993.8206487489865,2999.906265211905
10,total,quantile95,DRO,6.5600000000000005,3026.690239874791,3024.5862645690063,3029.494585036113
10,total,quantile95,DRO,6.640000000000001,3053.491188042416,3051.8921029877365,3058.4227598689004
10,total,quantile95,DRO,6.72,3094.6775706193016,3092.7234793435055,3096.207398638192
10,total,quantile95,DRO,6.8,3106.2395123259275,3103.814975785125,3107.9537963384123
10,total,quantile95,DRO,6.88,3173.6457935616663,3172.2985057245996,3176.2346280794864
10,total,quantile95,DRO,6.96,3225.5645419305542,3225.2777133751756,3226.117237455976
10,total,quantile95,DRO,7.04,3357.0683353772242,3356.6804002856734,3357.903031776144
10,total,quantile95,DRO,7.12,3394.0762522399937,3393.624794718429,3394.4877356720913
10,total,quantile95,DRO,7.2,3438.217202936768,3436.6913215573836,3438.9617634761435
10,total,quantile95,DRO,7.28,3439.3090469205645,3437.569445638911,3439.947255769111
10,total,quantile95,DRO,7.36,3443.483347782309,3441.8350636099385,3444.319364572999
10,total,quantile95,DRO,7.44,3446.5757608496074,3444.621222822651,3446.9034559806905
10,total,quantile95,DRO,7.5200000000000005,3449.393478173507,3447.532791838648,3449.96359244807
10,total,quantile95,DRO,7.6000000000000005,3451.0830594299664,3450.3795289668715,3454.107047164152
10,total,quantile95,DRO,7.68,3457.395761957408,3456.332185181175,3459.909812327081
10,total,quantile95,DRO,7.76,3463.140801181433,3460.9799605750873,3463.6545131407465
10,total,quantile95,DRO,7.84,3490.6241296255766,3489.753502788032,3492.286075709998
10,total,quantile95,DRO,7.92,3504.905478348642,3504.3310803265917,3505.9355388133863
10,total,quantile95,DRO,8.0,3527.1939882141896,3524.7250930954547,3528.1438607053383
10,total,quantile95,ERM,0.0,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,0.08,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,0.16,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,0.24,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,0.32,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,0.4,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,0.48,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,0.56,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,0.64,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,0.72,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,0.8,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,0.88,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,0.96,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,1.04,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,1.12,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,1.2,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,1.28,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,1.36,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,1.44,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,1.52,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,1.6,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,1.68,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,1.76,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,1.84,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,1.92,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,2.0,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,2.08,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,2.16,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,2.24,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,2.32,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,2.4,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,2.48,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,2.56,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,2.64,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,2.72,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,2.8000000000000003,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,2.88,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,2.96,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,3.04,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,3.12,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,3.2,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,3.2800000000000002,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,3.36,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,3.44,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,3.52,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,3.6,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,3.68,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,3.7600000000000002,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,3.84,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,3.92,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,4.0,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,4.08,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,4.16,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,4.24,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,4.32,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,4.4,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,4.48,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,4.5600000000000005,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,4.64,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,4.72,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,4.8,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,4.88,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,4.96,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,5.04,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,5.12,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,5.2,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,5.28,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,5.36,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,5.44,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,5.5200000000000005,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,5.6000000000000005,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,5.68,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,5.76,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,5.84,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,5.92,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,6.0,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,6.08,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,6.16,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,6.24,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,6.32,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,6.4,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,6.48,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,6.5600000000000005,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,6.640000000000001,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,6.72,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,6.8,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,6.88,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,6.96,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,7.04,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,7.12,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,7.2,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,7.28,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,7.36,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,7.44,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,7.5200000000000005,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,7.6000000000000005,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,7.68,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,7.76,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,7.84,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,7.92,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,ERM,8.0,3294.625564417464,3281.7264473941605,3317.498538973865
10,total,quantile95,RS,0.0,3040.3862307148847,3027.4971367269495,3072.9403362850685
10,total,quantile95,RS,0.08,3012.618632686763,3002.1224374926474,3039.9536054182827
10,total,quantile95,RS,0.16,2997.680556505404,2981.3121109631506,3016.3492955952197
10,total,quantile95,RS,0.24,2996.0153179687186,2975.8813005616125,3008.576259601467
10,total,quantile95,RS,0.32,2998.0482381894276,2980.167696540223,3013.951650664358
10,total,quantile95,RS,0.4,2998.9717193339616,2981.4227745801018,3015.077406726607
10,total,quantile95,RS,0.48,2984.083103657794,2968.1698846521454,3000.1452242564847
10,total,quantile95,RS,0.56,2984.092509103555,2968.1806406961637,3000.1501258113653
10,total,quantile95,RS,0.64,2984.876551894943,2968.7789436309513,3000.5464839973656
10,total,quantile95,RS,0.72,2988.6288939247224,2970.230057720639,3002.4481780522738
10,total,quantile95,RS,0.8,2984.0487823665458,2968.1306349101565,3000.1273380555663
10,total,quantile95,RS,0.88,2969.5583926699496,2955.825358155276,2991.9848407485424
10,total,quantile95,RS,0.96,2969.5834878565915,2955.822698755778,2992.297342584502
10,total,quantile95,RS,1.04,2969.5294281190536,2955.760287545446,2991.624155033716
10,total,quantile95,RS,1.12,2970.052140028172,2955.6850125208193,2992.6436979969667
10,total,quantile95,RS,1.2,2972.0606422024384,2957.53519735539,2995.5126400851263
10,total,quantile95,RS,1.28,2969.5512543920327,2955.8260338552354,2991.890575025404
10,total,quantile95,RS,1.36,2957.7524588838446,2943.0431071177045,2977.0475807960397
10,total,quantile95,RS,1.44,2963.384204214563,2949.861657731353,2984.0076768116755
10,total,quantile95,RS,1.52,2968.406025907098,2956.7420317965875,2991.718168582291
10,total,quantile95,RS,1.6,2964.8729795947415,2952.035087311473,2986.4353819965813
10,total,quantile95,RS,1.68,2953.1492068209923,2938.6665601607183,2973.555498049793
10,total,quantile95,RS,1.76,2969.585332353892,2955.8225032898,2992.3203114829225
10,total,quantile95,RS,1.84,2954.5332879625644,2939.985555901808,2974.6054787607986
10,total,quantile95,RS,1.92,2961.898283532964,2947.692395661268,2981.58462670546
10,total,quantile95,RS,2.0,2946.5109048335707,2932.4944287059684,2968.5266842487927
10,total,quantile95,RS,2.08,2942.789648724794,2929.8767174786217,2965.818044182957
10,total,quantile95,RS,2.16,2946.409776241223,2932.4264762534385,2968.450510049948
10,total,quantile95,RS,2.24,2906.945584421955,2900.129506819449,2932.678797225156
10,total,quantile95,RS,2.32,2930.53596427928,2917.0615810192203,2952.434791485014
10,total,quantile95,RS,2.4,2886.8818875623247,2876.21099878777,2904.814505326155
10,total,quantile95,RS,2.48,2932.4593498719323,2921.1516438095514,2956.84910144896
10,total,quantile95,RS,2.56,2907.264366208606,2900.84374214569,2933.685116248643
10,total,quantile95,RS,2.64,2930.061649782025,2916.830289438953,2951.96388393671
10,total,quantile95,RS,2.72,2883.2230249949034,2873.078293979097,2901.8569856165514
10,total,quantile95,RS,2.8000000000000003,2880.886031884421,2871.1311460632824,2899.472338548456
10,total,quantile95,RS,2.88,2920.1391779978067,2910.8482198545266,2944.040017188344
10,total,quantile95,RS,2.96,2898.798797552011,2889.5302358274407,2925.5410191925034
10,total,quantile95,RS,3.04,2914.341371564653,2906.798479170815,2939.751753974985
10,total,quantile95,RS,3.12,2864.8965175757653,2851.6490661588955,2874.52002677235
10,total,quantile95,RS,3.2,2885.6909700516208,2874.481716373099,2899.8187794744676
10,total,quantile95,RS,3.2800000000000002,2870.3664920727106,2855.0839354413256,2879.693089747628
10,total,quantile95,RS,3.36,2867.6029551741626,2852.4297511059262,2876.56198965058
10,total,quantile95,RS,3.44,2854.6553731426766,2842.488149768352,2864.4672390450514
10,total,quantile95,RS,3.52,2845.7830413075026,2832.779673036503,2856.6119802634903
10,total,quantile95,RS,3.6,2827.3996370577597,2812.414929402739,2843.0775945921264
10,total,quantile95,RS,3.68,2849.0350835460913,2835.8651262012295,2857.9036014000676
10,total,quantile95,RS,3.7600000000000002,2826.3913087967962,2804.0225076902375,2835.1293640892536
10,total,quantile95,RS,3.84,2816.100856817594,2793.082563649897,2825.7173938455976
10,total,quantile95,RS,3.92,2827.75734470008,2812.3013871287008,2841.2921480176315
10,total,quantile95,RS,4.0,2835.0777477416614,2822.338577405113,2849.7884117564236
10,total,quantile95,RS,4.08,2818.359089354782,2803.3000019140973,2825.3751537015382
10,total,quantile95,RS,4.16,2816.2564192953223,2799.3789323838623,2824.9708300749407
10,total,quantile95,RS,4.24,2798.4135385096856,2789.4403930840976,2811.773743564449
10,total,quantile95,RS,4.32,2814.7697687025393,2796.040098325859,2823.9553102909035
10,total,quantile95,RS,4.4,2818.487500614108,2800.8357187330917,2825.9918618457505
10,total,quantile95,RS,4.48,2818.180631909838,2800.1996506141522,2825.078944090956
10,total,quantile95,RS,4.5600000000000005,2809.2307481151906,2793.929108525548,2830.030280540481
10,total,quantile95,RS,4.64,2830.760466863498,2818.188673406422,2846.1753191590687
10,total,quantile95,RS,4.72,2787.0461922019276,2779.345962490703,2798.478010101196
10,total,quantile95,RS,4.8,2791.079076938388,2780.8048353173813,2802.922148494262
10,total,quantile95,RS,4.88,2801.330430466728,2791.384765501135,2814.7167370315333
10,total,quantile95,RS,4.96,2802.2464913393696,2784.3611045094726,2807.01580539788
10,total,quantile95,RS,5.04,2787.390102882629,2772.614284769614,2799.8529786559134
10,total,quantile95,RS,5.12,2790.4726135141336,2780.7079964147993,2802.3380927291555
10,total,quantile95,RS,5.2,2785.268672803075,2778.2881712132817,2794.766520786482
10,total,quantile95,RS,5.28,2784.2712336631193,2777.1281824785365,2795.0397508130845
10,total,quantile95,RS,5.36,2785.78242100785,2772.5256160264375,2800.623548072075
10,total,quantile95,RS,5.44,2788.469277316556,2772.059504189355,2799.2135616989485
10,total,quantile95,RS,5.5200000000000005,2785.422695536101,2772.5929760195413,2800.3909930106925
10,total,quantile95,RS,5.6000000000000005,2782.812650990191,2771.6402925806947,2802.2400830292363
10,total,quantile95,RS,5.68,2797.0416674256394,2789.823637818397,2812.9701610686384
10,total,quantile95,RS,5.76,2770.4190286265803,2763.3937684056746,2788.951043899914
10,total,quantile95,RS,5.84,2780.66103515191,2774.4127387543494,2790.99948185857
10,total,quantile95,RS,5.92,2773.346835911851,2767.2044989819888,2789.746479955973
10,total,quantile95,RS,6.0,2781.8361366344757,2776.4033164678603,2791.2449923488666
10,total,quantile95,RS,6.08,2774.418040179211,2765.189265518505,2790.629333978498
10,total,quantile95,RS,6.16,2791.0068986162755,2786.8450846973487,2797.243580453386
10,total,quantile95,RS,6.24,2776.7206220764765,2767.329619062776,2791.2898421113073
10,total,quantile95,RS,6.32,2789.627286462079,2786.0084941303303,2797.206871302914
10,total,quantile95,RS,6.4,2789.205277006298,2776.7308370054616,2799.2097656880396
10,total,quantile95,RS,6.48,2801.885044842753,2796.216431432398,2804.6136164729874
10,total,quantile95,RS,6.5600000000000005,2810.967173060349,2804.0584023147585,2816.546142091468
10,total,quantile95,RS,6.640000000000001,2778.2793651448446,2769.6409453104966,2790.9296708782563
10,total,quantile95,RS,6.72,2794.6760739289043,2789.2268714872894,2798.0675812560207
10,total,quantile95,RS,6.8,2827.839108199107,2824.2065611558514,2832.5536328356798
10,total,quantile95,RS,6.88,2772.156941374645,2764.057085869972,2789.779638002722
10,total,quantile95,RS,6.96,2779.902627317733,2772.248455995725,2790.967318556615
10,total,quantile95,RS,7.04,2808.912085097734,2800.824088905382,2812.193076927961
10,total,quantile95,RS,7.12,2817.7971585101236,2810.9900107445674,2820.863916258446
10,total,quantile95,RS,7.2,2800.010988726889,2793.3193172345477,2802.24811088443
10,total,quantile95,RS,7.28,2803.2179145144055,2796.8469364653333,2805.600308462617
10,total,quantile95,RS,7.36,2824.853881926336,2820.8672485877387,2826.7937759322144
10,total,quantile95,RS,7.44,2806.4234288833595,2798.70991350489,2808.3857016911966
10,total,quantile95,RS,7.5200000000000005,2802.5188284552514,2796.514494233755,2805.0673117710153
10,total,quantile95,RS,7.6000000000000005,2802.058133280283,2796.29783338656,2804.73752218576
10,total,quantile95,RS,7.68,2841.9304679777388,2833.0822495527864,2846.7881372553634
10,total,quantile95,RS,7.76,2854.874707544061,2851.261962768039,2858.994521188093
10,total,quantile95,RS,7.84,2814.9321230565606,2808.086696665143,2821.334394602711
10,total,quantile95,RS,7.92,2829.6995370733434,2825.4411045147863,2835.0913443274326
10,total,quantile95,RS,8.0,2854.705151394571,2852.023553355029,2859.4434802036067
10,transport,mean,DRO,0.0,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,DRO,0.08,134.46371301192588,130.43866138649815,138.4887646373536
10,transport,mean,DRO,0.16,134.46371301192588,130.43866138649815,138.4887646373536
10,transport,mean,DRO,0.24,134.46371301192588,130.43866138649815,138.4887646373536
10,transport,mean,DRO,0.32,134.46371301192585,130.43866138649813,138.48876463735357
10,transport,mean,DRO,0.4,134.46371301192585,130.43866138649813,138.48876463735357
10,transport,mean,DRO,0.48,134.46371301192588,130.43866138649815,138.4887646373536
10,transport,mean,DRO,0.56,134.22334499527793,130.20332309974168,138.24336689081417
10,transport,mean,DRO,0.64,134.22334499527793,130.20332309974168,138.24336689081417
10,transport,mean,DRO,0.72,134.2233449952779,130.20332309974165,138.24336689081414
10,transport,mean,DRO,0.8,134.93089392893378,130.90822825323838,138.9535596046292
10,transport,mean,DRO,0.88,134.93089392893378,130.90822825323838,138.9535596046292
10,transport,mean,DRO,0.96,135.185954176844,131.16394343987497,139.20796491381304
10,transport,mean,DRO,1.04,135.18595417684404,131.163943439875,139.20796491381307
10,transport,mean,DRO,1.12,135.9396668453969,131.91546481260946,139.96386887818437
10,transport,mean,DRO,1.2,135.10161545155955,131.0739404136749,139.1292904894442
10,transport,mean,DRO,1.28,135.1016154515596,131.07394041367496,139.12929048944426
10,transport,mean,DRO,1.36,135.10161545155955,131.0739404136749,139.1292904894442
10,transport,mean,DRO,1.44,135.10161545155958,131.07394041367493,139.12929048944423
10,transport,mean,DRO,1.52,136.12072377037273,132.07004587849102,140.17140166225445
10,transport,mean,DRO,1.6,138.0020652473652,133.93116745623252,142.0729630384979
10,transport,mean,DRO,1.68,136.03708436096176,131.99572098892634,140.07844773299718
10,transport,mean,DRO,1.76,136.7676859715366,132.7141353046992,140.821236638374
10,transport,mean,DRO,1.84,139.58927826219056,135.42586664301135,143.75268988136978
10,transport,mean,DRO,1.92,141.1640193120485,136.97945586099593,145.3485827631011
10,transport,mean,DRO,2.0,141.11786757652496,136.93217773799813,145.30355741505178
10,transport,mean,DRO,2.08,141.11786757652504,136.9321777379982,145.3035574150519
10,transport,mean,DRO,2.16,140.84200577853662,136.65372510563913,145.0302864514341
10,transport,mean,DRO,2.24,140.64806355797853,136.45095115716845,144.84517595878862
10,transport,mean,DRO,2.32,140.64806355797862,136.45095115716853,144.8451759587887
10,transport,mean,DRO,2.4,141.5623662397066,137.361675875698,145.76305660371517
10,transport,mean,DRO,2.48,142.68840287907003,138.4696823076792,146.90712345046086
10,transport,mean,DRO,2.56,145.10769542036164,140.85736663003246,149.35802421069081
10,transport,mean,DRO,2.64,146.08790971886773,141.77920048045567,150.3966189572798
10,transport,mean,DRO,2.72,144.2061418648033,139.86054426992317,148.55173945968343
10,transport,mean,DRO,2.8000000000000003,148.5365351129368,144.0863030372296,152.986767188644
10,transport,mean,DRO,2.88,148.5365351129364,144.08630303722924,152.98676718864357
10,transport,mean,DRO,2.96,148.5365351213303,144.08630304584128,152.98676719681933
10,transport,mean,DRO,3.04,152.2911616697832,147.8026010727409,156.7797222668255
10,transport,mean,DRO,3.12,152.29116166978326,147.80260107274097,156.77972226682556
10,transport,mean,DRO,3.2,150.4200320897963,145.98704329990224,154.85302087969038
10,transport,mean,DRO,3.2800000000000002,150.42003208979634,145.98704329990227,154.8530208796904
10,transport,mean,DRO,3.36,149.68100142510846,145.20712577435,154.15487707586692
10,transport,mean,DRO,3.44,149.64613589917053,145.1713104483726,154.12096134996847
10,transport,mean,DRO,3.52,145.34909928000306,140.87806731496082,149.8201312450453
10,transport,mean,DRO,3.6,145.34909928000306,140.87806731496082,149.8201312450453
10,transport,mean,DRO,3.68,145.34909928000312,140.87806731496087,149.82013124504536
10,transport,mean,DRO,3.7600000000000002,145.34607696689943,140.8750148086863,149.81713912511256
10,transport,mean,DRO,3.84,145.21710010886665,140.73909509965424,149.69510511807906
10,transport,mean,DRO,3.92,146.00368247099797,141.38621819609523,150.62114674590072
10,transport,mean,DRO,4.0,146.13482864158547,141.4944689214111,150.77518836175983
10,transport,mean,DRO,4.08,147.0457494241369,142.3385404865571,151.75295836171668
10,transport,mean,DRO,4.16,147.0417552225728,142.33473007039714,151.74878037474843
10,transport,mean,DRO,4.24,147.2994881838415,142.580470303836,152.018506063847
10,transport,mean,DRO,4.32,147.29948818384156,142.58047030383602,152.0185060638471
10,transport,mean,DRO,4.4,147.29948818384153,142.58047030383602,152.01850606384704
10,transport,mean,DRO,4.48,147.29948818384156,142.58047030383605,152.01850606384707
10,transport,mean,DRO,4.5600000000000005,147.29948818384156,142.58047030383605,152.01850606384707
10,transport,mean,DRO,4.64,141.67317938164786,137.0249618982986,146.3213968649971
10,transport,mean,DRO,4.72,134.86589481860577,130.23479761346823,139.4969920237433
10,transport,mean,DRO,4.8,134.8658948186058,130.23479761346826,139.49699202374333
10,transport,mean,DRO,4.88,133.55099448450147,128.92606616243506,138.17592280656788
10,transport,mean,DRO,4.96,133.00027059797745,128.38272290166117,137.61781829429373
10,transport,mean,DRO,5.04,133.00027059797796,128.38272290166168,137.61781829429424
10,transport,mean,DRO,5.12,133.00027059797742,128.38272290166114,137.6178182942937
10,transport,mean,DRO,5.2,133.4964274306732,128.8720228396636,138.12083202168282
10,transport,mean,DRO,5.28,132.75093306858886,128.13121938234943,137.3706467548283
10,transport,mean,DRO,5.36,130.01485715720764,125.43578747471591,134.59392683969938
10,transport,mean,DRO,5.44,128.58376372567758,123.9751607463014,133.1923667050538
10,transport,mean,DRO,5.5200000000000005,127.45969299704075,122.59990898626525,132.31947700781626
10,transport,mean,DRO,5.6000000000000005,101.74801397562322,97.57093697841535,105.9250909728311
10,transport,mean,DRO,5.68,90.4854413917088,86.58350621178293,94.38737657163468
10,transport,mean,DRO,5.76,88.94601349466765,85.06865829660981,92.8233686927255
10,transport,mean,DRO,5.84,74.96006839598259,71.36022118158124,78.55991561038394
10,transport,mean,DRO,5.92,74.96006839598259,71.36022118158124,78.55991561038394
10,transport,mean,DRO,6.0,69.41721904047358,66.00746368753069,72.82697439341648
10,transport,mean,DRO,6.08,62.893527718173715,59.82042746698606,65.96662796936137
10,transport,mean,DRO,6.16,49.80936168808979,47.343493433287314,52.27522994289226
10,transport,mean,DRO,6.24,47.72447704280827,45.35080726054863,50.09814682506791
10,transport,mean,DRO,6.32,45.78829233287961,43.474258749221704,48.10232591653751
10,transport,mean,DRO,6.4,41.76636347673509,39.55784038152772,43.974886571942456
10,transport,mean,DRO,6.48,41.69575813421751,39.48864745997157,43.90286880846346
10,transport,mean,DRO,6.5600000000000005,35.870218984042246,33.856048174517625,37.88438979356687
10,transport,mean,DRO,6.640000000000001,33.8703289148828,31.926644119198652,35.81401371056694
10,transport,mean,DRO,6.72,23.777262238017787,22.166999750347827,25.387524725687747
10,transport,mean,DRO,6.8,29.062138225572504,27.380869666079203,30.743406785065805
10,transport,mean,DRO,6.88,14.45192816596914,13.430502705222544,15.473353626715735
10,transport,mean,DRO,6.96,12.66705418069386,11.729597640456884,13.604510720930836
10,transport,mean,DRO,7.04,11.103170684753623,10.272720523723727,11.93362084578352
10,transport,mean,DRO,7.12,10.365871433968401,9.56399679820224,11.167746069734562
10,transport,mean,DRO,7.2,10.510872066020347,9.573994231831369,11.447749900209326
10,transport,mean,DRO,7.28,10.630192758757625,9.676337708021686,11.584047809493564
10,transport,mean,DRO,7.36,10.175220344611343,9.271892325501154,11.078548363721533
10,transport,mean,DRO,7.44,10.425913634826317,9.488864809921434,11.3629624597312
10,transport,mean,DRO,7.5200000000000005,10.236709939435542,9.303823592086756,11.169596286784328
10,transport,mean,DRO,7.6000000000000005,9.093595610208633,8.175930974526986,10.011260245890279
10,transport,mean,DRO,7.68,10.172180752073004,9.13836936095048,11.205992143195528
10,transport,mean,DRO,7.76,8.929281189740113,8.008084666802484,9.850477712677742
10,transport,mean,DRO,7.84,7.329303421718309,6.543522029297531,8.115084814139086
10,transport,mean,DRO,7.92,6.918100203200281,6.131234605235161,7.704965801165402
10,transport,mean,DRO,8.0,6.457915855737875,5.721096740103206,7.194734971372545
10,transport,mean,ERM,0.0,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,0.08,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,0.16,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,0.24,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,0.32,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,0.4,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,0.48,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,0.56,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,0.64,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,0.72,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,0.8,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,0.88,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,0.96,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,1.04,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,1.12,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,1.2,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,1.28,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,1.36,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,1.44,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,1.52,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,1.6,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,1.68,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,1.76,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,1.84,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,1.92,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,2.0,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,2.08,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,2.16,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,2.24,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,2.32,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,2.4,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,2.48,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,2.56,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,2.64,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,2.72,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,2.8000000000000003,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,2.88,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,2.96,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,3.04,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,3.12,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,3.2,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,3.2800000000000002,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,3.36,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,3.44,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,3.52,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,3.6,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,3.68,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,3.7600000000000002,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,3.84,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,3.92,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,4.0,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,4.08,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,4.16,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,4.24,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,4.32,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,4.4,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,4.48,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,4.5600000000000005,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,4.64,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,4.72,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,4.8,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,4.88,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,4.96,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,5.04,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,5.12,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,5.2,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,5.28,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,5.36,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,5.44,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,5.5200000000000005,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,5.6000000000000005,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,5.68,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,5.76,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,5.84,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,5.92,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,6.0,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,6.08,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,6.16,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,6.24,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,6.32,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,6.4,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,6.48,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,6.5600000000000005,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,6.640000000000001,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,6.72,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,6.8,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,6.88,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,6.96,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,7.04,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,7.12,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,7.2,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,7.28,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,7.36,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,7.44,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,7.5200000000000005,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,7.6000000000000005,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,7.68,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,7.76,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,7.84,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,7.92,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,ERM,8.0,134.58347703619697,130.55621013138693,138.610743941007
10,transport,mean,RS,0.0,146.23167093089145,141.7638668358047,150.69947502597822
10,transport,mean,RS,0.08,145.14148073896516,140.65450116921335,149.62846030871697
10,transport,mean,RS,0.16,145.34832272523897,140.74624754567037,149.95039790480757
10,transport,mean,RS,0.24,146.2659712179586,141.61966312773427,150.91227930818292
10,transport,mean,RS,0.32,145.75071529507713,141.12766263515192,150.37376795500234
10,transport,mean,RS,0.4,145.83786598626202,141.21797688668312,150.45775508584092
10,transport,mean,RS,0.48,147.0447219734002,142.3375603235117,151.75188362328868
10,transport,mean,RS,0.56,147.0437365803318,142.33662027494674,151.75085288571685
10,transport,mean,RS,0.64,147.00812560958246,142.3044516143481,151.71179960481683
10,transport,mean,RS,0.72,146.82896381862835,142.14180504483983,151.51612259241688
10,transport,mean,RS,0.8,147.04831795245033,142.34099076421353,151.75564514068714
10,transport,mean,RS,0.88,146.38897564418076,141.6597306572123,151.11822063114923
10,transport,mean,RS,0.96,146.57605389728687,141.84141284999097,151.31069494458276
10,transport,mean,RS,1.04,146.17681360441028,141.45375620290213,150.89987100591844
10,transport,mean,RS,1.12,146.71641736568458,141.9809349892902,151.45189974207895
10,transport,mean,RS,1.2,148.21750480796015,143.45308648729096,152.98192312862935
10,transport,mean,RS,1.28,146.3331741687937,141.6055531674401,151.06079517014732
10,transport,mean,RS,1.36,144.78801936909008,140.09207187563422,149.48396686254594
10,transport,mean,RS,1.44,146.0177796936862,141.29528808496443,150.740271302408
10,transport,mean,RS,1.52,147.4417115903262,142.68174867641173,152.20167450424069
10,transport,mean,RS,1.6,146.46405531450125,141.72977210861166,151.19833852039085
10,transport,mean,RS,1.68,144.19855661472457,139.50858206743388,148.88853116201525
10,transport,mean,RS,1.76,146.58989429392352,141.85485584459929,151.32493274324776
10,transport,mean,RS,1.84,144.37473966826883,139.6829636458597,149.06651569067796
10,transport,mean,RS,1.92,145.5820254314473,140.87086067126234,150.29319019163228
10,transport,mean,RS,2.0,143.35984909112074,138.67962274930346,148.040075432938
10,transport,mean,RS,2.08,142.90768709315262,138.23253533085966,147.58283885544557
10,transport,mean,RS,2.16,143.3473195576172,138.66724251970095,148.02739659553345
10,transport,mean,RS,2.24,137.46813872443482,132.88742152691174,142.0488559219579
10,transport,mean,RS,2.32,141.2685908938875,136.6277466356186,145.90943515215642
10,transport,mean,RS,2.4,135.22437857655902,130.60609396463406,139.84266318848398
10,transport,mean,RS,2.48,141.70662576963298,137.0461262250672,146.36712531419874
10,transport,mean,RS,2.56,137.52548113925133,132.94160698305745,142.1093552954452
10,transport,mean,RS,2.64,141.10986169515365,136.4719245000102,145.7477988902971
10,transport,mean,RS,2.72,134.69316891542158,130.08045785432128,139.30587997652188
10,transport,mean,RS,2.8000000000000003,134.37609616122634,129.766666204875,138.98552611757768
10,transport,mean,RS,2.88,138.92273234305227,134.32343706839805,143.5220276177065
10,transport,mean,RS,2.96,136.09277641800819,131.5017647957781,140.68378804023828
10,transport,mean,RS,3.04,138.3441782368112,133.75159239503463,142.93676407858774
10,transport,mean,RS,3.12,133.94712897500526,129.31955739267005,138.57470055734046
10,transport,mean,RS,3.2,135.494794729767,130.86510992945475,140.12447953007924
10,transport,mean,RS,3.2800000000000002,134.30749705379753,129.67817406444115,138.93682004315392
10,transport,mean,RS,3.36,134.08313771028193,129.45488823464206,138.7113871859218
10,transport,mean,RS,3.44,133.4183638960007,128.7945975799982,138.0421302120032
10,transport,mean,RS,3.52,132.95460798135164,128.33306051008736,137.57615545261592
10,transport,mean,RS,3.6,128.53392547358993,123.98408404950835,133.0837668976715
10,transport,mean,RS,3.68,133.06633184391458,128.44400796298615,137.68865572484302
10,transport,mean,RS,3.7600000000000002,128.46686139217923,123.8903544907846,133.04336829357385
10,transport,mean,RS,3.84,127.29742933774914,122.61644784501223,131.97841083048604
10,transport,mean,RS,3.92,128.64156882870392,124.08692156206101,133.19621609534684
10,transport,mean,RS,4.0,129.8359392285291,125.2594819149917,134.41239654206652
10,transport,mean,RS,4.08,127.73658528754,123.09904671302891,132.37412386205108
10,transport,mean,RS,4.16,127.51433821915131,122.8593538373355,132.16932260096712
10,transport,mean,RS,4.24,120.50044330562868,115.81532921165083,125.18555739960652
10,transport,mean,RS,4.32,127.38641715049961,122.72197268429655,132.05086161670266
10,transport,mean,RS,4.4,128.25074383153245,123.64057738709222,132.86091027597266
10,transport,mean,RS,4.48,128.19141060489974,123.58891648647818,132.7939047233213
10,transport,mean,RS,4.5600000000000005,127.28299991875477,122.47306809908096,132.09293173842858
10,transport,mean,RS,4.64,129.33944710918874,124.77112327019678,133.9077709481807
10,transport,mean,RS,4.72,112.49728409853371,108.01069465668293,116.9838735403845
10,transport,mean,RS,4.8,114.93380324478063,110.39327121700929,119.47433527255198
10,transport,mean,RS,4.88,122.76292315755005,118.01372810323295,127.51211821186715
10,transport,mean,RS,4.96,118.29993116982025,113.66997624511531,122.9298860945252
10,transport,mean,RS,5.04,106.76564780664457,102.44700223289414,111.084293380395
10,transport,mean,RS,5.12,114.73417278114796,110.19781034879908,119.27053521349684
10,transport,mean,RS,5.2,108.98974565030989,104.60262099131249,113.37687030930728
10,transport,mean,RS,5.28,108.82434109385802,104.44731519389448,113.20136699382157
10,transport,mean,RS,5.36,106.02551232107682,101.72853104089774,110.3224936012559
10,transport,mean,RS,5.44,106.9767086070528,102.64273567380906,111.31068154029654
10,transport,mean,RS,5.5200000000000005,105.71181650272412,101.41346235642375,110.01017064902449
10,transport,mean,RS,5.6000000000000005,104.02010048618149,99.77891044292933,108.26129052943365
10,transport,mean,RS,5.68,121.2951726670361,116.59122783101111,125.99911750306109
10,transport,mean,RS,5.76,89.97499009961268,86.08126255383044,93.86871764539492
10,transport,mean,RS,5.84,81.79221211569477,78.0441948003353,85.54022943105423
10,transport,mean,RS,5.92,95.61896809622132,91.60406355960866,99.63387263283398
10,transport,mean,RS,6.0,81.12691766607361,77.3920699916021,84.86176534054512
10,transport,mean,RS,6.08,86.93628935368383,83.09216448022639,90.78041422714128
10,transport,mean,RS,6.16,77.09450133191102,73.44486783576308,80.74413482805896
10,transport,mean,RS,6.24,85.38530273130668,81.56724678471163,89.20335867790173
10,transport,mean,RS,6.32,77.37504821441246,73.71943617952617,81.03066024929875
10,transport,mean,RS,6.4,101.64896771174608,97.46950537155766,105.8284300519345
10,transport,mean,RS,6.48,74.06186919888596,70.48872923702194,77.63500916074997
10,transport,mean,RS,6.5600000000000005,70.76023178855374,67.29820767379387,74.22225590331361
10,transport,mean,RS,6.640000000000001,84.0889383379496,80.29549166404699,87.88238501185221
10,transport,mean,RS,6.72,76.37075926562792,72.73677730002305,80.0047412312328
10,transport,mean,RS,6.8,65.58645796961163,62.355449942441346,68.81746599678192
10,transport,mean,RS,6.88,88.56737137355192,84.69638856296417,92.43835418413967
10,transport,mean,RS,6.96,82.53171668108678,78.76898147714437,86.29445188502919
10,transport,mean,RS,7.04,72.18411248442646,68.6717956243428,75.69642934451012
10,transport,mean,RS,7.12,68.75901684623254,65.3784933426659,72.13954034979918
10,transport,mean,RS,7.2,74.92424732428047,71.32550600985567,78.52298863870527
10,transport,mean,RS,7.28,73.79536988722708,70.2303433514641,77.36039642299006
10,transport,mean,RS,7.36,66.47400944658841,63.19756687439713,69.75045201877968
10,transport,mean,RS,7.44,73.02487602897294,69.48477310099072,76.56497895695516
10,transport,mean,RS,7.5200000000000005,73.93531965636127,70.36603930216957,77.50460001055298
10,transport,mean,RS,7.6000000000000005,74.02723119952154,70.45514813603387,77.5993142630092
10,transport,mean,RS,7.68,63.771127273969825,60.64320538778809,66.89904916015155
10,transport,mean,RS,7.76,56.60502323127133,53.815327509191334,59.39471895335133
10,transport,mean,RS,7.84,69.48643529865943,66.07378793819119,72.89908265912767
10,transport,mean,RS,7.92,65.0889749101158,61.88505989762993,68.29288992260166
10,transport,mean,RS,8.0,56.3869135589074,53.60715886248108,59.166668255333725
10,transport,quantile95,DRO,0.0,277.0058496687365,273.76879306078155,282.0976452156156
10,transport,quantile95,DRO,0.08,276.67321101371664,272.9695814635816,281.4106132383689
10,transport,quantile95,DRO,0.16,276.67321101371726,272.9695814635818,281.4106132383694
10,transport,quantile95,DRO,0.24,276.6732110137168,272.9695814635817,281.41061323836897
10,transport,quantile95,DRO,0.32,276.6732110137165,272.9695814635814,281.41061323836874
10,transport,quantile95,DRO,0.4,276.67321101371635,272.9695814635815,281.4106132383686
10,transport,quantile95,DRO,0.48,276.6732110137164,272.9695814635815,281.41061323836874
10,transport,quantile95,DRO,0.56,274.22815369044156,271.3910076919137,279.488252219748
10,transport,quantile95,DRO,0.64,274.2281536904419,271.39100769191367,279.4882522197481
10,transport,quantile95,DRO,0.72,274.2281536904416,271.3910076919137,279.488252219748
10,transport,quantile95,DRO,0.8,278.1975533547173,272.4829698298514,280.17995949413034
10,transport,quantile95,DRO,0.88,278.1975533547168,272.4829698298514,280.1799594941299
10,transport,quantile95,DRO,0.96,277.38565016273594,272.3708255030939,281.1665931487387
10,transport,quantile95,DRO,1.04,277.3856501627359,272.370825503094,281.1665931487387
10,transport,quantile95,DRO,1.12,277.3876706961644,271.11807851036644,282.4380281507958
10,transport,quantile95,DRO,1.2,275.9135877375184,273.7295690760069,277.9235589690992
10,transport,quantile95,DRO,1.28,275.91358773751836,273.72956907600695,277.9235589690992
10,transport,quantile95,DRO,1.36,275.9135877375184,273.7295690760069,277.92355896909925
10,transport,quantile95,DRO,1.44,275.91358773751836,273.72956907600695,277.9235589690994
10,transport,quantile95,DRO,1.52,282.0314820029957,277.1254907555424,288.0448133638433
10,transport,quantile95,DRO,1.6,284.9641913603947,280.1364804300318,287.24086310460626
10,transport,quantile95,DRO,1.68,279.75215691266726,274.66934978418766,280.79528193963074
10,transport,quantile95,DRO,1.76,281.5786729015276,274.07179255817283,285.3134265641169
10,transport,quantile95,DRO,1.84,296.0372990194532,293.6501810142902,298.2249174655256
10,transport,quantile95,DRO,1.92,303.6881728213827,297.0173093828627,305.16684319056367
10,transport,quantile95,DRO,2.0,304.24084728123916,297.0667351685214,306.15505108390107
10,transport,quantile95,DRO,2.08,304.2408472812396,297.0667351685217,306.15505108390136
10,transport,quantile95,DRO,2.16,303.93733972091485,298.8744693508951,307.5391927366909
10,transport,quantile95,DRO,2.24,297.1210517066827,293.7724513467569,303.69011414997925
10,transport,quantile95,DRO,2.32,297.12105170668264,293.7724513467571,303.6901141499791
10,transport,quantile95,DRO,2.4,299.4234815454425,293.9873383790353,301.06004906612577
10,transport,quantile95,DRO,2.48,301.8962899937765,297.70897277405055,304.58537031687223
10,transport,quantile95,DRO,2.56,305.73120351874496,295.62669475532107,309.82613844357314
10,transport,quantile95,DRO,2.64,306.90737614101977,298.4807827570594,310.42486728034066
10,transport,quantile95,DRO,2.72,305.0911984651574,299.4572302599961,308.18703621836926
10,transport,quantile95,DRO,2.8000000000000003,311.4226178169792,305.88971867025913,313.17111374915345
10,transport,quantile95,DRO,2.88,311.4226178169809,305.88971867025896,313.17111374915413
10,transport,quantile95,DRO,2.96,311.4226180523835,305.889718734862,313.1711138418071
10,transport,quantile95,DRO,3.04,316.37569895933973,311.3064664936298,318.67718142169423
10,transport,quantile95,DRO,3.12,316.3756989593409,311.3064664936296,318.6771814216944
10,transport,quantile95,DRO,3.2,314.42510914604713,308.92804155767254,317.2160413534074
10,transport,quantile95,DRO,3.2800000000000002,314.42510914604725,308.9280415576725,317.2160413534073
10,transport,quantile95,DRO,3.36,312.32006854679946,307.6205117648715,319.82483672641797
10,transport,quantile95,DRO,3.44,312.37322168727167,307.41232456361496,319.85084738350554
10,transport,quantile95,DRO,3.52,301.08338151139907,297.35647247480887,305.35586171800855
10,transport,quantile95,DRO,3.6,301.0833815113992,297.356472474809,305.3558617180087
10,transport,quantile95,DRO,3.68,301.08338151139895,297.35647247480875,305.35586171800844
10,transport,quantile95,DRO,3.7600000000000002,301.1119455045169,297.3754965440087,305.3550654072121
10,transport,quantile95,DRO,3.84,301.58257433706797,297.9463834037689,303.4754704533722
10,transport,quantile95,DRO,3.92,306.75099742186376,303.7561719938858,313.21164097893285
10,transport,quantile95,DRO,4.0,307.37574917860894,304.10531461620377,312.35780676060097
10,transport,quantile95,DRO,4.08,309.55658439741063,307.41926499205994,312.25822239645333
10,transport,quantile95,DRO,4.16,309.5543606234678,307.4025971816195,312.2437486738737
10,transport,quantile95,DRO,4.24,310.296221808325,307.2284300380469,312.5412830411155
10,transport,quantile95,DRO,4.32,310.2962218083249,307.22843003804695,312.54128304111555
10,transport,quantile95,DRO,4.4,310.29622180832473,307.228430038047,312.5412830411154
10,transport,quantile95,DRO,4.48,310.29622180832473,307.22843003804707,312.54128304111543
10,transport,quantile95,DRO,4.5600000000000005,310.29622180832473,307.228430038047,312.54128304111543
10,transport,quantile95,DRO,4.64,307.8758107733151,303.8886972217369,312.8101003813084
10,transport,quantile95,DRO,4.72,299.3131177494675,296.900029931338,302.3302966892771
10,transport,quantile95,DRO,4.8,299.31311774946766,296.9000299313378,302.3302966892771
10,transport,quantile95,DRO,4.88,298.04330456214154,295.89662719146776,301.76800394062786
10,transport,quantile95,DRO,4.96,298.12137186447836,294.8206606198795,300.88451007323005
10,transport,quantile95,DRO,5.04,298.12137186448126,294.820660619881,300.8845100732294
10,transport,quantile95,DRO,5.12,298.12137186447825,294.8206606198795,300.88451007323005
10,transport,quantile95,DRO,5.2,297.91413598263154,295.88555844992214,301.80098250047564
10,transport,quantile95,DRO,5.28,298.4684313358404,295.04522261894124,301.6408012508937
10,transport,quantile95,DRO,5.36,293.98757053371514,291.5146722181121,298.15554893415725
10,transport,quantile95,DRO,5.44,296.6834549679289,291.7786321986393,299.019693626601
10,transport,quantile95,DRO,5.5200000000000005,311.00685679461697,306.0574995312898,318.7642037703208
10,transport,quantile95,DRO,5.6000000000000005,266.5378000290222,263.53382014049936,273.77001041384983
10,transport,quantile95,DRO,5.68,240.8746407718733,238.02500679059614,246.99739104737887
10,transport,quantile95,DRO,5.76,237.53195295592297,236.8814856248675,243.09372007726017
10,transport,quantile95,DRO,5.84,213.2582469485121,209.15408402564208,222.4207416872203
10,transport,quantile95,DRO,5.92,213.25824694851218,209.15408402564196,222.42074168722036
10,transport,quantile95,DRO,6.0,201.8618435548597,196.7516644214288,208.47386949129975
10,transport,quantile95,DRO,6.08,183.24603355788253,175.34706270261137,186.7134112660821
10,transport,quantile95,DRO,6.16,141.54394834105213,139.1141568638674,145.73330752343384
10,transport,quantile95,DRO,6.24,139.07492894002186,133.6863665677509,141.27356957481976
10,transport,quantile95,DRO,6.32,135.57838339920727,130.78780934383948,138.90333955250034
10,transport,quantile95,DRO,6.4,125.0615329644669,122.97547827830755,129.06109474121567
10,transport,quantile95,DRO,6.48,125.06153296448248,122.97547827831349,129.06109474123198
10,transport,quantile95,DRO,6.5600000000000005,112.20203799413565,110.09806268835065,115.00638315545754
10,transport,quantile95,DRO,6.640000000000001,107.75335522183529,106.15427016715601,112.68492704831966
10,transport,quantile95,DRO,6.72,88.71745168782893,86.76336041203285,90.24727970671927
10,transport,quantile95,DRO,6.8,90.96053632283984,88.53599978203742,92.67482033532443
10,transport,quantile95,DRO,6.88,54.45350079230526,53.106212955238064,57.04233531012497
10,transport,quantile95,DRO,6.96,50.445486273059515,50.158657717680924,50.998181798481205
10,transport,quantile95,DRO,7.04,45.265727628804356,44.87779253725314,46.10042402772382
10,transport,quantile95,DRO,7.12,43.86578443358941,43.414326912024386,44.277267865686945
10,transport,quantile95,DRO,7.2,49.302061945114325,47.776180565730044,50.04662248448992
10,transport,quantile95,DRO,7.28,49.903260621678946,48.163659340024964,50.54146947022547
10,transport,quantile95,DRO,7.36,47.450939861284965,45.80265568891484,48.28695665197501
10,transport,quantile95,DRO,7.44,49.903260621678946,47.94872259472266,50.230955752761886
10,transport,quantile95,DRO,7.5200000000000005,48.937044428098666,47.07635809323926,49.50715870266154
10,transport,quantile95,DRO,7.6000000000000005,43.409040020899496,42.705509557804454,46.43302775508466
10,transport,quantile95,DRO,7.68,47.30098269919437,46.23740592296154,49.81503306886741
10,transport,quantile95,DRO,7.76,44.234719584038544,42.07387897769351,44.748431543352275
10,transport,quantile95,DRO,7.84,37.053644799080445,36.18301796153622,38.71559088350219
10,transport,quantile95,DRO,7.92,34.11728092731496,33.54288290526478,35.14734139205919
10,transport,quantile95,DRO,8.0,34.631480909066994,32.16258579033224,35.58135340021603
10,transport,quantile95,ERM,0.0,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,0.08,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,0.16,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,0.24,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,0.32,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,0.4,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,0.48,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,0.56,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,0.64,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,0.72,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,0.8,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,0.88,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,0.96,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,1.04,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,1.12,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,1.2,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,1.28,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,1.36,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,1.44,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,1.52,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,1.6,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,1.68,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,1.76,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,1.84,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,1.92,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,2.0,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,2.08,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,2.16,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,2.24,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,2.32,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,2.4,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,2.48,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,2.56,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,2.64,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,2.72,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,2.8000000000000003,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,2.88,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,2.96,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,3.04,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,3.12,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,3.2,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,3.2800000000000002,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,3.36,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,3.44,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,3.52,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,3.6,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,3.68,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,3.7600000000000002,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,3.84,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,3.92,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,4.0,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,4.08,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,4.16,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,4.24,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,4.32,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,4.4,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,4.48,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,4.5600000000000005,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,4.64,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,4.72,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,4.8,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,4.88,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,4.96,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,5.04,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,5.12,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,5.2,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,5.28,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,5.36,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,5.44,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,5.5200000000000005,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,5.6000000000000005,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,5.68,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,5.76,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,5.84,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,5.92,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,6.0,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,6.08,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,6.16,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,6.24,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,6.32,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,6.4,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,6.48,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,6.5600000000000005,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,6.640000000000001,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,6.72,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,6.8,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,6.88,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,6.96,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,7.04,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,7.12,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,7.2,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,7.28,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,7.36,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,7.44,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,7.5200000000000005,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,7.6000000000000005,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,7.68,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,7.76,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,7.84,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,7.92,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,ERM,8.0,277.00584966873646,273.76879306078166,282.09764521561556
10,transport,quantile95,RS,0.0,305.5172114480616,301.1951458089207,309.0626158320332
10,transport,quantile95,RS,0.08,301.4168845200716,297.98303532864566,303.44071594312004
10,transport,quantile95,RS,0.16,304.63043810465234,303.13116294517073,312.2184707023944
10,transport,quantile95,RS,0.24,307.4332040494871,304.6350292759766,312.14760732882627
10,transport,quantile95,RS,0.32,305.32331757644675,303.9538172433546,312.8937533930176
10,transport,quantile95,RS,0.4,305.59641432074443,304.0062044368708,313.1658767061921
10,transport,quantile95,RS,0.48,309.5560123636414,307.4149774382546,312.25449924010076
10,transport,quantile95,RS,0.56,309.55546374550255,307.4108653911754,312.2509284874293
10,transport,quantile95,RS,0.64,309.3862194720663,307.070711640779,312.15973009701185
10,transport,quantile95,RS,0.72,310.37131516447425,305.3949307775219,311.66502620550926
10,transport,quantile95,RS,0.8,309.558014319042,307.4299826564032,312.2675292277831
10,transport,quantile95,RS,0.88,307.03936331437785,304.55353959911923,310.66589753447494
10,transport,quantile95,RS,0.96,307.6210570771793,304.9481598977601,311.1640439003091
10,transport,quantile95,RS,1.04,306.3747353900486,304.0980737806116,310.0909432226146
10,transport,quantile95,RS,1.12,307.7917301349622,304.9297635448098,311.28619817321226
10,transport,quantile95,RS,1.2,310.83380815354303,306.8734039933674,314.6787893115053
10,transport,quantile95,RS,1.28,306.8634511742548,304.43430432879245,310.5151603548636
10,transport,quantile95,RS,1.36,306.10470457821214,304.7745695885923,308.55795543048816
10,transport,quantile95,RS,1.44,307.0403439503124,305.2180866883279,310.4458199845039
10,transport,quantile95,RS,1.52,310.722152174703,306.19337413428025,313.3350337793662
10,transport,quantile95,RS,1.6,307.31447508142105,306.3305200739542,311.7273289132366
10,transport,quantile95,RS,1.68,306.84018527592696,305.29306134866624,308.504753778141
10,transport,quantile95,RS,1.76,307.6638115938318,304.97716450672897,311.2006576796814
10,transport,quantile95,RS,1.84,307.07101502383006,305.2239185338802,308.648867098139
10,transport,quantile95,RS,1.92,306.534003300773,304.68631764128276,309.9171027145408
10,transport,quantile95,RS,2.0,308.24877062517834,304.6511515267544,310.222837289455
10,transport,quantile95,RS,2.08,309.47824462826213,302.5094356380118,311.1475295349887
10,transport,quantile95,RS,2.16,308.2935263991329,304.59207900836094,310.27286463853505
10,transport,quantile95,RS,2.24,297.58955976677197,295.1889273752674,301.4118487926117
10,transport,quantile95,RS,2.32,307.6429246069843,303.7973746587031,311.71011275992333
10,transport,quantile95,RS,2.4,299.8276162366043,294.169655930665,302.0987783732751
10,transport,quantile95,RS,2.48,308.0414835486286,304.5546407272101,313.69961188049257
10,transport,quantile95,RS,2.56,297.60331528059476,295.7627997263135,301.68382545125826
10,transport,quantile95,RS,2.64,307.55103161905447,303.76598634053977,311.362660873431
10,transport,quantile95,RS,2.72,299.90252533975985,292.3878063525264,301.61949522157363
10,transport,quantile95,RS,2.8000000000000003,298.6789504484252,291.6164827147908,300.6863597420662
10,transport,quantile95,RS,2.88,304.07379245380554,299.4616738616875,306.4871620868597
10,transport,quantile95,RS,2.96,297.67089750839045,294.33503021702694,300.3560676557019
10,transport,quantile95,RS,3.04,300.64993799841,296.8839865810371,305.19486430904374
10,transport,quantile95,RS,3.12,298.7510929215822,297.3572638166328,303.18952322062967
10,transport,quantile95,RS,3.2,298.79577831987615,293.8335415476602,303.89530587231764
10,transport,quantile95,RS,3.2800000000000002,300.0218868517674,297.01998474331805,303.41335439583816
10,transport,quantile95,RS,3.36,299.882585177481,296.9208909243627,302.9313033280594
10,transport,quantile95,RS,3.44,297.76694315878854,295.67869062809405,301.70461079656496
10,transport,quantile95,RS,3.52,297.2797750968519,295.00567260055027,302.4190605202257
10,transport,quantile95,RS,3.6,291.7366035788491,289.0242705889571,297.7920638208167
10,transport,quantile95,RS,3.68,297.1651015223328,294.8168756802353,303.3425870808576
10,transport,quantile95,RS,3.7600000000000002,293.3320591211791,289.1581499288045,299.79263451499344
10,transport,quantile95,RS,3.84,299.19888725745045,296.28893500883635,307.1585042275531
10,transport,quantile95,RS,3.92,293.5858041552756,290.4612159703039,298.14768132897944
10,transport,quantile95,RS,4.0,295.29629933383694,290.284449673328,297.3786487996847
10,transport,quantile95,RS,4.08,296.6762787512216,295.07845427426656,300.96374178336316
10,transport,quantile95,RS,4.16,299.164138533158,295.9115705449518,301.680324880705
10,transport,quantile95,RS,4.24,300.22363602173243,289.74151260866677,308.29008245283217
10,transport,quantile95,RS,4.32,299.16974722613475,295.517651105561,304.35209255243444
10,transport,quantile95,RS,4.4,296.45982420106395,292.30383068127225,299.24935165347523
10,transport,quantile95,RS,4.48,295.5878233215215,292.06713585627165,298.93313132606954
10,transport,quantile95,RS,4.5600000000000005,307.6893669297046,306.6153396356575,310.509358185497
10,transport,quantile95,RS,4.64,293.7561332553278,289.94966599588486,298.39947491315104
10,transport,quantile95,RS,4.72,286.4653802538002,279.04676448137195,290.72291059401465
10,transport,quantile95,RS,4.8,289.6363770624402,283.94479371954947,298.1304833013999
10,transport,quantile95,RS,4.88,302.70109835749525,297.2811965700722,310.90105257542956
10,transport,quantile95,RS,4.96,296.9509657578315,288.67093401685383,303.8016988692168
10,transport,quantile95,RS,5.04,274.9278812593588,269.94864833744714,281.6163477556307
10,transport,quantile95,RS,5.12,290.26553052098325,283.3835175171064,297.9444826680081
10,transport,quantile95,RS,5.2,281.08129009461453,272.9758138309113,288.1046691562476
10,transport,quantile95,RS,5.28,282.5480700766695,273.8807562393582,286.9043072748792
10,transport,quantile95,RS,5.36,274.7824007295303,271.3522240390352,279.4342428004226
10,transport,quantile95,RS,5.44,275.956990817312,268.563235013736,283.46747318142184
10,transport,quantile95,RS,5.5200000000000005,274.9801927965861,270.6753683507671,278.8870097899694
10,transport,quantile95,RS,5.6000000000000005,272.1928247231556,265.54111658935045,274.50481019729637
10,transport,quantile95,RS,5.68,301.416407821412,292.28944415697583,309.43186077544203
10,transport,quantile95,RS,5.76,239.74665897982604,237.1514973228039,245.94972937798946
10,transport,quantile95,RS,5.84,225.54136635580008,221.48066929973558,232.25713542282188
10,transport,quantile95,RS,5.92,251.3395408506068,249.42948849637833,254.4831377632255
10,transport,quantile95,RS,6.0,225.45244681258407,219.9801814450312,231.41010024138487
10,transport,quantile95,RS,6.08,235.2513589946948,232.4885734884255,237.06252641284394
10,transport,quantile95,RS,6.16,220.1928120116671,212.38583186051284,222.75934003714022
10,transport,quantile95,RS,6.24,232.40878910895793,230.20943477150237,235.19263255012964
10,transport,quantile95,RS,6.32,220.5575750566085,213.01591371901978,222.79425248625617
10,transport,quantile95,RS,6.4,266.5852573744761,263.4800586714583,273.6340315584843
10,transport,quantile95,RS,6.48,211.1506393891206,207.65503137250164,220.4802545703382
10,transport,quantile95,RS,6.5600000000000005,204.04205525139955,201.65053206113984,213.05183059146847
10,transport,quantile95,RS,6.640000000000001,229.80931585111296,227.04344604613803,233.61289379188096
10,transport,quantile95,RS,6.72,218.407027599967,211.75551651882566,221.92127402736946
10,transport,quantile95,RS,6.8,188.4494069794533,184.02556205209078,194.17722906441688
10,transport,quantile95,RS,6.88,236.9952559570801,236.1525233348041,241.97115960669956
10,transport,quantile95,RS,6.96,225.73023933873515,222.90422171189522,232.35489312698886
10,transport,quantile95,RS,7.04,206.4993165502448,201.58732612996718,216.90431716774947
10,transport,quantile95,RS,7.12,200.43750298729523,195.55476078219618,206.42742214483815
10,transport,quantile95,RS,7.2,213.17489576334793,209.10764542789505,222.34935397576203
10,transport,quantile95,RS,7.28,210.51141150917917,206.8660039777433,220.23632098755076
10,transport,quantile95,RS,7.36,192.52696505348314,188.6767997984033,196.27905813894745
10,transport,quantile95,RS,7.44,208.62899143632958,204.46629799500312,219.03611250570864
10,transport,quantile95,RS,7.5200000000000005,210.84845297878505,207.29475307846755,220.36493823940853
10,transport,quantile95,RS,7.6000000000000005,211.0681112634699,207.5614211902366,220.44876129227194
10,transport,quantile95,RS,7.68,186.15985423321163,177.31163580825864,191.0175235108359
10,transport,quantile95,RS,7.76,161.69531281631146,158.08256804028932,165.81512646034344
10,transport,quantile95,RS,7.84,201.97086230524835,196.84789985217077,208.72950985870696
10,transport,quantile95,RS,7.92,187.74254523509182,182.35697084346648,192.49732058603269
10,transport,quantile95,RS,8.0,160.6304545006105,157.94885646106815,165.36878330964583


==> anc/experimental_data/additional_all_results_long_c15.csv <==
c,comp,metric,method,k,center,lower,upper
15,emergency,mean,DRO,0.0,248.36031545817298,228.8144927460552,267.9061381702908
15,emergency,mean,DRO,0.08,248.36031545817298,228.8144927460552,267.9061381702908
15,emergency,mean,DRO,0.16,248.3603154581733,228.81449274605552,267.90613817029106
15,emergency,mean,DRO,0.24,247.5212637636913,228.0085004192493,267.03402710813333
15,emergency,mean,DRO,0.32,246.61662102336408,227.1395615408501,266.09368050587807
15,emergency,mean,DRO,0.4,244.27842288663624,224.89475536931462,263.66209040395785
15,emergency,mean,DRO,0.48,244.2784228866364,224.8947553693148,263.662090403958
15,emergency,mean,DRO,0.56,244.27842288663615,224.89475536931454,263.66209040395773
15,emergency,mean,DRO,0.64,244.27842288663635,224.89475536931474,263.66209040395796
15,emergency,mean,DRO,0.72,244.27842288663746,224.89475536931582,263.6620904039591
15,emergency,mean,DRO,0.8,229.71870545530064,210.92245253586535,248.51495837473593
15,emergency,mean,DRO,0.88,221.3662637203433,202.91395754736763,239.818569893319
15,emergency,mean,DRO,0.96,221.3662637203436,202.91395754736791,239.81856989331928
15,emergency,mean,DRO,1.04,221.36626372034377,202.91395754736808,239.81856989331945
15,emergency,mean,DRO,1.12,221.36626372034365,202.91395754736797,239.81856989331934
15,emergency,mean,DRO,1.2,221.36626372034323,202.91395754736754,239.8185698933189
15,emergency,mean,DRO,1.28,221.36626372034377,202.91395754736808,239.81856989331945
15,emergency,mean,DRO,1.36,221.36626372034357,202.9139575473679,239.81856989331925
15,emergency,mean,DRO,1.44,221.36626372034343,202.91395754736774,239.8185698933191
15,emergency,mean,DRO,1.52,221.36626372034337,202.9139575473677,239.81856989331905
15,emergency,mean,DRO,1.6,221.36626372034354,202.91395754736786,239.81856989331922
15,emergency,mean,DRO,1.68,221.36626372034365,202.91395754736797,239.81856989331934
15,emergency,mean,DRO,1.76,221.36626372034354,202.91395754736786,239.81856989331922
15,emergency,mean,DRO,1.84,221.36626372034252,202.91395754736686,239.81856989331817
15,emergency,mean,DRO,1.92,221.36626372034357,202.9139575473679,239.81856989331925
15,emergency,mean,DRO,2.0,221.36626372034354,202.91395754736786,239.81856989331922
15,emergency,mean,DRO,2.08,221.36626372034377,202.91395754736808,239.81856989331945
15,emergency,mean,DRO,2.16,221.36626372034385,202.91395754736817,239.81856989331953
15,emergency,mean,DRO,2.24,221.36626372034348,202.9139575473678,239.81856989331916
15,emergency,mean,DRO,2.32,221.36626372034337,202.9139575473677,239.81856989331905
15,emergency,mean,DRO,2.4,221.36626372034348,202.9139575473678,239.81856989331916
15,emergency,mean,DRO,2.48,200.52829358700941,182.97475734159866,218.08182983242017
15,emergency,mean,DRO,2.56,200.52829358700956,182.9747573415988,218.0818298324203
15,emergency,mean,DRO,2.64,200.52829358700916,182.97475734159843,218.08182983241988
15,emergency,mean,DRO,2.72,200.52829358700885,182.97475734159812,218.08182983241957
15,emergency,mean,DRO,2.8000000000000003,200.52829358700944,182.9747573415987,218.0818298324202
15,emergency,mean,DRO,2.88,200.52829358700956,182.9747573415988,218.0818298324203
15,emergency,mean,DRO,2.96,200.52829358700941,182.97475734159866,218.08182983242017
15,emergency,mean,DRO,3.04,200.52829358700774,182.97475734159707,218.0818298324184
15,emergency,mean,DRO,3.12,200.52829358700941,182.97475734159866,218.08182983242017
15,emergency,mean,DRO,3.2,200.52829358700916,182.97475734159843,218.08182983241988
15,emergency,mean,DRO,3.2800000000000002,200.52829358700924,182.97475734159852,218.08182983241997
15,emergency,mean,DRO,3.36,200.52829358700924,182.97475734159852,218.08182983241997
15,emergency,mean,DRO,3.44,200.52829358700916,182.97475734159843,218.08182983241988
15,emergency,mean,DRO,3.52,200.52829358700916,182.97475734159843,218.08182983241988
15,emergency,mean,DRO,3.6,200.52829358700936,182.9747573415986,218.0818298324201
15,emergency,mean,DRO,3.68,200.52829358700936,182.9747573415986,218.0818298324201
15,emergency,mean,DRO,3.7600000000000002,199.07745436213781,181.58839617391106,216.56651255036456
15,emergency,mean,DRO,3.84,197.30668214559304,179.89684459135938,214.7165196998267
15,emergency,mean,DRO,3.92,197.306682145593,179.89684459135933,214.71651969982665
15,emergency,mean,DRO,4.0,197.3066821455927,179.89684459135907,214.71651969982634
15,emergency,mean,DRO,4.08,191.1385720963141,174.00830629565553,208.26883789697268
15,emergency,mean,DRO,4.16,182.7377662412597,165.99712594712256,199.47840653539683
15,emergency,mean,DRO,4.24,175.70482171509525,159.3020377080382,192.1076057221523
15,emergency,mean,DRO,4.32,155.09703583366098,139.7412147625923,170.45285690472966
15,emergency,mean,DRO,4.4,155.09703583366135,139.74121476259265,170.45285690473006
15,emergency,mean,DRO,4.48,155.09703583366135,139.74121476259265,170.45285690473006
15,emergency,mean,DRO,4.5600000000000005,155.09703583366166,139.74121476259296,170.45285690473037
15,emergency,mean,DRO,4.64,154.2768124250041,138.9646026403319,169.5890222096763
15,emergency,mean,DRO,4.72,153.246871013592,137.98961224469184,168.50412978249216
15,emergency,mean,DRO,4.8,153.0786579900157,137.8304395204997,168.3268764595317
15,emergency,mean,DRO,4.88,153.0819289237745,137.83353470752814,168.33032314002088
15,emergency,mean,DRO,4.96,131.12962447230646,117.1020077573229,145.15724118729003
15,emergency,mean,DRO,5.04,130.56593149766266,116.57064008616942,144.5612229091559
15,emergency,mean,DRO,5.12,125.92986393865873,112.20393855969537,139.65578931762207
15,emergency,mean,DRO,5.2,125.9298639386583,112.20393855969498,139.6557893176216
15,emergency,mean,DRO,5.28,125.92986393865759,112.20393855969431,139.65578931762087
15,emergency,mean,DRO,5.36,123.56817251927633,109.98096186611201,137.15538317244065
15,emergency,mean,DRO,5.44,120.54878157042074,107.14196376034019,133.9555993805013
15,emergency,mean,DRO,5.5200000000000005,107.68903540515868,95.0738883883476,120.30418242196976
15,emergency,mean,DRO,5.6000000000000005,105.33626492971217,92.87294105616807,117.79958880325627
15,emergency,mean,DRO,5.68,105.16075940866158,92.708805626863,117.61271319046016
15,emergency,mean,DRO,5.76,82.16358258396993,71.24793120136503,93.07923396657482
15,emergency,mean,DRO,5.84,59.583032367035976,50.37017208375733,68.79589265031461
15,emergency,mean,DRO,5.92,56.38440457399757,47.43351456282176,65.33529458517339
15,emergency,mean,DRO,6.0,48.7776267568364,40.47902285053069,57.076230663142105
15,emergency,mean,DRO,6.08,47.385504498457664,39.20990312998702,55.56110586692831
15,emergency,mean,DRO,6.16,44.282983552375796,36.39284318291247,52.17312392183912
15,emergency,mean,DRO,6.24,43.40150045026357,35.59384888744296,51.20915201308418
15,emergency,mean,DRO,6.32,39.05080536741146,31.674268764953656,46.427341969869275
15,emergency,mean,DRO,6.4,38.57716903194266,31.247667203991934,45.90667085989338
15,emergency,mean,DRO,6.48,34.57138717151615,27.657683125781467,41.48509121725083
15,emergency,mean,DRO,6.5600000000000005,29.585016986526423,23.241863429410795,35.92817054364205
15,emergency,mean,DRO,6.640000000000001,29.58501698652656,23.24186342941092,35.9281705436422
15,emergency,mean,DRO,6.72,29.58501698652673,23.24186342941107,35.92817054364239
15,emergency,mean,DRO,6.8,26.69939732418186,20.69888583562369,32.69990881274003
15,emergency,mean,DRO,6.88,24.59378233428309,18.861167934147943,30.32639673441824
15,emergency,mean,DRO,6.96,24.593782334283492,18.86116793414829,30.326396734418694
15,emergency,mean,DRO,7.04,24.593782334283418,18.861167934148227,30.32639673441861
15,emergency,mean,DRO,7.12,20.888625604760097,15.65534462858436,26.121906580935836
15,emergency,mean,DRO,7.2,18.256728427168294,13.410686761922546,23.10277009241404
15,emergency,mean,DRO,7.28,18.256728427168422,13.410686761922655,23.10277009241419
15,emergency,mean,DRO,7.36,18.154152614488027,13.323657866449361,22.984647362526694
15,emergency,mean,DRO,7.44,16.825342374220934,12.19613306139176,21.454551687050106
15,emergency,mean,DRO,7.5200000000000005,10.75217854239858,7.107153258296705,14.397203826500455
15,emergency,mean,DRO,7.6000000000000005,10.615159444617472,6.994421659701114,14.23589722953383
15,emergency,mean,DRO,7.68,10.608782153679298,6.989171138803911,14.228393168554685
15,emergency,mean,DRO,7.76,9.799059116687681,6.328219609070461,13.2698986243049
15,emergency,mean,DRO,7.84,9.79905911668781,6.328219609070565,13.269898624305053
15,emergency,mean,DRO,7.92,9.263758575775197,5.891213424359661,12.636303727190734
15,emergency,mean,DRO,8.0,7.792258363752708,4.705374530844869,10.879142196660547
15,emergency,mean,ERM,0.0,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,0.08,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,0.16,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,0.24,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,0.32,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,0.4,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,0.48,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,0.56,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,0.64,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,0.72,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,0.8,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,0.88,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,0.96,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,1.04,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,1.12,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,1.2,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,1.28,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,1.36,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,1.44,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,1.52,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,1.6,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,1.68,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,1.76,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,1.84,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,1.92,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,2.0,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,2.08,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,2.16,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,2.24,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,2.32,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,2.4,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,2.48,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,2.56,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,2.64,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,2.72,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,2.8000000000000003,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,2.88,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,2.96,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,3.04,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,3.12,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,3.2,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,3.2800000000000002,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,3.36,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,3.44,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,3.52,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,3.6,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,3.68,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,3.7600000000000002,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,3.84,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,3.92,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,4.0,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,4.08,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,4.16,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,4.24,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,4.32,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,4.4,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,4.48,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,4.5600000000000005,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,4.64,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,4.72,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,4.8,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,4.88,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,4.96,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,5.04,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,5.12,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,5.2,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,5.28,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,5.36,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,5.44,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,5.5200000000000005,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,5.6000000000000005,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,5.68,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,5.76,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,5.84,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,5.92,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,6.0,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,6.08,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,6.16,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,6.24,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,6.32,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,6.4,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,6.48,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,6.5600000000000005,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,6.640000000000001,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,6.72,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,6.8,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,6.88,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,6.96,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,7.04,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,7.12,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,7.2,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,7.28,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,7.36,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,7.44,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,7.5200000000000005,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,7.6000000000000005,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,7.68,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,7.76,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,7.84,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,7.92,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,ERM,8.0,248.36031545817306,228.8144927460553,267.90613817029083
15,emergency,mean,RS,0.0,200.52829358700933,182.9747573415986,218.08182983242006
15,emergency,mean,RS,0.08,200.52829358700944,182.9747573415987,218.0818298324202
15,emergency,mean,RS,0.16,200.5282935870094,182.97475734159863,218.08182983242014
15,emergency,mean,RS,0.24,200.5282935870093,182.97475734159858,218.08182983242003
15,emergency,mean,RS,0.32,200.5282935870093,182.97475734159858,218.08182983242003
15,emergency,mean,RS,0.4,200.52829358700922,182.9747573415985,218.08182983241994
15,emergency,mean,RS,0.48,200.5282935870093,182.97475734159858,218.08182983242003
15,emergency,mean,RS,0.56,200.52829358700956,182.9747573415988,218.0818298324203
15,emergency,mean,RS,0.64,200.52829358700933,182.9747573415986,218.08182983242006
15,emergency,mean,RS,0.72,200.5282935870089,182.97475734159818,218.08182983241963
15,emergency,mean,RS,0.8,200.52829358700936,182.9747573415986,218.0818298324201
15,emergency,mean,RS,0.88,200.52829358700944,182.9747573415987,218.0818298324202
15,emergency,mean,RS,0.96,200.5282935870093,182.97475734159858,218.08182983242003
15,emergency,mean,RS,1.04,200.5282935870093,182.97475734159858,218.08182983242003
15,emergency,mean,RS,1.12,199.6487835742057,182.13436200151065,217.16320514690076
15,emergency,mean,RS,1.2,200.05708208713844,182.52451268189913,217.58965149237775
15,emergency,mean,RS,1.28,200.49530566073184,182.94323802260547,218.04737329885822
15,emergency,mean,RS,1.36,199.34475091758256,181.84383093458013,216.845670900585
15,emergency,mean,RS,1.44,200.39227600135993,182.8447944314326,217.93975757128726
15,emergency,mean,RS,1.52,199.59948025821214,182.08724885491498,217.1117116615093
15,emergency,mean,RS,1.6,195.2527410234481,177.93501579042584,212.57046625647035
15,emergency,mean,RS,1.68,200.52829358700902,182.9747573415983,218.08182983241974
15,emergency,mean,RS,1.76,193.87866252381437,176.62297385779434,211.1343511898344
15,emergency,mean,RS,1.84,198.24233876967284,180.79048706718442,215.69419047216127
15,emergency,mean,RS,1.92,188.71050362997443,171.69212671216678,205.72888054778207
15,emergency,mean,RS,2.0,195.6342535666381,178.29940550463073,212.9691016286455
15,emergency,mean,RS,2.08,196.34150606043974,178.97495773013296,213.70805439074653
15,emergency,mean,RS,2.16,193.09531836330623,175.87525777592222,210.31537895069025
15,emergency,mean,RS,2.24,184.3636941703562,167.54651511861366,201.18087322209877
15,emergency,mean,RS,2.32,179.4092490843882,162.8274351153036,195.9910630534728
15,emergency,mean,RS,2.4,179.4591410858445,162.87493151764576,196.04335065404322
15,emergency,mean,RS,2.48,185.48362263649534,168.61413952383606,202.35310574915462
15,emergency,mean,RS,2.56,176.2404518323257,159.81141651979178,192.66948714485963
15,emergency,mean,RS,2.64,179.90646819265945,163.30088551652022,196.51205086879867
15,emergency,mean,RS,2.72,186.77444776158123,169.84508618776886,203.7038093353936
15,emergency,mean,RS,2.8000000000000003,155.09703583366127,139.74121476259256,170.45285690472997
15,emergency,mean,RS,2.88,131.00860544067754,116.98787082762448,145.0293400537306
15,emergency,mean,RS,2.96,181.5716257428815,164.88665960283979,198.25659188292323
15,emergency,mean,RS,3.04,155.09703583366075,139.74121476259208,170.45285690472943
15,emergency,mean,RS,3.12,138.19236042022135,123.76245988851375,152.62226095192895
15,emergency,mean,RS,3.2,153.236689509977,137.97997805716395,168.49340096279005
15,emergency,mean,RS,3.2800000000000002,153.7461581798759,138.46217960208043,169.03013675767136
15,emergency,mean,RS,3.36,137.77085026062903,123.36484313846069,152.17685738279738
15,emergency,mean,RS,3.44,151.7364411026858,136.56067873472898,166.91220347064262
15,emergency,mean,RS,3.52,114.81941624400608,101.76135217982268,127.87748030818948
15,emergency,mean,RS,3.6,155.09703583366112,139.74121476259245,170.4528569047298
15,emergency,mean,RS,3.68,130.92644746333042,116.91040325485879,144.94249167180203
15,emergency,mean,RS,3.7600000000000002,123.44449202175548,109.86463020232321,137.02435384118775
15,emergency,mean,RS,3.84,138.07780621275236,123.65439550426791,152.50121692123682
15,emergency,mean,RS,3.92,105.89249701975375,93.39317633739121,118.39181770211628
15,emergency,mean,RS,4.0,124.6353260532818,110.98531527003641,138.2853368365272
15,emergency,mean,RS,4.08,89.0337965689474,77.64242968915227,100.42516344874252
15,emergency,mean,RS,4.16,123.97930283144288,110.36774440010853,137.59086126277722
15,emergency,mean,RS,4.24,106.6945201160293,94.14346728428319,119.2455729477754
15,emergency,mean,RS,4.32,119.3915636924659,106.05470853384674,132.72841885108505
15,emergency,mean,RS,4.4,95.13874706659578,83.34041157216446,106.93708256102711
15,emergency,mean,RS,4.48,99.86454790162773,87.75724051598274,111.97185528727272
15,emergency,mean,RS,4.5600000000000005,106.1141873091235,93.60053237723089,118.6278422410161
15,emergency,mean,RS,4.64,69.65603182540877,59.64564999831284,79.66641365250472
15,emergency,mean,RS,4.72,73.46539813513772,63.171287223604054,83.75950904667138
15,emergency,mean,RS,4.8,77.89514872620438,67.28088489471621,88.50941255769256
15,emergency,mean,RS,4.88,90.88845235474537,79.37229391576898,102.40461079372176
15,emergency,mean,RS,4.96,67.88694636209868,58.01378627907465,77.76010644512272
15,emergency,mean,RS,5.04,83.82526213278355,72.79383001584168,94.85669424972542
15,emergency,mean,RS,5.12,62.88190518463662,53.40704817622781,72.35676219304543
15,emergency,mean,RS,5.2,97.87753495626852,85.89930448339297,109.85576542914407
15,emergency,mean,RS,5.28,77.54005423833621,66.95104993737512,88.1290585392973
15,emergency,mean,RS,5.36,61.716334454103766,52.33353842093963,71.0991304872679
15,emergency,mean,RS,5.44,82.76927135879333,71.81134255858912,93.72720015899755
15,emergency,mean,RS,5.5200000000000005,63.89218616903737,54.337369373391994,73.44700296468275
15,emergency,mean,RS,5.6000000000000005,68.67175663555379,58.737369825164244,78.60614344594333
15,emergency,mean,RS,5.68,62.871078200502275,53.39707846222123,72.34507793878332
15,emergency,mean,RS,5.76,46.204860439446016,38.13668362595273,54.273037252939304
15,emergency,mean,RS,5.84,59.09250514741188,49.919640266037455,68.26537002878631
15,emergency,mean,RS,5.92,45.865028571299746,37.828128334593345,53.90192880800615
15,emergency,mean,RS,6.0,54.81387448174543,45.996418327169735,63.631330636321124
15,emergency,mean,RS,6.08,44.85077214992798,36.90779387428404,52.793750425571915
15,emergency,mean,RS,6.16,67.67387700045603,57.817541841375686,77.53021215953638
15,emergency,mean,RS,6.24,51.03749531916195,42.54416162025042,59.530829018073476
15,emergency,mean,RS,6.32,45.68366008586022,37.6634072219023,53.70391294981814
15,emergency,mean,RS,6.4,40.8815420597429,33.3219946160111,48.4410895034747
15,emergency,mean,RS,6.48,42.25980977057732,34.5627313543039,49.95688818685074
15,emergency,mean,RS,6.5600000000000005,43.700959016353316,35.86513865737359,51.53677937533304
15,emergency,mean,RS,6.640000000000001,55.87115957667625,46.96377865160187,64.77854050175063
15,emergency,mean,RS,6.72,25.312972439643804,19.48740242453448,31.13854245475313
15,emergency,mean,RS,6.8,32.155317059133914,25.51760901519355,38.79302510307428
15,emergency,mean,RS,6.88,64.23849387802827,54.65619565353548,73.82079210252105
15,emergency,mean,RS,6.96,41.0180095785454,33.44471254320411,48.591306613886694
15,emergency,mean,RS,7.04,21.918805677338202,16.53958947586114,27.298021878815266
15,emergency,mean,RS,7.12,25.716512712662855,19.83975146866043,31.59327395666528
15,emergency,mean,RS,7.2,35.61485176782868,28.58888567628246,42.640817859374906
15,emergency,mean,RS,7.28,24.55769736004209,18.829775153236593,30.28561956684759
15,emergency,mean,RS,7.36,30.409980413784243,23.972113770590514,36.847847056977976
15,emergency,mean,RS,7.44,31.944174068459148,25.330554877184003,38.55779325973429
15,emergency,mean,RS,7.5200000000000005,17.64270553612111,12.889156583650319,22.3962544885919
15,emergency,mean,RS,7.6000000000000005,21.678194607101403,16.332768101188016,27.02362111301479
15,emergency,mean,RS,7.68,27.23379114336466,21.16719956463202,33.3003827220973
15,emergency,mean,RS,7.76,22.064629286698626,16.665452639214283,27.463805934182968
15,emergency,mean,RS,7.84,15.87451427182736,11.394717664267787,20.354310879386933
15,emergency,mean,RS,7.92,10.5648022071593,6.9529528695138385,14.176651544804761
15,emergency,mean,RS,8.0,14.650719699435227,10.360896789437993,18.940542609432462
15,emergency,quantile95,DRO,0.0,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,DRO,0.08,1057.6993792309133,1041.9325233340464,1088.7637119651404
15,emergency,quantile95,DRO,0.16,1057.6993792309138,1041.9325233340471,1088.763711965141
15,emergency,quantile95,DRO,0.24,1055.8988391139999,1040.1319832171332,1086.963171848227
15,emergency,quantile95,DRO,0.32,1053.9539627315667,1038.1871068346998,1085.018295465794
15,emergency,quantile95,DRO,0.4,1048.8858529356114,1033.1189970387445,1079.9501856698384
15,emergency,quantile95,DRO,0.48,1048.8858529356116,1033.1189970387447,1079.950185669839
15,emergency,quantile95,DRO,0.56,1048.8858529356112,1033.1189970387443,1079.9501856698384
15,emergency,quantile95,DRO,0.64,1048.8858529356116,1033.1189970387447,1079.9501856698387
15,emergency,quantile95,DRO,0.72,1048.8858529356141,1033.1189970387472,1079.9501856698412
15,emergency,quantile95,DRO,0.8,1016.8511564050924,1001.0843005082257,1047.9154891393196
15,emergency,quantile95,DRO,0.88,998.0109557970874,982.2440999002206,1029.0752885313145
15,emergency,quantile95,DRO,0.96,998.010955797088,982.244099900221,1029.075288531315
15,emergency,quantile95,DRO,1.04,998.0109557970883,982.2440999002216,1029.0752885313154
15,emergency,quantile95,DRO,1.12,998.010955797088,982.2440999002213,1029.0752885313154
15,emergency,quantile95,DRO,1.2,998.010955797087,982.2440999002204,1029.0752885313143
15,emergency,quantile95,DRO,1.28,998.0109557970883,982.2440999002215,1029.0752885313154
15,emergency,quantile95,DRO,1.36,998.0109557970878,982.244099900221,1029.075288531315
15,emergency,quantile95,DRO,1.44,998.0109557970874,982.2440999002207,1029.0752885313148
15,emergency,quantile95,DRO,1.52,998.0109557970875,982.2440999002207,1029.0752885313148
15,emergency,quantile95,DRO,1.6,998.0109557970877,982.2440999002209,1029.075288531315
15,emergency,quantile95,DRO,1.68,998.0109557970881,982.2440999002213,1029.0752885313154
15,emergency,quantile95,DRO,1.76,998.0109557970877,982.2440999002209,1029.075288531315
15,emergency,quantile95,DRO,1.84,998.0109557970854,982.2440999002187,1029.0752885313127
15,emergency,quantile95,DRO,1.92,998.0109557970878,982.244099900221,1029.075288531315
15,emergency,quantile95,DRO,2.0,998.0109557970878,982.2440999002212,1029.075288531315
15,emergency,quantile95,DRO,2.08,998.0109557970883,982.2440999002216,1029.0752885313154
15,emergency,quantile95,DRO,2.16,998.0109557970885,982.2440999002217,1029.0752885313157
15,emergency,quantile95,DRO,2.24,998.0109557970876,982.2440999002208,1029.075288531315
15,emergency,quantile95,DRO,2.32,998.0109557970875,982.2440999002207,1029.0752885313148
15,emergency,quantile95,DRO,2.4,998.0109557970877,982.2440999002209,1029.075288531315
15,emergency,quantile95,DRO,2.48,948.8189315906012,933.0520756937345,979.8832643248285
15,emergency,quantile95,DRO,2.56,948.8189315906017,933.052075693735,979.8832643248288
15,emergency,quantile95,DRO,2.64,948.8189315906006,933.052075693734,979.8832643248279
15,emergency,quantile95,DRO,2.72,948.8189315905998,933.052075693733,979.883264324827
15,emergency,quantile95,DRO,2.8000000000000003,948.8189315906012,933.0520756937345,979.8832643248286
15,emergency,quantile95,DRO,2.88,948.8189315906017,933.0520756937349,979.8832643248288
15,emergency,quantile95,DRO,2.96,948.8189315906012,933.0520756937345,979.8832643248286
15,emergency,quantile95,DRO,3.04,948.818931590597,933.0520756937302,979.8832643248243
15,emergency,quantile95,DRO,3.12,948.8189315906012,933.0520756937344,979.8832643248286
15,emergency,quantile95,DRO,3.2,948.8189315906005,933.0520756937339,979.8832643248279
15,emergency,quantile95,DRO,3.2800000000000002,948.8189315906009,933.0520756937341,979.8832643248281
15,emergency,quantile95,DRO,3.36,948.8189315906008,933.0520756937341,979.8832643248281
15,emergency,quantile95,DRO,3.44,948.8189315906006,933.0520756937339,979.8832643248279
15,emergency,quantile95,DRO,3.52,948.8189315906006,933.0520756937339,979.8832643248279
15,emergency,quantile95,DRO,3.6,948.8189315906012,933.0520756937344,979.8832643248284
15,emergency,quantile95,DRO,3.68,948.8189315906012,933.0520756937344,979.8832643248284
15,emergency,quantile95,DRO,3.7600000000000002,945.2802993348168,929.5134434379501,976.3446320690441
15,emergency,quantile95,DRO,3.84,940.9340904515902,925.1672345547236,971.9984231858176
15,emergency,quantile95,DRO,3.92,940.9340904515902,925.1672345547236,971.9984231858175
15,emergency,quantile95,DRO,4.0,940.9340904515894,925.1672345547227,971.9984231858167
15,emergency,quantile95,DRO,4.08,925.585726193926,909.8188702970593,956.6500589281534
15,emergency,quantile95,DRO,4.16,904.1490938801318,888.3822379832651,935.2134266143592
15,emergency,quantile95,DRO,4.24,885.5793619839246,869.812506087058,916.643694718152
15,emergency,quantile95,DRO,4.32,827.8001438506095,812.0332879537426,858.8644765848367
15,emergency,quantile95,DRO,4.4,827.8001438506104,812.0332879537438,858.8644765848378
15,emergency,quantile95,DRO,4.48,827.8001438506104,812.0332879537438,858.8644765848378
15,emergency,quantile95,DRO,4.5600000000000005,827.8001438506114,812.0332879537448,858.8644765848387
15,emergency,quantile95,DRO,4.64,825.3836244704199,809.6167685735533,856.4479572046473
15,emergency,quantile95,DRO,4.72,822.336712126986,806.5698562301193,853.4010448612133
15,emergency,quantile95,DRO,4.8,821.8360781282469,806.0692222313802,852.9004108624741
15,emergency,quantile95,DRO,4.88,821.8458130501481,806.0789571532814,852.9101457843756
15,emergency,quantile95,DRO,4.96,753.377691502226,737.6108356053593,784.4420242364532
15,emergency,quantile95,DRO,5.04,751.5358735422006,735.769017645334,782.600206276428
15,emergency,quantile95,DRO,5.12,736.1490472214613,720.3821913245946,767.2133799556885
15,emergency,quantile95,DRO,5.2,736.1490472214597,720.382191324593,767.2133799556871
15,emergency,quantile95,DRO,5.28,736.1490472214575,720.3821913245907,767.2133799556847
15,emergency,quantile95,DRO,5.36,728.1801073939212,712.4132514970546,759.2444401281487
15,emergency,quantile95,DRO,5.44,717.7948872201968,702.0280313233301,748.8592199544241
15,emergency,quantile95,DRO,5.5200000000000005,671.5769760647779,655.8101201679111,702.6413087990052
15,emergency,quantile95,DRO,5.6000000000000005,662.6243922158807,646.8575363190139,693.6887249501079
15,emergency,quantile95,DRO,5.68,661.9519572693266,646.1851013724598,693.016290003554
15,emergency,quantile95,DRO,5.76,567.8971300472562,552.1302741503894,598.9614627814834
15,emergency,quantile95,DRO,5.84,455.2884071921703,439.52155129530354,486.35273992639753
15,emergency,quantile95,DRO,5.92,436.9360106318505,421.1691547349837,468.0003433660777
15,emergency,quantile95,DRO,6.0,389.7821887825374,374.01533288567066,420.84652151676465
15,emergency,quantile95,DRO,6.08,380.60836387553695,364.8415079786702,411.6726966097642
15,emergency,quantile95,DRO,6.16,359.02575789758754,343.2589020007208,390.0900906318148
15,emergency,quantile95,DRO,6.24,352.6912399150023,336.9243840181356,383.7555726492296
15,emergency,quantile95,DRO,6.32,319.0019963973159,303.2351405004491,350.0663291315431
15,emergency,quantile95,DRO,6.4,315.23824797448617,299.4713920776194,346.3025807087134
15,emergency,quantile95,DRO,6.48,281.29995752515356,265.5331016282868,312.36429025938077
15,emergency,quantile95,DRO,6.5600000000000005,232.73704528374876,216.97018938688197,263.801378017976
15,emergency,quantile95,DRO,6.640000000000001,232.73704528375012,216.97018938688336,263.80137801797736
15,emergency,quantile95,DRO,6.72,232.73704528375183,216.97018938688507,263.80137801797906
15,emergency,quantile95,DRO,6.8,202.06871609981135,186.30186020294457,233.1330488340386
15,emergency,quantile95,DRO,6.88,177.32327848470237,161.5564225878356,208.3876112189296
15,emergency,quantile95,DRO,6.96,177.32327848470726,161.5564225878405,208.38761121893452
15,emergency,quantile95,DRO,7.04,177.32327848470632,161.55642258783953,208.38761121893356
15,emergency,quantile95,DRO,7.12,129.06036716579382,113.29351126892706,160.12469990002106
15,emergency,quantile95,DRO,7.2,89.56848221890408,73.80162632203731,120.6328149531313
15,emergency,quantile95,DRO,7.28,89.56848221890611,73.80162632203933,120.63281495313333
15,emergency,quantile95,DRO,7.36,87.94029471604273,72.17343881917596,119.00462745026995
15,emergency,quantile95,DRO,7.44,66.5040431598945,50.737187263027714,97.5683758941217
15,emergency,quantile95,DRO,7.5200000000000005,0.0,0.0,0.0
15,emergency,quantile95,DRO,7.6000000000000005,0.0,0.0,0.0
15,emergency,quantile95,DRO,7.68,0.0,0.0,0.0
15,emergency,quantile95,DRO,7.76,0.0,0.0,0.0
15,emergency,quantile95,DRO,7.84,0.0,0.0,0.0
15,emergency,quantile95,DRO,7.92,0.0,0.0,0.0
15,emergency,quantile95,DRO,8.0,0.0,0.0,0.0
15,emergency,quantile95,ERM,0.0,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,0.08,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,0.16,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,0.24,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,0.32,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,0.4,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,0.48,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,0.56,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,0.64,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,0.72,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,0.8,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,0.88,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,0.96,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,1.04,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,1.12,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,1.2,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,1.28,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,1.36,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,1.44,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,1.52,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,1.6,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,1.68,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,1.76,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,1.84,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,1.92,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,2.0,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,2.08,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,2.16,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,2.24,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,2.32,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,2.4,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,2.48,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,2.56,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,2.64,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,2.72,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,2.8000000000000003,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,2.88,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,2.96,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,3.04,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,3.12,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,3.2,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,3.2800000000000002,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,3.36,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,3.44,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,3.52,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,3.6,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,3.68,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,3.7600000000000002,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,3.84,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,3.92,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,4.0,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,4.08,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,4.16,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,4.24,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,4.32,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,4.4,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,4.48,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,4.5600000000000005,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,4.64,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,4.72,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,4.8,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,4.88,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,4.96,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,5.04,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,5.12,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,5.2,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,5.28,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,5.36,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,5.44,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,5.5200000000000005,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,5.6000000000000005,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,5.68,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,5.76,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,5.84,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,5.92,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,6.0,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,6.08,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,6.16,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,6.24,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,6.32,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,6.4,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,6.48,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,6.5600000000000005,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,6.640000000000001,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,6.72,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,6.8,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,6.88,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,6.96,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,7.04,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,7.12,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,7.2,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,7.28,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,7.36,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,7.44,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,7.5200000000000005,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,7.6000000000000005,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,7.68,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,7.76,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,7.84,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,7.92,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,ERM,8.0,1057.6993792309133,1041.9325233340467,1088.7637119651404
15,emergency,quantile95,RS,0.0,948.818931590601,933.0520756937343,979.8832643248284
15,emergency,quantile95,RS,0.08,948.8189315906013,933.0520756937347,979.8832643248286
15,emergency,quantile95,RS,0.16,948.8189315906012,933.0520756937344,979.8832643248284
15,emergency,quantile95,RS,0.24,948.8189315906009,933.0520756937341,979.8832643248281
15,emergency,quantile95,RS,0.32,948.8189315906009,933.0520756937341,979.8832643248281
15,emergency,quantile95,RS,0.4,948.8189315906008,933.052075693734,979.8832643248279
15,emergency,quantile95,RS,0.48,948.818931590601,933.0520756937342,979.8832643248281
15,emergency,quantile95,RS,0.56,948.8189315906017,933.052075693735,979.8832643248289
15,emergency,quantile95,RS,0.64,948.8189315906011,933.0520756937343,979.8832643248284
15,emergency,quantile95,RS,0.72,948.8189315906,933.0520756937332,979.8832643248272
15,emergency,quantile95,RS,0.8,948.8189315906011,933.0520756937343,979.8832643248284
15,emergency,quantile95,RS,0.88,948.8189315906013,933.0520756937345,979.8832643248286
15,emergency,quantile95,RS,0.96,948.818931590601,933.0520756937341,979.8832643248281
15,emergency,quantile95,RS,1.04,948.818931590601,933.0520756937342,979.8832643248281
15,emergency,quantile95,RS,1.12,946.6737852179092,930.9069293210425,977.7381179521366
15,emergency,quantile95,RS,1.2,947.6696352494524,931.9027793525858,978.7339679836798
15,emergency,quantile95,RS,1.28,948.7384732338265,932.9716173369599,979.8028059680539
15,emergency,quantile95,RS,1.36,945.9322421529747,930.165386256108,976.9965748872021
15,emergency,quantile95,RS,1.44,948.4871813817,932.7203254848333,979.5515141159274
15,emergency,quantile95,RS,1.52,946.553533227681,930.7866773308143,977.6178659619084
15,emergency,quantile95,RS,1.6,935.87130581589,920.1044499190233,966.9356385501173
15,emergency,quantile95,RS,1.68,948.8189315906003,933.0520756937335,979.8832643248275
15,emergency,quantile95,RS,1.76,932.462012034572,916.6951561377053,963.5263447687994
15,emergency,quantile95,RS,1.84,943.2370214834997,927.470165586633,974.3013542177271
15,emergency,quantile95,RS,1.92,919.4434793920162,903.6766234951497,950.5078121262436
15,emergency,quantile95,RS,2.0,936.8133120953715,921.0464561985049,967.8776448295989
15,emergency,quantile95,RS,2.08,938.5568094536759,922.7899535568091,969.6211421879032
15,emergency,quantile95,RS,2.16,930.5066447128918,914.7397888160251,961.570977447119
15,emergency,quantile95,RS,2.24,908.3585073006253,892.5916514037586,939.4228400348527
15,emergency,quantile95,RS,2.32,895.424330003449,879.6574741065822,926.4886627376762
15,emergency,quantile95,RS,2.4,895.5559711682414,879.7891152713747,926.6203039024687
15,emergency,quantile95,RS,2.48,911.2375007868443,895.4706448899775,942.3018335210716
15,emergency,quantile95,RS,2.56,887.0192278904581,871.2523719935914,918.0835606246853
15,emergency,quantile95,RS,2.64,896.7321638034033,880.9653079065366,927.7964965376306
15,emergency,quantile95,RS,2.72,914.5357775415936,898.7689216447268,945.6001102758208
15,emergency,quantile95,RS,2.8000000000000003,827.8001438506102,812.0332879537435,858.8644765848375
15,emergency,quantile95,RS,2.88,752.9847725683659,737.2179166714991,784.0491053025931
15,emergency,quantile95,RS,2.96,901.0968137598703,885.3299578630036,932.1611464940976
15,emergency,quantile95,RS,3.04,827.8001438506086,812.0332879537419,858.864476584836
15,emergency,quantile95,RS,3.12,776.137632244069,760.3707763472022,807.2019649782962
15,emergency,quantile95,RS,3.2,822.3064100328937,806.539554136027,853.3707427671211
15,emergency,quantile95,RS,3.2800000000000002,823.8175298612425,808.0506739643755,854.8818625954697
15,emergency,quantile95,RS,3.36,774.7942469358064,759.0273910389396,805.8585796700337
15,emergency,quantile95,RS,3.44,817.8235136352588,802.0566577383921,848.8878463694859
15,emergency,quantile95,RS,3.52,697.5834860080207,681.816630111154,728.6478187422481
15,emergency,quantile95,RS,3.6,827.8001438506099,812.0332879537431,858.8644765848371
15,emergency,quantile95,RS,3.68,752.7172375942363,736.9503816973694,783.7815703284634
15,emergency,quantile95,RS,3.7600000000000002,727.7579896549422,711.9911337580755,758.8223223891696
15,emergency,quantile95,RS,3.84,775.7728099272888,760.0059540304221,806.837142661516
15,emergency,quantile95,RS,3.92,664.7513993594565,648.9845434625897,695.8157320936837
15,emergency,quantile95,RS,4.0,731.7919426739843,716.0250867771175,762.8562754082116
15,emergency,quantile95,RS,4.08,597.6638872845181,581.8970313876513,628.7282200187453
15,emergency,quantile95,RS,4.16,729.5790203529165,713.8121644560498,760.6433530871437
15,emergency,quantile95,RS,4.24,667.8042939967803,652.0374380999136,698.8686267310077
15,emergency,quantile95,RS,4.32,713.7582950322225,697.9914391353557,744.8226277664496
15,emergency,quantile95,RS,4.4,622.6957841222845,606.9289282254178,653.7601168565119
15,emergency,quantile95,RS,4.48,641.4098674479031,625.6430115510365,672.4742001821305
15,emergency,quantile95,RS,4.5600000000000005,665.5975455020891,649.8306896052223,696.6618782363164
15,emergency,quantile95,RS,4.64,509.21603606297856,493.4491801661118,540.2803687972058
15,emergency,quantile95,RS,4.72,527.8914615373545,512.1246056404877,558.9557942715817
15,emergency,quantile95,RS,4.8,548.6560257165448,532.889169819678,579.7203584507721
15,emergency,quantile95,RS,4.88,605.3852364587286,589.6183805618618,636.4495691929559
15,emergency,quantile95,RS,4.96,500.1217189382378,484.35486304137095,531.186051672465
15,emergency,quantile95,RS,5.04,575.2115340716837,559.4446781748169,606.2758668059109
15,emergency,quantile95,RS,5.12,473.35262735965375,457.58577146278697,504.41696009388096
15,emergency,quantile95,RS,5.2,633.6176598190436,617.8508039221769,664.6819925532708
15,emergency,quantile95,RS,5.28,547.0286281074583,531.2617722105916,578.0929608416857
15,emergency,quantile95,RS,5.36,467.0422641158987,451.27540821903193,498.106596850126
15,emergency,quantile95,RS,5.44,570.5731230719688,554.8062671751021,601.6374558061962
15,emergency,quantile95,RS,5.5200000000000005,478.79479576942697,463.0279398725602,509.85912850365423
15,emergency,quantile95,RS,5.6000000000000005,504.1857636865195,488.41890778965274,535.2500964207468
15,emergency,quantile95,RS,5.68,473.2941031210897,457.5272472242229,504.35843585531694
15,emergency,quantile95,RS,5.76,372.54271692773784,356.7758610308711,403.6070496619651
15,emergency,quantile95,RS,5.84,452.5099375745198,436.743081677653,483.57427030874703
15,emergency,quantile95,RS,5.92,370.18277339894433,354.41591750207755,401.2471061331716
15,emergency,quantile95,RS,6.0,427.49239452135896,411.7255386244922,458.55672725558617
15,emergency,quantile95,RS,6.08,363.0591979333325,347.2923420364657,394.12353066755975
15,emergency,quantile95,RS,6.16,499.004486499099,483.23763060223223,530.0688192333263
15,emergency,quantile95,RS,6.24,404.1400381138345,388.37318221696773,435.2043708480618
15,emergency,quantile95,RS,6.32,368.92327002783657,353.1564141309698,399.9876027620638
15,emergency,quantile95,RS,6.4,333.4604007898734,317.6935448930067,364.52473352410067
15,emergency,quantile95,RS,6.48,344.158109199267,328.3912533024003,375.2224419334943
15,emergency,quantile95,RS,6.5600000000000005,354.8587277207582,339.09187182389144,385.92306045498543
15,emergency,quantile95,RS,6.640000000000001,433.8669317867577,418.10007588989095,464.93126452098494
15,emergency,quantile95,RS,6.72,185.9923740383946,170.22551814152783,217.05670677262185
15,emergency,quantile95,RS,6.8,258.1811938722593,242.41433797539253,289.2455266064865
15,emergency,quantile95,RS,6.88,480.6566651726038,464.88980927573704,511.72099790683103
15,emergency,quantile95,RS,6.96,334.5349481820192,318.7680922851524,365.5992809162464
15,emergency,quantile95,RS,7.04,143.451732262576,127.68487636570924,174.51606499680324
15,emergency,quantile95,RS,7.12,190.73066205076074,174.96380615389396,221.79499478498798
15,emergency,quantile95,RS,7.2,290.57788270003454,274.81102680316775,321.6422154342618
15,emergency,quantile95,RS,7.28,176.88321782322674,161.11636192635996,207.94755055745398
15,emergency,quantile95,RS,7.36,241.0127633178539,225.24590742098712,272.0770960520811
15,emergency,quantile95,RS,7.44,256.1312619239606,240.36440602709382,287.1955946581879
15,emergency,quantile95,RS,7.5200000000000005,79.82208712291705,64.05523122605028,110.88641985714428
15,emergency,quantile95,RS,7.6000000000000005,140.1418632212471,124.37500732438035,171.20619595547436
15,emergency,quantile95,RS,7.68,208.06239325517018,192.29553735830342,239.12672598939744
15,emergency,quantile95,RS,7.76,145.4036916774661,129.63683578059934,176.46802441169336
15,emergency,quantile95,RS,7.84,50.183162379132966,34.4163064822662,81.2474951133602
15,emergency,quantile95,RS,7.92,0.0,0.0,0.0
15,emergency,quantile95,RS,8.0,28.800976945954528,13.034121049087755,59.86530968018176
15,initial,mean,DRO,0.0,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,DRO,0.08,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,DRO,0.16,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,DRO,0.24,3138.0483521505034,3138.0483521505034,3138.0483521505034
15,initial,mean,DRO,0.32,3139.02079034172,3139.02079034172,3139.02079034172
15,initial,mean,DRO,0.4,3141.5548452396984,3141.5548452396984,3141.5548452396984
15,initial,mean,DRO,0.48,3141.554845239698,3141.554845239698,3141.554845239698
15,initial,mean,DRO,0.56,3141.5548452396984,3141.5548452396984,3141.5548452396984
15,initial,mean,DRO,0.64,3141.554845239698,3141.554845239698,3141.554845239698
15,initial,mean,DRO,0.72,3141.5548452396974,3141.5548452396974,3141.5548452396974
15,initial,mean,DRO,0.8,3157.572193504958,3157.572193504958,3157.572193504958
15,initial,mean,DRO,0.88,3166.9922938089594,3166.9922938089594,3166.9922938089594
15,initial,mean,DRO,0.96,3166.9922938089594,3166.9922938089594,3166.9922938089594
15,initial,mean,DRO,1.04,3166.992293808959,3166.992293808959,3166.992293808959
15,initial,mean,DRO,1.12,3166.992293808959,3166.992293808959,3166.992293808959
15,initial,mean,DRO,1.2,3166.9922938089594,3166.9922938089594,3166.9922938089594
15,initial,mean,DRO,1.28,3166.992293808959,3166.992293808959,3166.992293808959
15,initial,mean,DRO,1.36,3166.992293808959,3166.992293808959,3166.992293808959
15,initial,mean,DRO,1.44,3166.992293808959,3166.992293808959,3166.992293808959
15,initial,mean,DRO,1.52,3166.9922938089594,3166.9922938089594,3166.9922938089594
15,initial,mean,DRO,1.6,3166.9922938089594,3166.9922938089594,3166.9922938089594
15,initial,mean,DRO,1.68,3166.992293808959,3166.992293808959,3166.992293808959
15,initial,mean,DRO,1.76,3166.9922938089594,3166.9922938089594,3166.9922938089594
15,initial,mean,DRO,1.84,3166.9922938089608,3166.9922938089608,3166.9922938089608
15,initial,mean,DRO,1.92,3166.9922938089594,3166.9922938089594,3166.9922938089594
15,initial,mean,DRO,2.0,3166.9922938089594,3166.9922938089594,3166.9922938089594
15,initial,mean,DRO,2.08,3166.992293808959,3166.992293808959,3166.992293808959
15,initial,mean,DRO,2.16,3166.992293808959,3166.992293808959,3166.992293808959
15,initial,mean,DRO,2.24,3166.9922938089594,3166.9922938089594,3166.9922938089594
15,initial,mean,DRO,2.32,3166.9922938089594,3166.9922938089594,3166.9922938089594
15,initial,mean,DRO,2.4,3166.9922938089594,3166.9922938089594,3166.9922938089594
15,initial,mean,DRO,2.48,3191.5883059122043,3191.5883059122043,3191.5883059122043
15,initial,mean,DRO,2.56,3191.5883059122043,3191.5883059122043,3191.5883059122043
15,initial,mean,DRO,2.64,3191.5883059122043,3191.5883059122043,3191.5883059122043
15,initial,mean,DRO,2.72,3191.588305912205,3191.588305912205,3191.588305912205
15,initial,mean,DRO,2.8000000000000003,3191.5883059122043,3191.5883059122043,3191.5883059122043
15,initial,mean,DRO,2.88,3191.5883059122043,3191.5883059122043,3191.5883059122043
15,initial,mean,DRO,2.96,3191.5883059122043,3191.5883059122043,3191.5883059122043
15,initial,mean,DRO,3.04,3191.588305912206,3191.588305912206,3191.588305912206
15,initial,mean,DRO,3.12,3191.5883059122043,3191.5883059122043,3191.5883059122043
15,initial,mean,DRO,3.2,3191.5883059122043,3191.5883059122043,3191.5883059122043
15,initial,mean,DRO,3.2800000000000002,3191.5883059122043,3191.5883059122043,3191.5883059122043
15,initial,mean,DRO,3.36,3191.5883059122043,3191.5883059122043,3191.5883059122043
15,initial,mean,DRO,3.44,3191.5883059122043,3191.5883059122043,3191.5883059122043
15,initial,mean,DRO,3.52,3191.5883059122043,3191.5883059122043,3191.5883059122043
15,initial,mean,DRO,3.6,3191.5883059122043,3191.5883059122043,3191.5883059122043
15,initial,mean,DRO,3.68,3191.5883059122043,3191.5883059122043,3191.5883059122043
15,initial,mean,DRO,3.7600000000000002,3193.3576220400946,3193.3576220400946,3193.3576220400946
15,initial,mean,DRO,3.84,3195.530726481709,3195.530726481709,3195.530726481709
15,initial,mean,DRO,3.92,3195.530726481709,3195.530726481709,3195.530726481709
15,initial,mean,DRO,4.0,3195.5307264817097,3195.5307264817097,3195.5307264817097
15,initial,mean,DRO,4.08,3203.2049086105403,3203.2049086105403,3203.2049086105403
15,initial,mean,DRO,4.16,3213.9232247674377,3213.9232247674377,3213.9232247674377
15,initial,mean,DRO,4.24,3223.2080907155405,3223.2080907155405,3223.2080907155405
15,initial,mean,DRO,4.32,3252.097699782199,3252.097699782199,3252.097699782199
15,initial,mean,DRO,4.4,3252.097699782199,3252.097699782199,3252.097699782199
15,initial,mean,DRO,4.48,3252.097699782199,3252.097699782199,3252.097699782199
15,initial,mean,DRO,4.5600000000000005,3252.097699782199,3252.097699782199,3252.097699782199
15,initial,mean,DRO,4.64,3253.305959472294,3253.305959472294,3253.305959472294
15,initial,mean,DRO,4.72,3254.82941564401,3254.82941564401,3254.82941564401
15,initial,mean,DRO,4.8,3255.0797326433812,3255.0797326433812,3255.0797326433812
15,initial,mean,DRO,4.88,3255.07486518243,3255.07486518243,3255.07486518243
15,initial,mean,DRO,4.96,3289.308925956391,3289.308925956391,3289.308925956391
15,initial,mean,DRO,5.04,3290.2298349364046,3290.2298349364046,3290.2298349364046
15,initial,mean,DRO,5.12,3297.923248096774,3297.923248096774,3297.923248096774
15,initial,mean,DRO,5.2,3297.923248096775,3297.923248096775,3297.923248096775
15,initial,mean,DRO,5.28,3297.923248096776,3297.923248096776,3297.923248096776
15,initial,mean,DRO,5.36,3301.907718010544,3301.907718010544,3301.907718010544
15,initial,mean,DRO,5.44,3307.1003280974046,3307.1003280974046,3307.1003280974046
15,initial,mean,DRO,5.5200000000000005,3330.2092836751162,3330.2092836751162,3330.2092836751162
15,initial,mean,DRO,5.6000000000000005,3334.6855755995643,3334.6855755995643,3334.6855755995643
15,initial,mean,DRO,5.68,3335.0217930728404,3335.0217930728404,3335.0217930728404
15,initial,mean,DRO,5.76,3382.0492066838774,3382.0492066838774,3382.0492066838774
15,initial,mean,DRO,5.84,3438.3535681114176,3438.3535681114176,3438.3535681114176
15,initial,mean,DRO,5.92,3447.5297663915776,3447.5297663915776,3447.5297663915776
15,initial,mean,DRO,6.0,3471.1066773162365,3471.1066773162365,3471.1066773162365
15,initial,mean,DRO,6.08,3475.693589769735,3475.693589769735,3475.693589769735
15,initial,mean,DRO,6.16,3486.484892758709,3486.484892758709,3486.484892758709
15,initial,mean,DRO,6.24,3489.6521517500023,3489.6521517500023,3489.6521517500023
15,initial,mean,DRO,6.32,3506.496773508845,3506.496773508845,3506.496773508845
15,initial,mean,DRO,6.4,3508.3786477202602,3508.3786477202602,3508.3786477202602
15,initial,mean,DRO,6.48,3525.3477929449286,3525.3477929449286,3525.3477929449286
15,initial,mean,DRO,6.5600000000000005,3549.629249065629,3549.629249065629,3549.629249065629
15,initial,mean,DRO,6.640000000000001,3549.6292490656274,3549.6292490656274,3549.6292490656274
15,initial,mean,DRO,6.72,3549.6292490656274,3549.6292490656274,3549.6292490656274
15,initial,mean,DRO,6.8,3564.9634136575983,3564.9634136575983,3564.9634136575983
15,initial,mean,DRO,6.88,3577.336132465154,3577.336132465154,3577.336132465154
15,initial,mean,DRO,6.96,3577.336132465149,3577.336132465149,3577.336132465149
15,initial,mean,DRO,7.04,3577.33613246515,3577.33613246515,3577.33613246515
15,initial,mean,DRO,7.12,3601.467588124607,3601.467588124607,3601.467588124607
15,initial,mean,DRO,7.2,3621.213530598051,3621.213530598051,3621.213530598051
15,initial,mean,DRO,7.28,3621.21353059805,3621.21353059805,3621.21353059805
15,initial,mean,DRO,7.36,3622.0276243494814,3622.0276243494814,3622.0276243494814
15,initial,mean,DRO,7.44,3632.7457501275567,3632.7457501275567,3632.7457501275567
15,initial,mean,DRO,7.5200000000000005,3690.9822054133842,3690.9822054133842,3690.9822054133842
15,initial,mean,DRO,7.6000000000000005,3692.5754507364204,3692.5754507364204,3692.5754507364204
15,initial,mean,DRO,7.68,3692.6496052822117,3692.6496052822117,3692.6496052822117
15,initial,mean,DRO,7.76,3702.602330325332,3702.602330325332,3702.602330325332
15,initial,mean,DRO,7.84,3702.602330325331,3702.602330325331,3702.602330325331
15,initial,mean,DRO,7.92,3709.385863126067,3709.385863126067,3709.385863126067
15,initial,mean,DRO,8.0,3730.148229450839,3730.148229450839,3730.148229450839
15,initial,mean,ERM,0.0,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,0.08,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,0.16,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,0.24,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,0.32,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,0.4,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,0.48,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,0.56,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,0.64,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,0.72,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,0.8,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,0.88,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,0.96,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,1.04,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,1.12,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,1.2,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,1.28,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,1.36,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,1.44,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,1.52,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,1.6,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,1.68,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,1.76,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,1.84,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,1.92,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,2.0,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,2.08,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,2.16,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,2.24,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,2.32,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,2.4,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,2.48,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,2.56,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,2.64,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,2.72,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,2.8000000000000003,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,2.88,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,2.96,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,3.04,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,3.12,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,3.2,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,3.2800000000000002,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,3.36,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,3.44,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,3.52,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,3.6,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,3.68,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,3.7600000000000002,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,3.84,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,3.92,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,4.0,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,4.08,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,4.16,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,4.24,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,4.32,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,4.4,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,4.48,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,4.5600000000000005,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,4.64,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,4.72,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,4.8,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,4.88,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,4.96,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,5.04,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,5.12,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,5.2,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,5.28,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,5.36,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,5.44,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,5.5200000000000005,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,5.6000000000000005,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,5.68,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,5.76,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,5.84,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,5.92,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,6.0,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,6.08,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,6.16,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,6.24,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,6.32,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,6.4,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,6.48,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,6.5600000000000005,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,6.640000000000001,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,6.72,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,6.8,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,6.88,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,6.96,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,7.04,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,7.12,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,7.2,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,7.28,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,7.36,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,7.44,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,7.5200000000000005,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,7.6000000000000005,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,7.68,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,7.76,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,7.84,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,7.92,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,ERM,8.0,3137.148082092048,3137.148082092048,3137.148082092048
15,initial,mean,RS,0.0,3191.5883059122043,3191.5883059122043,3191.5883059122043
15,initial,mean,RS,0.08,3191.5883059122043,3191.5883059122043,3191.5883059122043
15,initial,mean,RS,0.16,3191.5883059122043,3191.5883059122043,3191.5883059122043
15,initial,mean,RS,0.24,3191.5883059122043,3191.5883059122043,3191.5883059122043
15,initial,mean,RS,0.32,3191.5883059122043,3191.5883059122043,3191.5883059122043
15,initial,mean,RS,0.4,3191.5883059122043,3191.5883059122043,3191.5883059122043
15,initial,mean,RS,0.48,3191.5883059122043,3191.5883059122043,3191.5883059122043
15,initial,mean,RS,0.56,3191.5883059122043,3191.5883059122043,3191.5883059122043
15,initial,mean,RS,0.64,3191.5883059122043,3191.5883059122043,3191.5883059122043
15,initial,mean,RS,0.72,3191.588305912205,3191.588305912205,3191.588305912205
15,initial,mean,RS,0.8,3191.5883059122043,3191.5883059122043,3191.5883059122043
15,initial,mean,RS,0.88,3191.5883059122043,3191.5883059122043,3191.5883059122043
15,initial,mean,RS,0.96,3191.5883059122043,3191.5883059122043,3191.5883059122043
15,initial,mean,RS,1.04,3191.5883059122043,3191.5883059122043,3191.5883059122043
15,initial,mean,RS,1.12,3192.660879098549,3192.660879098549,3192.660879098549
15,initial,mean,RS,1.2,3192.162954082777,3192.162954082777,3192.162954082777
15,initial,mean,RS,1.28,3191.62853509059,3191.62853509059,3191.62853509059
15,initial,mean,RS,1.36,3193.031650631017,3193.031650631017,3193.031650631017
15,initial,mean,RS,1.44,3191.754181016653,3191.754181016653,3191.754181016653
15,initial,mean,RS,1.52,3192.721005093663,3192.721005093663,3192.721005093663
15,initial,mean,RS,1.6,3198.062118799559,3198.062118799559,3198.062118799559
15,initial,mean,RS,1.68,3191.5883059122043,3191.5883059122043,3191.5883059122043
15,initial,mean,RS,1.76,3199.7667656902186,3199.7667656902186,3199.7667656902186
15,initial,mean,RS,1.84,3194.3792609657544,3194.3792609657544,3194.3792609657544
15,initial,mean,RS,1.92,3206.2760320114967,3206.2760320114967,3206.2760320114967
15,initial,mean,RS,2.0,3197.591115659818,3197.591115659818,3197.591115659818
15,initial,mean,RS,2.08,3196.7193669806657,3196.7193669806657,3196.7193669806657
15,initial,mean,RS,2.16,3200.7444493510575,3200.7444493510575,3200.7444493510575
15,initial,mean,RS,2.24,3211.818518057191,3211.818518057191,3211.818518057191
15,initial,mean,RS,2.32,3218.2856067057796,3218.2856067057796,3218.2856067057796
15,initial,mean,RS,2.4,3218.2197861233817,3218.2197861233817,3218.2197861233817
15,initial,mean,RS,2.48,3210.379021314082,3210.379021314082,3210.379021314082
15,initial,mean,RS,2.56,3222.4881577622746,3222.4881577622746,3222.4881577622746
15,initial,mean,RS,2.64,3217.631689805802,3217.631689805802,3217.631689805802
15,initial,mean,RS,2.72,3208.729882936707,3208.729882936707,3208.729882936707
15,initial,mean,RS,2.8000000000000003,3252.097699782199,3252.097699782199,3252.097699782199
15,initial,mean,RS,2.88,3289.5053854233192,3289.5053854233192,3289.5053854233192
15,initial,mean,RS,2.96,3215.449364827568,3215.449364827568,3215.449364827568
15,initial,mean,RS,3.04,3252.0976997822004,3252.0976997822004,3252.0976997822004
15,initial,mean,RS,3.12,3277.9289555854693,3277.9289555854693,3277.9289555854693
15,initial,mean,RS,3.2,3254.844566691056,3254.844566691056,3254.844566691056
15,initial,mean,RS,3.2800000000000002,3254.089006776883,3254.089006776883,3254.089006776883
15,initial,mean,RS,3.36,3278.6006482396015,3278.6006482396015,3278.6006482396015
15,initial,mean,RS,3.44,3257.0860148898746,3257.0860148898746,3257.0860148898746
15,initial,mean,RS,3.52,3317.206028703493,3317.206028703493,3317.206028703493
15,initial,mean,RS,3.6,3252.097699782199,3252.097699782199,3252.097699782199
15,initial,mean,RS,3.68,3289.6391529103857,3289.6391529103857,3289.6391529103857
15,initial,mean,RS,3.7600000000000002,3302.118776880032,3302.118776880032,3302.118776880032
15,initial,mean,RS,3.84,3278.1113667438603,3278.1113667438603,3278.1113667438603
15,initial,mean,RS,3.92,3333.6220720277765,3333.6220720277765,3333.6220720277765
15,initial,mean,RS,4.0,3300.101800370511,3300.101800370511,3300.101800370511
15,initial,mean,RS,4.08,3367.1658280652455,3367.1658280652455,3367.1658280652455
15,initial,mean,RS,4.16,3301.2082615310446,3301.2082615310446,3301.2082615310446
15,initial,mean,RS,4.24,3332.0956247091144,3332.0956247091144,3332.0956247091144
15,initial,mean,RS,4.32,3309.1186241913942,3309.1186241913942,3309.1186241913942
15,initial,mean,RS,4.4,3354.649879646362,3354.649879646362,3354.649879646362
15,initial,mean,RS,4.48,3345.2928379835507,3345.2928379835507,3345.2928379835507
15,initial,mean,RS,4.5600000000000005,3333.1989989564604,3333.1989989564604,3333.1989989564604
15,initial,mean,RS,4.64,3411.389753676014,3411.389753676014,3411.389753676014
15,initial,mean,RS,4.72,3402.0520409388264,3402.0520409388264,3402.0520409388264
15,initial,mean,RS,4.8,3391.6697588492316,3391.6697588492316,3391.6697588492316
15,initial,mean,RS,4.88,3363.30515347814,3363.30515347814,3363.30515347814
15,initial,mean,RS,4.96,3415.9369122383864,3415.9369122383864,3415.9369122383864
15,initial,mean,RS,5.04,3378.392004671661,3378.392004671661,3378.392004671661
15,initial,mean,RS,5.12,3429.3214580276767,3429.3214580276767,3429.3214580276767
15,initial,mean,RS,5.2,3349.1889417979833,3349.1889417979833,3349.1889417979833
15,initial,mean,RS,5.28,3392.483457653776,3392.483457653776,3392.483457653776
15,initial,mean,RS,5.36,3432.4766396495543,3432.4766396495543,3432.4766396495543
15,initial,mean,RS,5.44,3380.7112101715193,3380.7112101715193,3380.7112101715193
15,initial,mean,RS,5.5200000000000005,3426.60037382279,3426.60037382279,3426.60037382279
15,initial,mean,RS,5.6000000000000005,3413.9048898642436,3413.9048898642436,3413.9048898642436
15,initial,mean,RS,5.68,3429.35072014696,3429.35072014696,3429.35072014696
15,initial,mean,RS,5.76,3479.726413243634,3479.726413243634,3479.726413243634
15,initial,mean,RS,5.84,3439.7428029202424,3439.7428029202424,3439.7428029202424
15,initial,mean,RS,5.92,3480.9063850080324,3480.9063850080324,3480.9063850080324
15,initial,mean,RS,6.0,3452.251574446825,3452.251574446825,3452.251574446825
15,initial,mean,RS,6.08,3484.468172740838,3484.468172740838,3484.468172740838
15,initial,mean,RS,6.16,3416.495528457955,3416.495528457955,3416.495528457955
15,initial,mean,RS,6.24,3463.927752650588,3463.927752650588,3463.927752650588
15,initial,mean,RS,6.32,3481.536136693585,3481.536136693585,3481.536136693585
15,initial,mean,RS,6.4,3499.2675713125664,3499.2675713125664,3499.2675713125664
15,initial,mean,RS,6.48,3493.9187171078697,3493.9187171078697,3493.9187171078697
15,initial,mean,RS,6.5600000000000005,3488.5684078471245,3488.5684078471245,3488.5684078471245
15,initial,mean,RS,6.640000000000001,3449.0643058141254,3449.0643058141254,3449.0643058141254
15,initial,mean,RS,6.72,3573.0015846883057,3573.0015846883057,3573.0015846883057
15,initial,mean,RS,6.8,3536.9071747713747,3536.9071747713747,3536.9071747713747
15,initial,mean,RS,6.88,3425.6694391212013,3425.6694391212013,3425.6694391212013
15,initial,mean,RS,6.96,3498.730297616494,3498.730297616494,3498.730297616494
15,initial,mean,RS,7.04,3594.271905576215,3594.271905576215,3594.271905576215
15,initial,mean,RS,7.12,3570.6324406821227,3570.6324406821227,3570.6324406821227
15,initial,mean,RS,7.2,3520.708830357486,3520.708830357486,3520.708830357486
15,initial,mean,RS,7.28,3577.556162795889,3577.556162795889,3577.556162795889
15,initial,mean,RS,7.36,3545.491390048577,3545.491390048577,3545.491390048577
15,initial,mean,RS,7.44,3537.9321407455227,3537.9321407455227,3537.9321407455227
15,initial,mean,RS,7.5200000000000005,3626.0867281460455,3626.0867281460455,3626.0867281460455
15,initial,mean,RS,7.6000000000000005,3595.9268400968804,3595.9268400968804,3595.9268400968804
15,initial,mean,RS,7.68,3561.966575079918,3561.966575079918,3561.966575079918
15,initial,mean,RS,7.76,3593.29592586877,3593.29592586877,3593.29592586877
15,initial,mean,RS,7.84,3640.9061905179387,3640.9061905179387,3640.9061905179387
15,initial,mean,RS,7.92,3693.1610000091905,3693.1610000091905,3693.1610000091905
15,initial,mean,RS,8.0,3651.5972832345283,3651.5972832345283,3651.5972832345283
15,initial,quantile95,DRO,0.0,3137.1480820920474,3137.1480820920474,3137.1480820920474
15,initial,quantile95,DRO,0.08,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,DRO,0.16,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,DRO,0.24,3138.048352150504,3138.048352150504,3138.048352150504
15,initial,quantile95,DRO,0.32,3139.0207903417204,3139.0207903417204,3139.0207903417204
15,initial,quantile95,DRO,0.4,3141.5548452396984,3141.5548452396984,3141.5548452396984
15,initial,quantile95,DRO,0.48,3141.554845239698,3141.554845239698,3141.554845239698
15,initial,quantile95,DRO,0.56,3141.5548452396984,3141.5548452396984,3141.5548452396984
15,initial,quantile95,DRO,0.64,3141.554845239698,3141.554845239698,3141.554845239698
15,initial,quantile95,DRO,0.72,3141.554845239697,3141.554845239697,3141.554845239697
15,initial,quantile95,DRO,0.8,3157.572193504958,3157.572193504958,3157.572193504958
15,initial,quantile95,DRO,0.88,3166.9922938089603,3166.9922938089603,3166.9922938089603
15,initial,quantile95,DRO,0.96,3166.9922938089603,3166.9922938089603,3166.9922938089603
15,initial,quantile95,DRO,1.04,3166.9922938089594,3166.9922938089594,3166.9922938089594
15,initial,quantile95,DRO,1.12,3166.99229380896,3166.99229380896,3166.99229380896
15,initial,quantile95,DRO,1.2,3166.9922938089603,3166.9922938089603,3166.9922938089603
15,initial,quantile95,DRO,1.28,3166.99229380896,3166.99229380896,3166.99229380896
15,initial,quantile95,DRO,1.36,3166.99229380896,3166.99229380896,3166.99229380896
15,initial,quantile95,DRO,1.44,3166.99229380896,3166.99229380896,3166.99229380896
15,initial,quantile95,DRO,1.52,3166.9922938089603,3166.9922938089603,3166.9922938089603
15,initial,quantile95,DRO,1.6,3166.9922938089603,3166.9922938089603,3166.9922938089603
15,initial,quantile95,DRO,1.68,3166.99229380896,3166.99229380896,3166.99229380896
15,initial,quantile95,DRO,1.76,3166.9922938089603,3166.9922938089603,3166.9922938089603
15,initial,quantile95,DRO,1.84,3166.992293808961,3166.992293808961,3166.992293808961
15,initial,quantile95,DRO,1.92,3166.9922938089603,3166.9922938089603,3166.9922938089603
15,initial,quantile95,DRO,2.0,3166.9922938089603,3166.9922938089603,3166.9922938089603
15,initial,quantile95,DRO,2.08,3166.99229380896,3166.99229380896,3166.99229380896
15,initial,quantile95,DRO,2.16,3166.99229380896,3166.99229380896,3166.99229380896
15,initial,quantile95,DRO,2.24,3166.9922938089603,3166.9922938089603,3166.9922938089603
15,initial,quantile95,DRO,2.32,3166.9922938089603,3166.9922938089603,3166.9922938089603
15,initial,quantile95,DRO,2.4,3166.9922938089603,3166.9922938089603,3166.9922938089603
15,initial,quantile95,DRO,2.48,3191.5883059122034,3191.5883059122034,3191.5883059122034
15,initial,quantile95,DRO,2.56,3191.588305912203,3191.588305912203,3191.588305912203
15,initial,quantile95,DRO,2.64,3191.588305912204,3191.588305912204,3191.588305912204
15,initial,quantile95,DRO,2.72,3191.5883059122043,3191.5883059122043,3191.5883059122043
15,initial,quantile95,DRO,2.8000000000000003,3191.5883059122034,3191.5883059122034,3191.5883059122034
15,initial,quantile95,DRO,2.88,3191.5883059122034,3191.5883059122034,3191.5883059122034
15,initial,quantile95,DRO,2.96,3191.5883059122034,3191.5883059122034,3191.5883059122034
15,initial,quantile95,DRO,3.04,3191.588305912205,3191.588305912205,3191.588305912205
15,initial,quantile95,DRO,3.12,3191.5883059122034,3191.5883059122034,3191.5883059122034
15,initial,quantile95,DRO,3.2,3191.588305912204,3191.588305912204,3191.588305912204
15,initial,quantile95,DRO,3.2800000000000002,3191.5883059122034,3191.5883059122034,3191.5883059122034
15,initial,quantile95,DRO,3.36,3191.5883059122034,3191.5883059122034,3191.5883059122034
15,initial,quantile95,DRO,3.44,3191.5883059122034,3191.5883059122034,3191.5883059122034
15,initial,quantile95,DRO,3.52,3191.5883059122034,3191.5883059122034,3191.5883059122034
15,initial,quantile95,DRO,3.6,3191.5883059122034,3191.5883059122034,3191.5883059122034
15,initial,quantile95,DRO,3.68,3191.5883059122034,3191.5883059122034,3191.5883059122034
15,initial,quantile95,DRO,3.7600000000000002,3193.3576220400955,3193.3576220400955,3193.3576220400955
15,initial,quantile95,DRO,3.84,3195.5307264817084,3195.5307264817084,3195.5307264817084
15,initial,quantile95,DRO,3.92,3195.530726481709,3195.530726481709,3195.530726481709
15,initial,quantile95,DRO,4.0,3195.5307264817093,3195.5307264817093,3195.5307264817093
15,initial,quantile95,DRO,4.08,3203.204908610541,3203.204908610541,3203.204908610541
15,initial,quantile95,DRO,4.16,3213.9232247674377,3213.9232247674377,3213.9232247674377
15,initial,quantile95,DRO,4.24,3223.2080907155414,3223.2080907155414,3223.2080907155414
15,initial,quantile95,DRO,4.32,3252.097699782199,3252.097699782199,3252.097699782199
15,initial,quantile95,DRO,4.4,3252.097699782199,3252.097699782199,3252.097699782199
15,initial,quantile95,DRO,4.48,3252.097699782199,3252.097699782199,3252.097699782199
15,initial,quantile95,DRO,4.5600000000000005,3252.097699782198,3252.097699782198,3252.097699782198
15,initial,quantile95,DRO,4.64,3253.3059594722936,3253.3059594722936,3253.3059594722936
15,initial,quantile95,DRO,4.72,3254.8294156440106,3254.8294156440106,3254.8294156440106
15,initial,quantile95,DRO,4.8,3255.0797326433803,3255.0797326433803,3255.0797326433803
15,initial,quantile95,DRO,4.88,3255.0748651824297,3255.0748651824297,3255.0748651824297
15,initial,quantile95,DRO,4.96,3289.308925956391,3289.308925956391,3289.308925956391
15,initial,quantile95,DRO,5.04,3290.2298349364037,3290.2298349364037,3290.2298349364037
15,initial,quantile95,DRO,5.12,3297.923248096773,3297.923248096773,3297.923248096773
15,initial,quantile95,DRO,5.2,3297.923248096774,3297.923248096774,3297.923248096774
15,initial,quantile95,DRO,5.28,3297.923248096775,3297.923248096775,3297.923248096775
15,initial,quantile95,DRO,5.36,3301.9077180105432,3301.9077180105432,3301.9077180105432
15,initial,quantile95,DRO,5.44,3307.1003280974055,3307.1003280974055,3307.1003280974055
15,initial,quantile95,DRO,5.5200000000000005,3330.209283675115,3330.209283675115,3330.209283675115
15,initial,quantile95,DRO,5.6000000000000005,3334.685575599564,3334.685575599564,3334.685575599564
15,initial,quantile95,DRO,5.68,3335.0217930728404,3335.0217930728404,3335.0217930728404
15,initial,quantile95,DRO,5.76,3382.049206683876,3382.049206683876,3382.049206683876
15,initial,quantile95,DRO,5.84,3438.353568111419,3438.353568111419,3438.353568111419
15,initial,quantile95,DRO,5.92,3447.529766391579,3447.529766391579,3447.529766391579
15,initial,quantile95,DRO,6.0,3471.1066773162356,3471.1066773162356,3471.1066773162356
15,initial,quantile95,DRO,6.08,3475.693589769736,3475.693589769736,3475.693589769736
15,initial,quantile95,DRO,6.16,3486.48489275871,3486.48489275871,3486.48489275871
15,initial,quantile95,DRO,6.24,3489.652151750003,3489.652151750003,3489.652151750003
15,initial,quantile95,DRO,6.32,3506.496773508846,3506.496773508846,3506.496773508846
15,initial,quantile95,DRO,6.4,3508.378647720261,3508.378647720261,3508.378647720261
15,initial,quantile95,DRO,6.48,3525.3477929449273,3525.3477929449273,3525.3477929449273
15,initial,quantile95,DRO,6.5600000000000005,3549.6292490656297,3549.6292490656297,3549.6292490656297
15,initial,quantile95,DRO,6.640000000000001,3549.6292490656288,3549.6292490656288,3549.6292490656288
15,initial,quantile95,DRO,6.72,3549.629249065628,3549.629249065628,3549.629249065628
15,initial,quantile95,DRO,6.8,3564.9634136575983,3564.9634136575983,3564.9634136575983
15,initial,quantile95,DRO,6.88,3577.336132465153,3577.336132465153,3577.336132465153
15,initial,quantile95,DRO,6.96,3577.3361324651505,3577.3361324651505,3577.3361324651505
15,initial,quantile95,DRO,7.04,3577.336132465151,3577.336132465151,3577.336132465151
15,initial,quantile95,DRO,7.12,3601.467588124607,3601.467588124607,3601.467588124607
15,initial,quantile95,DRO,7.2,3621.213530598052,3621.213530598052,3621.213530598052
15,initial,quantile95,DRO,7.28,3621.213530598051,3621.213530598051,3621.213530598051
15,initial,quantile95,DRO,7.36,3622.0276243494827,3622.0276243494827,3622.0276243494827
15,initial,quantile95,DRO,7.44,3632.7457501275567,3632.7457501275567,3632.7457501275567
15,initial,quantile95,DRO,7.5200000000000005,3690.9822054133847,3690.9822054133847,3690.9822054133847
15,initial,quantile95,DRO,7.6000000000000005,3692.575450736421,3692.575450736421,3692.575450736421
15,initial,quantile95,DRO,7.68,3692.649605282213,3692.649605282213,3692.649605282213
15,initial,quantile95,DRO,7.76,3702.602330325333,3702.602330325333,3702.602330325333
15,initial,quantile95,DRO,7.84,3702.602330325331,3702.602330325331,3702.602330325331
15,initial,quantile95,DRO,7.92,3709.385863126067,3709.385863126067,3709.385863126067
15,initial,quantile95,DRO,8.0,3730.1482294508396,3730.1482294508396,3730.1482294508396
15,initial,quantile95,ERM,0.0,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,0.08,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,0.16,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,0.24,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,0.32,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,0.4,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,0.48,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,0.56,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,0.64,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,0.72,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,0.8,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,0.88,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,0.96,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,1.04,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,1.12,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,1.2,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,1.28,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,1.36,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,1.44,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,1.52,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,1.6,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,1.68,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,1.76,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,1.84,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,1.92,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,2.0,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,2.08,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,2.16,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,2.24,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,2.32,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,2.4,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,2.48,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,2.56,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,2.64,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,2.72,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,2.8000000000000003,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,2.88,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,2.96,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,3.04,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,3.12,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,3.2,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,3.2800000000000002,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,3.36,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,3.44,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,3.52,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,3.6,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,3.68,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,3.7600000000000002,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,3.84,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,3.92,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,4.0,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,4.08,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,4.16,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,4.24,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,4.32,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,4.4,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,4.48,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,4.5600000000000005,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,4.64,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,4.72,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,4.8,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,4.88,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,4.96,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,5.04,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,5.12,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,5.2,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,5.28,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,5.36,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,5.44,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,5.5200000000000005,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,5.6000000000000005,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,5.68,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,5.76,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,5.84,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,5.92,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,6.0,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,6.08,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,6.16,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,6.24,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,6.32,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,6.4,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,6.48,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,6.5600000000000005,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,6.640000000000001,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,6.72,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,6.8,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,6.88,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,6.96,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,7.04,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,7.12,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,7.2,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,7.28,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,7.36,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,7.44,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,7.5200000000000005,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,7.6000000000000005,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,7.68,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,7.76,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,7.84,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,7.92,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,ERM,8.0,3137.148082092047,3137.148082092047,3137.148082092047
15,initial,quantile95,RS,0.0,3191.5883059122034,3191.5883059122034,3191.5883059122034
15,initial,quantile95,RS,0.08,3191.5883059122034,3191.5883059122034,3191.5883059122034
15,initial,quantile95,RS,0.16,3191.5883059122034,3191.5883059122034,3191.5883059122034
15,initial,quantile95,RS,0.24,3191.588305912204,3191.588305912204,3191.588305912204
15,initial,quantile95,RS,0.32,3191.5883059122034,3191.5883059122034,3191.5883059122034
15,initial,quantile95,RS,0.4,3191.5883059122034,3191.5883059122034,3191.5883059122034
15,initial,quantile95,RS,0.48,3191.5883059122034,3191.5883059122034,3191.5883059122034
15,initial,quantile95,RS,0.56,3191.588305912203,3191.588305912203,3191.588305912203
15,initial,quantile95,RS,0.64,3191.588305912204,3191.588305912204,3191.588305912204
15,initial,quantile95,RS,0.72,3191.5883059122043,3191.5883059122043,3191.5883059122043
15,initial,quantile95,RS,0.8,3191.5883059122034,3191.5883059122034,3191.5883059122034
15,initial,quantile95,RS,0.88,3191.5883059122034,3191.5883059122034,3191.5883059122034
15,initial,quantile95,RS,0.96,3191.5883059122034,3191.5883059122034,3191.5883059122034
15,initial,quantile95,RS,1.04,3191.5883059122034,3191.5883059122034,3191.5883059122034
15,initial,quantile95,RS,1.12,3192.6608790985492,3192.6608790985492,3192.6608790985492
15,initial,quantile95,RS,1.2,3192.1629540827776,3192.1629540827776,3192.1629540827776
15,initial,quantile95,RS,1.28,3191.628535090591,3191.628535090591,3191.628535090591
15,initial,quantile95,RS,1.36,3193.0316506310164,3193.0316506310164,3193.0316506310164
15,initial,quantile95,RS,1.44,3191.754181016654,3191.754181016654,3191.754181016654
15,initial,quantile95,RS,1.52,3192.7210050936637,3192.7210050936637,3192.7210050936637
15,initial,quantile95,RS,1.6,3198.062118799559,3198.062118799559,3198.062118799559
15,initial,quantile95,RS,1.68,3191.588305912204,3191.588305912204,3191.588305912204
15,initial,quantile95,RS,1.76,3199.7667656902177,3199.7667656902177,3199.7667656902177
15,initial,quantile95,RS,1.84,3194.379260965754,3194.379260965754,3194.379260965754
15,initial,quantile95,RS,1.92,3206.2760320114958,3206.2760320114958,3206.2760320114958
15,initial,quantile95,RS,2.0,3197.591115659818,3197.591115659818,3197.591115659818
15,initial,quantile95,RS,2.08,3196.719366980666,3196.719366980666,3196.719366980666
15,initial,quantile95,RS,2.16,3200.744449351058,3200.744449351058,3200.744449351058
15,initial,quantile95,RS,2.24,3211.8185180571913,3211.8185180571913,3211.8185180571913
15,initial,quantile95,RS,2.32,3218.2856067057796,3218.2856067057796,3218.2856067057796
15,initial,quantile95,RS,2.4,3218.219786123383,3218.219786123383,3218.219786123383
15,initial,quantile95,RS,2.48,3210.379021314082,3210.379021314082,3210.379021314082
15,initial,quantile95,RS,2.56,3222.488157762275,3222.488157762275,3222.488157762275
15,initial,quantile95,RS,2.64,3217.631689805802,3217.631689805802,3217.631689805802
15,initial,quantile95,RS,2.72,3208.729882936707,3208.729882936707,3208.729882936707
15,initial,quantile95,RS,2.8000000000000003,3252.097699782199,3252.097699782199,3252.097699782199
15,initial,quantile95,RS,2.88,3289.505385423321,3289.505385423321,3289.505385423321
15,initial,quantile95,RS,2.96,3215.449364827569,3215.449364827569,3215.449364827569
15,initial,quantile95,RS,3.04,3252.0976997822,3252.0976997822,3252.0976997822
15,initial,quantile95,RS,3.12,3277.9289555854693,3277.9289555854693,3277.9289555854693
15,initial,quantile95,RS,3.2,3254.844566691057,3254.844566691057,3254.844566691057
15,initial,quantile95,RS,3.2800000000000002,3254.0890067768823,3254.0890067768823,3254.0890067768823
15,initial,quantile95,RS,3.36,3278.6006482396006,3278.6006482396006,3278.6006482396006
15,initial,quantile95,RS,3.44,3257.0860148898746,3257.0860148898746,3257.0860148898746
15,initial,quantile95,RS,3.52,3317.2060287034938,3317.2060287034938,3317.2060287034938
15,initial,quantile95,RS,3.6,3252.097699782199,3252.097699782199,3252.097699782199
15,initial,quantile95,RS,3.68,3289.6391529103857,3289.6391529103857,3289.6391529103857
15,initial,quantile95,RS,3.7600000000000002,3302.118776880033,3302.118776880033,3302.118776880033
15,initial,quantile95,RS,3.84,3278.1113667438594,3278.1113667438594,3278.1113667438594
15,initial,quantile95,RS,3.92,3333.6220720277756,3333.6220720277756,3333.6220720277756
15,initial,quantile95,RS,4.0,3300.101800370512,3300.101800370512,3300.101800370512
15,initial,quantile95,RS,4.08,3367.1658280652446,3367.1658280652446,3367.1658280652446
15,initial,quantile95,RS,4.16,3301.2082615310455,3301.2082615310455,3301.2082615310455
15,initial,quantile95,RS,4.24,3332.095624709114,3332.095624709114,3332.095624709114
15,initial,quantile95,RS,4.32,3309.118624191393,3309.118624191393,3309.118624191393
15,initial,quantile95,RS,4.4,3354.6498796463616,3354.6498796463616,3354.6498796463616
15,initial,quantile95,RS,4.48,3345.292837983552,3345.292837983552,3345.292837983552
15,initial,quantile95,RS,4.5600000000000005,3333.1989989564595,3333.1989989564595,3333.1989989564595
15,initial,quantile95,RS,4.64,3411.389753676015,3411.389753676015,3411.389753676015
15,initial,quantile95,RS,4.72,3402.0520409388264,3402.0520409388264,3402.0520409388264
15,initial,quantile95,RS,4.8,3391.6697588492316,3391.6697588492316,3391.6697588492316
15,initial,quantile95,RS,4.88,3363.30515347814,3363.30515347814,3363.30515347814
15,initial,quantile95,RS,4.96,3415.936912238385,3415.936912238385,3415.936912238385
15,initial,quantile95,RS,5.04,3378.392004671662,3378.392004671662,3378.392004671662
15,initial,quantile95,RS,5.12,3429.321458027677,3429.321458027677,3429.321458027677
15,initial,quantile95,RS,5.2,3349.188941797982,3349.188941797982,3349.188941797982
15,initial,quantile95,RS,5.28,3392.4834576537746,3392.4834576537746,3392.4834576537746
15,initial,quantile95,RS,5.36,3432.4766396495543,3432.4766396495543,3432.4766396495543
15,initial,quantile95,RS,5.44,3380.7112101715197,3380.7112101715197,3380.7112101715197
15,initial,quantile95,RS,5.5200000000000005,3426.6003738227905,3426.6003738227905,3426.6003738227905
15,initial,quantile95,RS,5.6000000000000005,3413.904889864244,3413.904889864244,3413.904889864244
15,initial,quantile95,RS,5.68,3429.3507201469592,3429.3507201469592,3429.3507201469592
15,initial,quantile95,RS,5.76,3479.726413243635,3479.726413243635,3479.726413243635
15,initial,quantile95,RS,5.84,3439.742802920244,3439.742802920244,3439.742802920244
15,initial,quantile95,RS,5.92,3480.906385008032,3480.906385008032,3480.906385008032
15,initial,quantile95,RS,6.0,3452.2515744468246,3452.2515744468246,3452.2515744468246
15,initial,quantile95,RS,6.08,3484.468172740838,3484.468172740838,3484.468172740838
15,initial,quantile95,RS,6.16,3416.4955284579546,3416.4955284579546,3416.4955284579546
15,initial,quantile95,RS,6.24,3463.9277526505866,3463.9277526505866,3463.9277526505866
15,initial,quantile95,RS,6.32,3481.536136693586,3481.536136693586,3481.536136693586
15,initial,quantile95,RS,6.4,3499.2675713125673,3499.2675713125673,3499.2675713125673
15,initial,quantile95,RS,6.48,3493.91871710787,3493.91871710787,3493.91871710787
15,initial,quantile95,RS,6.5600000000000005,3488.568407847125,3488.568407847125,3488.568407847125
15,initial,quantile95,RS,6.640000000000001,3449.064305814125,3449.064305814125,3449.064305814125
15,initial,quantile95,RS,6.72,3573.001584688307,3573.001584688307,3573.001584688307
15,initial,quantile95,RS,6.8,3536.9071747713742,3536.9071747713742,3536.9071747713742
15,initial,quantile95,RS,6.88,3425.6694391212022,3425.6694391212022,3425.6694391212022
15,initial,quantile95,RS,6.96,3498.7302976164947,3498.7302976164947,3498.7302976164947
15,initial,quantile95,RS,7.04,3594.2719055762163,3594.2719055762163,3594.2719055762163
15,initial,quantile95,RS,7.12,3570.6324406821236,3570.6324406821236,3570.6324406821236
15,initial,quantile95,RS,7.2,3520.7088303574865,3520.7088303574865,3520.7088303574865
15,initial,quantile95,RS,7.28,3577.5561627958905,3577.5561627958905,3577.5561627958905
15,initial,quantile95,RS,7.36,3545.491390048577,3545.491390048577,3545.491390048577
15,initial,quantile95,RS,7.44,3537.9321407455236,3537.9321407455236,3537.9321407455236
15,initial,quantile95,RS,7.5200000000000005,3626.0867281460455,3626.0867281460455,3626.0867281460455
15,initial,quantile95,RS,7.6000000000000005,3595.9268400968804,3595.9268400968804,3595.9268400968804
15,initial,quantile95,RS,7.68,3561.9665750799186,3561.9665750799186,3561.9665750799186
15,initial,quantile95,RS,7.76,3593.295925868771,3593.295925868771,3593.295925868771
15,initial,quantile95,RS,7.84,3640.906190517937,3640.906190517937,3640.906190517937
15,initial,quantile95,RS,7.92,3693.16100000919,3693.16100000919,3693.16100000919
15,initial,quantile95,RS,8.0,3651.597283234527,3651.597283234527,3651.597283234527
15,operational,mean,DRO,0.0,418.1015362351258,399.1489668168432,437.05410565340844
15,operational,mean,DRO,0.08,418.0997981107367,399.14760818476765,437.0519880367057
15,operational,mean,DRO,0.16,418.1514876095674,399.1997345904395,437.10324062869535
15,operational,mean,DRO,0.24,415.69959952838616,396.7862008304367,434.6129982263356
15,operational,mean,DRO,0.32,414.64239490883296,395.7566169539294,433.52817286373653
15,operational,mean,DRO,0.4,411.8128939524413,392.99962011866216,430.62616778622044
15,operational,mean,DRO,0.48,411.78409156831947,392.97078383518294,430.597399301456
15,operational,mean,DRO,0.56,411.7688290759454,392.95638377188044,430.58127438001037
15,operational,mean,DRO,0.64,407.93476382286445,389.15848229870835,426.71104534702056
15,operational,mean,DRO,0.72,407.87884692201686,389.10309643753266,426.65459740650107
15,operational,mean,DRO,0.8,389.80729410080113,371.49656753431395,408.1180206672883
15,operational,mean,DRO,0.88,379.7614196758387,361.724354201853,397.7984851498244
15,operational,mean,DRO,0.96,379.8009344691635,361.7640711112638,397.83779782706324
15,operational,mean,DRO,1.04,376.3991451040012,358.4030735634075,394.39521664459494
15,operational,mean,DRO,1.12,376.2616136612773,358.26488119492114,394.25834612763344
15,operational,mean,DRO,1.2,376.2616136612769,358.26488119492075,394.25834612763305
15,operational,mean,DRO,1.28,379.6551845425,361.6175343970689,397.69283468793117
15,operational,mean,DRO,1.36,379.6551845424998,361.61753439706865,397.69283468793094
15,operational,mean,DRO,1.44,382.9414786599225,364.86808187453306,401.01487544531193
15,operational,mean,DRO,1.52,382.9414786599225,364.86808187453306,401.01487544531193
15,operational,mean,DRO,1.6,383.034199498776,364.9552237431447,401.1131752544073
15,operational,mean,DRO,1.68,383.03419949877605,364.95522374314476,401.11317525440734
15,operational,mean,DRO,1.76,383.6297203645839,365.5462456813375,401.71319504783025
15,operational,mean,DRO,1.84,383.62972036458297,365.54624568133664,401.7131950478293
15,operational,mean,DRO,1.92,383.92442151995635,365.8420493355812,402.0067937043315
15,operational,mean,DRO,2.0,383.9244215199564,365.84204933558124,402.0067937043316
15,operational,mean,DRO,2.08,383.92442151995675,365.8420493355815,402.006793704332
15,operational,mean,DRO,2.16,383.9244215199567,365.84204933558146,402.0067937043319
15,operational,mean,DRO,2.24,383.92442151995635,365.8420493355812,402.0067937043315
15,operational,mean,DRO,2.32,383.92442151995596,365.8420493355808,402.00679370433113
15,operational,mean,DRO,2.4,383.51669240142604,365.44257386973385,401.59081093311823
15,operational,mean,DRO,2.48,359.3640981189811,341.99712992670095,376.7310663112612
15,operational,mean,DRO,2.56,359.75837655206675,342.3958408322438,377.1209122718897
15,operational,mean,DRO,2.64,359.4895142538705,342.13243196721726,376.8465965405237
15,operational,mean,DRO,2.72,359.51914486991717,342.16637291109754,376.8719168287368
15,operational,mean,DRO,2.8000000000000003,358.9693546256574,341.61708802012606,376.3216212311887
15,operational,mean,DRO,2.88,358.96935462565756,341.61708802012623,376.3216212311889
15,operational,mean,DRO,2.96,358.9693546256574,341.61708802012606,376.3216212311887
15,operational,mean,DRO,3.04,358.96935462565546,341.6170880201242,376.3216212311867
15,operational,mean,DRO,3.12,358.9693546256574,341.61708802012606,376.3216212311887
15,operational,mean,DRO,3.2,358.96935462565705,341.6170880201257,376.3216212311884
15,operational,mean,DRO,3.2800000000000002,359.06614432336227,341.7148082579542,376.41748038877034
15,operational,mean,DRO,3.36,362.5031147834083,345.1672233198468,379.8390062469698
15,operational,mean,DRO,3.44,362.50311478340825,345.16722331984676,379.83900624696975
15,operational,mean,DRO,3.52,362.50311478340825,345.16722331984676,379.83900624696975
15,operational,mean,DRO,3.6,362.5031147834085,345.167223319847,379.83900624697
15,operational,mean,DRO,3.68,362.5031147834085,345.167223319847,379.83900624697
15,operational,mean,DRO,3.7600000000000002,360.9814043285033,343.7002198410299,378.2625888159767
15,operational,mean,DRO,3.84,355.57067873110157,338.3381253963285,372.8032320658746
15,operational,mean,DRO,3.92,355.5706787311017,338.3381253963286,372.80323206587474
15,operational,mean,DRO,4.0,355.5706787311013,338.3381253963282,372.80323206587434
15,operational,mean,DRO,4.08,349.3148248307706,332.2872685310315,366.3423811305097
15,operational,mean,DRO,4.16,340.347611667679,323.61842609920006,357.076797236158
15,operational,mean,DRO,4.24,330.9431949764248,314.51205406913687,347.3743358837128
15,operational,mean,DRO,4.32,308.5069888358899,292.82987350835145,324.18410416342834
15,operational,mean,DRO,4.4,308.9331150467292,293.2503521594447,324.6158779340137
15,operational,mean,DRO,4.48,309.13719425343925,293.4527668119404,324.8216216949381
15,operational,mean,DRO,4.5600000000000005,308.6495953072547,292.98131056789555,324.3178800466138
15,operational,mean,DRO,4.64,308.61635160715997,292.9837981651062,324.24890504921376
15,operational,mean,DRO,4.72,307.686474326037,292.10321023929885,323.26973841277515
15,operational,mean,DRO,4.8,307.623338600004,292.04963175216267,323.1970454478453
15,operational,mean,DRO,4.88,308.4415931521492,292.88543046166245,323.99775584263597
15,operational,mean,DRO,4.96,283.22147914426574,268.57757393469836,297.8653843538331
15,operational,mean,DRO,5.04,281.12951391656327,266.5477599010729,295.71126793205366
15,operational,mean,DRO,5.12,275.0423505870808,260.6709693897827,289.4137317843789
15,operational,mean,DRO,5.2,275.0423505870797,260.6709693897816,289.4137317843778
15,operational,mean,DRO,5.28,275.0423505870785,260.67096938978045,289.4137317843765
15,operational,mean,DRO,5.36,271.41572350164785,257.16023267218475,285.67121433111095
15,operational,mean,DRO,5.44,267.94075454224674,253.83143150190168,282.05007758259177
15,operational,mean,DRO,5.5200000000000005,254.17745939567263,240.70437230821798,267.65054648312724
15,operational,mean,DRO,5.6000000000000005,253.38226401486557,240.03248940282285,266.7320386269083
15,operational,mean,DRO,5.68,253.16707323951454,239.82580339365913,266.5083430853699
15,operational,mean,DRO,5.76,223.89992566567798,211.76390438734433,236.03594694401164
15,operational,mean,DRO,5.84,195.7220549868871,184.85492237648526,206.5891875972889
15,operational,mean,DRO,5.92,191.47935669698484,180.7992453394807,202.15946805448897
15,operational,mean,DRO,6.0,181.67630653214735,171.4906034741324,191.8620095901623
15,operational,mean,DRO,6.08,178.85335098805876,168.77840443138058,188.92829754473695
15,operational,mean,DRO,6.16,174.0888648615081,164.245521424968,183.93220829804824
15,operational,mean,DRO,6.24,173.4653448517225,163.67450471693817,183.25618498650684
15,operational,mean,DRO,6.32,166.5097908956348,157.06075353645804,175.95882825481158
15,operational,mean,DRO,6.4,165.66691102486686,156.25613920070063,175.0776828490331
15,operational,mean,DRO,6.48,157.97001088031388,148.9059965446649,167.03402521596286
15,operational,mean,DRO,6.5600000000000005,148.2158312317811,139.6032059709822,156.82845649258
15,operational,mean,DRO,6.640000000000001,148.21583123178186,139.60320597098294,156.82845649258078
15,operational,mean,DRO,6.72,148.21583123178235,139.60320597098342,156.82845649258127
15,operational,mean,DRO,6.8,142.54333173860877,134.20630421234551,150.88035926487203
15,operational,mean,DRO,6.88,138.42501993411273,130.29783481439412,146.55220505383133
15,operational,mean,DRO,6.96,138.42501993411418,130.29783481439551,146.55220505383284
15,operational,mean,DRO,7.04,138.42501993411383,130.29783481439517,146.5522050538325
15,operational,mean,DRO,7.12,131.96955334731442,124.19894352432422,139.7401631703046
15,operational,mean,DRO,7.2,127.09429162850573,119.61581386459109,134.57276939242035
15,operational,mean,DRO,7.28,127.09429162850644,119.61581386459177,134.5727693924211
15,operational,mean,DRO,7.36,126.92310168263957,119.45563276057968,134.39057060469946
15,operational,mean,DRO,7.44,124.76664339739916,117.44192269408266,132.09136410071568
15,operational,mean,DRO,7.5200000000000005,110.40591810583085,103.90317391003838,116.90866230162332
15,operational,mean,DRO,7.6000000000000005,109.79323361176121,103.31887868784979,116.26758853567263
15,operational,mean,DRO,7.68,109.76521979142794,103.29142231635305,116.23901726650283
15,operational,mean,DRO,7.76,108.36565198219316,102.00324128754903,114.72806267683728
15,operational,mean,DRO,7.84,108.36565198219344,102.00324128754929,114.7280626768376
15,operational,mean,DRO,7.92,105.50269127693079,99.27039268759687,111.73498986626471
15,operational,mean,DRO,8.0,99.64432927593855,93.73038308041667,105.55827547146042
15,operational,mean,ERM,0.0,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,0.08,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,0.16,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,0.24,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,0.32,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,0.4,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,0.48,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,0.56,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,0.64,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,0.72,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,0.8,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,0.88,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,0.96,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,1.04,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,1.12,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,1.2,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,1.28,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,1.36,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,1.44,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,1.52,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,1.6,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,1.68,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,1.76,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,1.84,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,1.92,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,2.0,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,2.08,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,2.16,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,2.24,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,2.32,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,2.4,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,2.48,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,2.56,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,2.64,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,2.72,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,2.8000000000000003,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,2.88,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,2.96,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,3.04,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,3.12,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,3.2,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,3.2800000000000002,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,3.36,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,3.44,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,3.52,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,3.6,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,3.68,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,3.7600000000000002,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,3.84,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,3.92,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,4.0,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,4.08,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,4.16,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,4.24,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,4.32,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,4.4,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,4.48,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,4.5600000000000005,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,4.64,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,4.72,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,4.8,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,4.88,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,4.96,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,5.04,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,5.12,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,5.2,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,5.28,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,5.36,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,5.44,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,5.5200000000000005,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,5.6000000000000005,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,5.68,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,5.76,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,5.84,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,5.92,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,6.0,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,6.08,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,6.16,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,6.24,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,6.32,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,6.4,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,6.48,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,6.5600000000000005,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,6.640000000000001,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,6.72,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,6.8,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,6.88,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,6.96,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,7.04,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,7.12,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,7.2,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,7.28,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,7.36,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,7.44,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,7.5200000000000005,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,7.6000000000000005,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,7.68,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,7.76,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,7.84,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,7.92,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,ERM,8.0,418.1015362351259,399.14896681684326,437.0541056534085
15,operational,mean,RS,0.0,362.5868504070779,345.25314931345497,379.92055150070087
15,operational,mean,RS,0.08,362.5053556743498,345.1697508854768,379.8409604632228
15,operational,mean,RS,0.16,362.5031147834085,345.167223319847,379.83900624697
15,operational,mean,RS,0.24,362.50311478340836,345.16722331984687,379.83900624696986
15,operational,mean,RS,0.32,362.50971366151884,345.174371184876,379.8450561381617
15,operational,mean,RS,0.4,362.5031147834083,345.1672233198468,379.8390062469698
15,operational,mean,RS,0.48,362.5307847963034,345.1960639619468,379.86550563066004
15,operational,mean,RS,0.56,362.58685040707815,345.2531493134552,379.9205515007011
15,operational,mean,RS,0.64,362.5031147834085,345.167223319847,379.83900624697
15,operational,mean,RS,0.72,362.5031147834079,345.1672233198464,379.8390062469694
15,operational,mean,RS,0.8,362.5868504070779,345.25314931345497,379.92055150070087
15,operational,mean,RS,0.88,362.58685040707803,345.2531493134551,379.920551500701
15,operational,mean,RS,0.96,362.50311478340836,345.16722331984687,379.83900624696986
15,operational,mean,RS,1.04,362.5031147834083,345.1672233198468,379.8390062469698
15,operational,mean,RS,1.12,361.5622565399932,344.2598524138303,378.8646606661561
15,operational,mean,RS,1.2,362.03770938100354,344.72077945040235,379.3546393116047
15,operational,mean,RS,1.28,362.5483617959223,345.21583443035024,379.88088916149434
15,operational,mean,RS,1.36,361.2084234042189,343.91683155082274,378.500015257615
15,operational,mean,RS,1.44,362.4282372632715,345.099377467767,379.757097058776
15,operational,mean,RS,1.52,361.5048740095936,344.2042234729514,378.8055245462358
15,operational,mean,RS,1.6,353.4732569959485,336.30846124342816,370.6380527484688
15,operational,mean,RS,1.68,362.5343060911369,345.1996565463252,379.8689556359486
15,operational,mean,RS,1.76,352.0792721385731,334.95990812542794,369.1986361517183
15,operational,mean,RS,1.84,356.64003879175596,339.3738126719215,373.9062649115904
15,operational,mean,RS,1.92,346.8849188449826,329.9393197775037,363.8305179124615
15,operational,mean,RS,2.0,353.8612076363252,336.6838077361879,371.03860753646256
15,operational,mean,RS,2.08,354.58302624034553,337.38230109208166,371.7837513886094
15,operational,mean,RS,2.16,351.2866634448995,334.1933693491351,368.3799575406639
15,operational,mean,RS,2.24,341.9549909298923,325.16974939626044,358.74023246352414
15,operational,mean,RS,2.32,336.3776195946004,319.7765009747952,352.97873821440555
15,operational,mean,RS,2.4,336.4536427157965,319.8502535272849,353.0570319043081
15,operational,mean,RS,2.48,342.8939961904808,326.0696967439711,359.71829563699043
15,operational,mean,RS,2.56,331.7019812528365,315.2458124985101,348.15815000716293
15,operational,mean,RS,2.64,337.1376550644434,320.51395864063323,353.7613514882535
15,operational,mean,RS,2.72,344.2782346335781,327.4103840081015,361.1460852590547
15,operational,mean,RS,2.8000000000000003,308.71468435109904,293.0361996256512,324.3931690765469
15,operational,mean,RS,2.88,282.94200120126374,268.3062280809432,297.5777743215843
15,operational,mean,RS,2.96,339.2001128859958,322.51159281222795,355.88863295976364
15,operational,mean,RS,3.04,308.76793609454904,293.0902577136294,324.4456144754687
15,operational,mean,RS,3.12,292.043854590705,277.1130900959189,306.9746190854911
15,operational,mean,RS,3.2,308.8799000872362,293.32899422607915,324.43080594839324
15,operational,mean,RS,3.2800000000000002,308.1335271810065,292.5230760716557,323.74397829035735
15,operational,mean,RS,3.36,291.51355517295434,276.5998444158779,306.4272659300308
15,operational,mean,RS,3.44,307.6082637633535,292.1265713182854,323.08995620842154
15,operational,mean,RS,3.52,261.552256488172,247.72250273745698,275.38201023888706
15,operational,mean,RS,3.6,309.2672793407673,293.59004861010413,324.94451007143044
15,operational,mean,RS,3.68,282.5690846484826,267.94343547265487,297.19473382431033
15,operational,mean,RS,3.7600000000000002,271.27165407474934,257.0221339140966,285.52117423540204
15,operational,mean,RS,3.84,291.89984328123643,276.973710074929,306.82597648754387
15,operational,mean,RS,3.92,253.54577349668673,240.1670001549891,266.9245468383844
15,operational,mean,RS,4.0,272.9890859016115,258.68386522223574,287.2943065809872
15,operational,mean,RS,4.08,231.56866507073045,219.0595009251244,244.07782921633648
15,operational,mean,RS,4.16,271.999211150718,257.7258623403508,286.2725599610852
15,operational,mean,RS,4.24,253.78392743811224,240.36352661306455,267.20432826315994
15,operational,mean,RS,4.32,266.6275899807976,252.5744493533544,280.6807306082408
15,operational,mean,RS,4.4,238.77114014883944,225.93993806945912,251.60234222821975
15,operational,mean,RS,4.48,244.39633904808957,231.31590288980843,257.4767752063707
15,operational,mean,RS,4.5600000000000005,253.60360066205268,240.21329068215033,266.99391064195504
15,operational,mean,RS,4.64,208.7014102295516,197.2218264000708,220.18099405903243
15,operational,mean,RS,4.72,213.38543155680173,201.6920177226835,225.07884539091998
15,operational,mean,RS,4.8,218.1677459069225,206.2485114971215,230.0869803167235
15,operational,mean,RS,4.88,233.64379835358844,221.03614811902304,246.25144858815383
15,operational,mean,RS,4.96,206.55210103747953,195.17386772931826,217.9303343456408
15,operational,mean,RS,5.04,225.9211020617563,213.6949213811898,238.1472827423228
15,operational,mean,RS,5.12,200.26324818474532,189.18315652795786,211.34333984153278
15,operational,mean,RS,5.2,241.86218440855862,228.8856249988967,254.83874381822054
15,operational,mean,RS,5.28,217.71414236906142,205.81289213392995,229.6153926041929
15,operational,mean,RS,5.36,198.64175121327023,187.63598753222468,209.64751489431578
15,operational,mean,RS,5.44,224.63318084042814,212.46440484745264,236.80195683340364
15,operational,mean,RS,5.5200000000000005,201.67996285627783,190.53534965674157,212.82457605581408
15,operational,mean,RS,5.6000000000000005,207.50796198444468,196.08456986253893,218.93135410635043
15,operational,mean,RS,5.68,200.24805538100395,189.16865414578692,211.32745661622099
15,operational,mean,RS,5.76,177.3997977212308,167.40732930389316,187.39226613856846
15,operational,mean,RS,5.84,195.03988764211553,184.204494499589,205.87528078464206
15,operational,mean,RS,5.92,176.99157613364753,167.02321748069363,186.95993478660142
15,operational,mean,RS,6.0,189.63185807967648,179.05193655000497,200.21177960934799
15,operational,mean,RS,6.08,175.1668201665696,165.27810978299618,185.05553055014303
15,operational,mean,RS,6.16,206.29108310589385,194.92523935552362,217.65692685626408
15,operational,mean,RS,6.24,185.03511552716395,174.69732305527555,195.37290799905236
15,operational,mean,RS,6.32,176.76051649497944,166.8052376640727,186.71579532588618
15,operational,mean,RS,6.4,169.5010667588988,159.9061894789673,179.09594403883028
15,operational,mean,RS,6.48,171.75439544081826,162.05020466441476,181.45858621722175
15,operational,mean,RS,6.5600000000000005,173.67451922575663,163.86576131008613,183.48327714142712
15,operational,mean,RS,6.640000000000001,190.87673434132762,180.22934287773754,201.5241258049177
15,operational,mean,RS,6.72,139.8388873650459,131.63897037236129,148.03880435773053
15,operational,mean,RS,6.8,153.2150450096495,144.36809969565567,162.0619903236433
15,operational,mean,RS,6.88,202.10632999711098,190.94178789079584,213.27087210342611
15,operational,mean,RS,6.96,169.72547425300567,160.1197105636737,179.33123794233765
15,operational,mean,RS,7.04,133.60875544608103,125.74220654829965,141.47530434386243
15,operational,mean,RS,7.12,140.62562845708865,132.38563573711002,148.86562117706728
15,operational,mean,RS,7.2,160.0198320335985,150.8623867104648,169.17727735673222
15,operational,mean,RS,7.28,138.35414414686505,130.2306407489749,146.4776475447552
15,operational,mean,RS,7.36,149.81606610851998,141.1276956867725,158.50443653026744
15,operational,mean,RS,7.44,152.8041229436731,143.97621018438318,161.632035702963
15,operational,mean,RS,7.5200000000000005,126.08770289984115,118.67501993184203,133.50038586784027
15,operational,mean,RS,7.6000000000000005,133.2240029564122,125.37970327866113,141.06830263416327
15,operational,mean,RS,7.68,143.61893585704266,135.22883919592982,152.0090325181555
15,operational,mean,RS,7.76,133.8391314951088,125.95928329309777,141.71897969711983
15,operational,mean,RS,7.84,122.53226843698093,115.33207009969372,129.73246677426815
15,operational,mean,RS,7.92,109.62310995046904,103.15778061007677,116.08843929086132
15,operational,mean,RS,8.0,119.80763926772917,112.76676521828786,126.84851331717049
15,operational,quantile95,DRO,0.0,1178.4719992612336,1146.8159433901515,1203.7232357100556
15,operational,quantile95,DRO,0.08,1178.454158440651,1146.8209090091698,1203.7383464187878
15,operational,quantile95,DRO,0.16,1178.4614833708126,1146.9782760055712,1203.7383464187892
15,operational,quantile95,DRO,0.24,1172.7649471094649,1145.2137444030436,1201.2197197403125
15,operational,quantile95,DRO,0.32,1171.31157656797,1143.4590295865803,1199.368651620235
15,operational,quantile95,DRO,0.4,1167.0488891228706,1138.3909197906253,1194.30054182428
15,operational,quantile95,DRO,0.48,1166.8843032209893,1138.2469306940395,1194.1916228531911
15,operational,quantile95,DRO,0.56,1166.804592762552,1138.0406381255523,1194.25913552812
15,operational,quantile95,DRO,0.64,1157.0824819612708,1132.399599147311,1190.8132714393792
15,operational,quantile95,DRO,0.72,1157.0670348140918,1132.2099100633475,1190.8009213450864
15,operational,quantile95,DRO,0.8,1129.4686869355924,1100.0004353741388,1162.1835964683085
15,operational,quantile95,DRO,0.88,1113.592536262932,1081.0287418659889,1143.3433958603034
15,operational,quantile95,DRO,0.96,1113.59511971729,1081.1086217408117,1143.343395860304
15,operational,quantile95,DRO,1.04,1105.575074141551,1072.4150653557692,1141.6505673434854
15,operational,quantile95,DRO,1.12,1105.8974005042357,1072.5254072485398,1141.650567343485
15,operational,quantile95,DRO,1.2,1105.8974005042346,1072.5254072485388,1141.650567343484
15,operational,quantile95,DRO,1.28,1113.9174460799754,1081.0976213867336,1143.3433958603046
15,operational,quantile95,DRO,1.36,1113.917446079975,1081.097621386733,1143.343395860304
15,operational,quantile95,DRO,1.44,1120.295819367119,1086.5876826949213,1147.1136706360594
15,operational,quantile95,DRO,1.52,1120.2958193671188,1086.5876826949213,1147.113670636059
15,operational,quantile95,DRO,1.6,1120.940648455789,1088.2336633029477,1145.5668449589293
15,operational,quantile95,DRO,1.68,1120.9406484557894,1088.233663302948,1145.5668449589298
15,operational,quantile95,DRO,1.76,1122.6197049317434,1089.0265407481384,1147.1564937764656
15,operational,quantile95,DRO,1.84,1122.6197049317425,1089.026540748137,1147.1564937764638
15,operational,quantile95,DRO,1.92,1123.9600310990675,1089.7175390460256,1148.4930170539847
15,operational,quantile95,DRO,2.0,1123.9600310990675,1089.7175390460259,1148.4930170539847
15,operational,quantile95,DRO,2.08,1123.960031099068,1089.717539046026,1148.4930170539856
15,operational,quantile95,DRO,2.16,1123.960031099068,1089.7175390460263,1148.4930170539856
15,operational,quantile95,DRO,2.24,1123.9600310990675,1089.7175390460256,1148.4930170539849
15,operational,quantile95,DRO,2.32,1123.960031099067,1089.7175390460252,1148.493017053984
15,operational,quantile95,DRO,2.4,1122.4367291173592,1089.0403832890759,1147.3554408685754
15,operational,quantile95,DRO,2.48,1079.5502624737462,1042.7847703433254,1099.6856423691277
15,operational,quantile95,DRO,2.56,1079.8759926279083,1042.7847703433256,1101.263444658425
15,operational,quantile95,DRO,2.64,1079.8433085334143,1041.6566829847131,1102.1743612624152
15,operational,quantile95,DRO,2.72,1077.6328144873692,1041.6566829847122,1104.630465758019
15,operational,quantile95,DRO,2.8000000000000003,1077.5064525329994,1040.5865845626315,1103.7368340167045
15,operational,quantile95,DRO,2.88,1077.5064525329997,1040.5865845626317,1103.7368340167047
15,operational,quantile95,DRO,2.96,1077.5064525329992,1040.5865845626313,1103.7368340167045
15,operational,quantile95,DRO,3.04,1077.5064525329951,1040.5865845626276,1103.7368340167004
15,operational,quantile95,DRO,3.12,1077.5064525329992,1040.5865845626315,1103.7368340167045
15,operational,quantile95,DRO,3.2,1077.5064525329983,1040.5865845626308,1103.7368340167038
15,operational,quantile95,DRO,3.2800000000000002,1078.0811717984168,1040.3222896785317,1103.605125627897
15,operational,quantile95,DRO,3.36,1079.5609727440144,1041.4133502204663,1103.605125627897
15,operational,quantile95,DRO,3.44,1079.5609727440144,1041.4133502204663,1103.6051256278968
15,operational,quantile95,DRO,3.52,1079.5609727440142,1041.413350220466,1103.6051256278968
15,operational,quantile95,DRO,3.6,1079.5609727440146,1041.4133502204666,1103.6051256278972
15,operational,quantile95,DRO,3.68,1079.5609727440146,1041.4133502204666,1103.6051256278972
15,operational,quantile95,DRO,3.7600000000000002,1076.2353405999522,1034.499851962052,1102.277614087495
15,operational,quantile95,DRO,3.84,1070.21226810411,1029.972444241995,1098.4231135797609
15,operational,quantile95,DRO,3.92,1070.2122681041103,1029.9724442419952,1098.4231135797609
15,operational,quantile95,DRO,4.0,1070.2122681041094,1029.9724442419945,1098.4231135797604
15,operational,quantile95,DRO,4.08,1055.014203171963,1018.6103996262763,1084.769974329923
15,operational,quantile95,DRO,4.16,1033.6054405668247,998.8378802281817,1066.0832091283605
15,operational,quantile95,DRO,4.24,1015.0511116145012,978.4517697435413,1047.665226023787
15,operational,quantile95,DRO,4.32,957.7639514493663,932.0815807782446,992.7671065256473
15,operational,quantile95,DRO,4.4,957.874580500422,931.4848409860555,994.7284952910003
15,operational,quantile95,DRO,4.48,957.907837571123,931.1559768921562,995.3936367050225
15,operational,quantile95,DRO,4.5600000000000005,957.862381557203,928.7342296885369,995.0277602323521
15,operational,quantile95,DRO,4.64,955.5983180809969,927.5441467812923,995.6819196559945
15,operational,quantile95,DRO,4.72,953.1500515031518,925.8332404347898,995.2654420615338
15,operational,quantile95,DRO,4.8,952.908941622016,926.1371246239665,995.4694469627117
15,operational,quantile95,DRO,4.88,956.8705463219992,925.8207060678881,994.0555817831032
15,operational,quantile95,DRO,4.96,901.1979249845572,870.2138863201844,936.1565267193546
15,operational,quantile95,DRO,5.04,899.1367532394778,864.8142372185591,933.2292306586492
15,operational,quantile95,DRO,5.12,884.5056621258227,852.3531448242167,918.1261922693354
15,operational,quantile95,DRO,5.2,884.5056621258217,852.3531448242164,918.1261922693334
15,operational,quantile95,DRO,5.28,884.5056621258193,852.3531448242142,918.1261922693304
15,operational,quantile95,DRO,5.36,877.7857917172216,845.652604201347,909.8107642317125
15,operational,quantile95,DRO,5.44,872.700213458504,837.2436749759418,902.1024441645976
15,operational,quantile95,DRO,5.5200000000000005,850.0902554315684,799.8850948054043,863.5990937217169
15,operational,quantile95,DRO,5.6000000000000005,839.7123548504695,790.1679745398357,855.3891944460219
15,operational,quantile95,DRO,5.68,839.1265381142782,789.5772234655989,854.9190824426508
15,operational,quantile95,DRO,5.76,747.2813479646964,704.2224273056681,780.6328536167514
15,operational,quantile95,DRO,5.84,664.126174679434,622.5254196197877,683.5555315832099
15,operational,quantile95,DRO,5.92,658.67621697623,611.7090921927462,668.4298791550615
15,operational,quantile95,DRO,6.0,623.7470627059264,584.604245951098,632.6786385148433
15,operational,quantile95,DRO,6.08,615.295141270892,576.5970784908434,624.2924767105357
15,operational,quantile95,DRO,6.16,601.2212730678997,555.2321075342971,606.7773107700685
15,operational,quantile95,DRO,6.24,597.0651232135712,553.8056394447897,603.8429264594168
15,operational,quantile95,DRO,6.32,565.2810403141575,528.229301795746,579.1635430363654
15,operational,quantile95,DRO,6.4,561.7432712685262,525.6238944063891,576.2682116712767
15,operational,quantile95,DRO,6.48,535.5252151151691,500.8007413264164,546.4249909849427
15,operational,quantile95,DRO,6.5600000000000005,492.94903251547095,463.0800982150947,504.214224946642
15,operational,quantile95,DRO,6.640000000000001,492.94903251547237,463.0800982150978,504.21422494664375
15,operational,quantile95,DRO,6.72,492.94903251547396,463.08009821509967,504.2142249466454
15,operational,quantile95,DRO,6.8,466.732480016084,444.94414293076966,476.7612380110068
15,operational,quantile95,DRO,6.88,443.14713018137354,432.11046616003716,455.694144958907
15,operational,quantile95,DRO,6.96,443.147130181378,432.1104661600419,455.6941449589114
15,operational,quantile95,DRO,7.04,443.1471301813772,432.11046616004074,455.69414495891044
15,operational,quantile95,DRO,7.12,412.98359139718497,403.7954383822286,419.6958759100812
15,operational,quantile95,DRO,7.2,393.2386955686194,384.9585489333007,414.842777164292
15,operational,quantile95,DRO,7.28,393.2386955686215,384.9585489333025,414.8427771642943
15,operational,quantile95,DRO,7.36,393.03529631480205,384.3067459683943,414.26523782724587
15,operational,quantile95,DRO,7.44,390.2842847226419,377.56873075681335,405.87003024670355
15,operational,quantile95,DRO,7.5200000000000005,359.262820565837,331.6498873510441,375.71464412781995
15,operational,quantile95,DRO,7.6000000000000005,357.8632831991664,330.3253411742161,373.94108750359084
15,operational,quantile95,DRO,7.68,357.9436821356364,330.3715388147213,373.73487478769863
15,operational,quantile95,DRO,7.76,352.519110133956,327.1096994891066,367.9173808850946
15,operational,quantile95,DRO,7.84,352.5191101339572,327.1096994891069,367.9173808850967
15,operational,quantile95,DRO,7.92,346.2998083023036,319.1579001984253,357.11079607923034
15,operational,quantile95,DRO,8.0,321.2219213171702,308.08421208884454,330.76855044492817
15,operational,quantile95,ERM,0.0,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,0.08,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,0.16,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,0.24,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,0.32,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,0.4,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,0.48,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,0.56,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,0.64,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,0.72,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,0.8,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,0.88,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,0.96,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,1.04,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,1.12,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,1.2,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,1.28,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,1.36,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,1.44,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,1.52,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,1.6,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,1.68,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,1.76,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,1.84,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,1.92,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,2.0,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,2.08,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,2.16,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,2.24,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,2.32,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,2.4,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,2.48,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,2.56,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,2.64,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,2.72,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,2.8000000000000003,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,2.88,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,2.96,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,3.04,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,3.12,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,3.2,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,3.2800000000000002,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,3.36,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,3.44,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,3.52,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,3.6,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,3.68,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,3.7600000000000002,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,3.84,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,3.92,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,4.0,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,4.08,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,4.16,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,4.24,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,4.32,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,4.4,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,4.48,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,4.5600000000000005,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,4.64,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,4.72,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,4.8,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,4.88,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,4.96,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,5.04,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,5.12,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,5.2,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,5.28,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,5.36,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,5.44,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,5.5200000000000005,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,5.6000000000000005,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,5.68,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,5.76,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,5.84,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,5.92,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,6.0,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,6.08,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,6.16,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,6.24,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,6.32,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,6.4,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,6.48,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,6.5600000000000005,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,6.640000000000001,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,6.72,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,6.8,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,6.88,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,6.96,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,7.04,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,7.12,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,7.2,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,7.28,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,7.36,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,7.44,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,7.5200000000000005,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,7.6000000000000005,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,7.68,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,7.76,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,7.84,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,7.92,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,ERM,8.0,1178.4719992612338,1146.8159433901515,1203.7232357100556
15,operational,quantile95,RS,0.0,1079.0219755471144,1039.018815090548,1104.880569719281
15,operational,quantile95,RS,0.08,1079.496456515307,1041.126732076664,1103.7577921782558
15,operational,quantile95,RS,0.16,1079.5609727440146,1041.4133502204668,1103.6051256278972
15,operational,quantile95,RS,0.24,1079.5609727440149,1041.4133502204666,1103.605125627897
15,operational,quantile95,RS,0.32,1079.4342723124757,1040.8504741312402,1103.9049403907773
15,operational,quantile95,RS,0.4,1079.5609727440142,1041.4133502204663,1103.605125627897
15,operational,quantile95,RS,0.48,1079.2705410053115,1040.1230856232364,1104.2923823468723
15,operational,quantile95,RS,0.56,1079.0219755471144,1039.0188150905485,1104.8805697192815
15,operational,quantile95,RS,0.64,1079.5609727440146,1041.4133502204666,1103.6051256278972
15,operational,quantile95,RS,0.72,1079.560972744014,1041.4133502204656,1103.605125627896
15,operational,quantile95,RS,0.8,1079.0219755471144,1039.018815090548,1104.8805697192813
15,operational,quantile95,RS,0.88,1079.0219755471144,1039.0188150905483,1104.8805697192813
15,operational,quantile95,RS,0.96,1079.5609727440146,1041.4133502204663,1103.605125627897
15,operational,quantile95,RS,1.04,1079.5609727440149,1041.4133502204663,1103.605125627897
15,operational,quantile95,RS,1.12,1077.4644712986503,1036.888648718903,1102.9781144979927
15,operational,quantile95,RS,1.2,1078.1875178351042,1037.8775445235901,1103.861299028544
15,operational,quantile95,RS,1.28,1078.9635579798583,1038.9389185911293,1104.8092140193203
15,operational,quantile95,RS,1.36,1076.9260667921997,1036.1522840026494,1102.3204659134235
15,operational,quantile95,RS,1.44,1078.7811051028548,1038.6893815620094,1104.5863520728208
15,operational,quantile95,RS,1.52,1077.3771611793736,1036.769236473208,1102.8714672176056
15,operational,quantile95,RS,1.6,1065.1990609415016,1025.9765157080124,1094.7070072709319
15,operational,quantile95,RS,1.68,1079.2511951432598,1040.037140192411,1104.3381609995035
15,operational,quantile95,RS,1.76,1061.823152773609,1023.5699200358866,1091.4132439774964
15,operational,quantile95,RS,1.84,1072.5019549029696,1032.1132002232919,1100.4655024916306
15,operational,quantile95,RS,1.92,1048.9066154423417,1013.4029458700102,1079.3171678426686
15,operational,quantile95,RS,2.0,1066.1318425957359,1026.6414710860847,1095.443033165905
15,operational,quantile95,RS,2.08,1067.8582667029366,1028.032171136913,1096.7039023221535
15,operational,quantile95,RS,2.16,1059.8869334461147,1022.1896404719615,1089.5241380445814
15,operational,quantile95,RS,2.24,1037.7832551236338,1002.4246653932106,1069.4849539408867
15,operational,quantile95,RS,2.32,1024.9203608906305,990.4438320415967,1058.1902101774626
15,operational,quantile95,RS,2.4,1025.0525518004024,990.5995798346511,1058.3328858823088
15,operational,quantile95,RS,2.48,1040.647865395687,1005.2409398664487,1071.8783066416952
15,operational,quantile95,RS,2.56,1016.4837615187005,980.2065036303405,1049.2016486999023
15,operational,quantile95,RS,2.64,1026.2336563185395,992.0484184711852,1059.607670358134
15,operational,quantile95,RS,2.72,1043.9522453201878,1007.8850492558499,1074.5243389293128
15,operational,quantile95,RS,2.8000000000000003,957.7958456270735,931.3402816343371,993.7826950673074
15,operational,quantile95,RS,2.88,900.8046773416697,869.8248136061763,935.8736475786834
15,operational,quantile95,RS,2.96,1030.5830499928147,996.4584222269793,1063.6165761255465
15,operational,quantile95,RS,3.04,957.7861944978486,930.9844059742142,993.9201599313884
15,operational,quantile95,RS,3.12,922.4869184688042,888.4625963660664,954.9239038297846
15,operational,quantile95,RS,3.2,959.7226418240458,925.867032206336,993.349340148293
15,operational,quantile95,RS,3.2800000000000002,953.8586549869802,925.4161747821449,995.197063409713
15,operational,quantile95,RS,3.36,921.232450762119,887.3764358108259,953.8297144440867
15,operational,quantile95,RS,3.44,958.2123447802305,921.3971078174569,989.1282020117147
15,operational,quantile95,RS,3.52,862.7673709217714,820.6707644295549,885.4402214761839
15,operational,quantile95,RS,3.6,957.9323063974564,929.7453573550939,996.1750259925277
15,operational,quantile95,RS,3.68,900.4967000268456,868.6085361495014,935.3273107404148
15,operational,quantile95,RS,3.7600000000000002,877.5792451075985,845.3121812526263,909.4983067657625
15,operational,quantile95,RS,3.84,922.1468179225088,888.1675356374113,954.6266468039689
15,operational,quantile95,RS,3.92,842.9054924109103,792.5134637971337,858.0978142161226
15,operational,quantile95,RS,4.0,880.8650388975719,848.7039232535765,913.4377690709962
15,operational,quantile95,RS,4.08,777.765150094787,725.7809710495561,804.264902986284
15,operational,quantile95,RS,4.16,878.9968522266721,846.8414673416605,911.1449828312346
15,operational,quantile95,RS,4.24,847.8040295058383,795.8153041888913,861.0078513316631
15,operational,quantile95,RS,4.32,870.7209452644953,833.955256811919,899.0938230838914
15,operational,quantile95,RS,4.4,802.4376158394323,752.2737307851116,821.8826157640951
15,operational,quantile95,RS,4.48,823.4558412453233,771.2892467372986,836.411579788479
15,operational,quantile95,RS,4.5600000000000005,844.2585854144434,793.4286082233186,859.2010927126124
15,operational,quantile95,RS,4.64,703.9012967927113,659.5001896399999,728.4688529620204
15,operational,quantile95,RS,4.72,721.2194071497225,674.1240077902855,744.0261519906164
15,operational,quantile95,RS,4.8,732.7405386901714,688.0971342610133,765.0110061572879
15,operational,quantile95,RS,4.88,785.4017345753631,733.782728221169,809.0139117904907
15,operational,quantile95,RS,4.96,695.9834581546382,652.545261925606,720.7564731725977
15,operational,quantile95,RS,5.04,754.1894123747035,708.6465953863745,787.2698814348321
15,operational,quantile95,RS,5.12,677.9365985218911,635.1578032584248,698.3280761249354
15,operational,quantile95,RS,5.2,814.5591104650297,763.0664027474601,830.0756241095486
15,operational,quantile95,RS,5.28,731.5994862082605,686.994248883624,763.3036528680631
15,operational,quantile95,RS,5.36,673.1049717737901,630.7544706543268,693.155528848541
15,operational,quantile95,RS,5.44,749.735280169131,705.836381008758,783.0650945875199
15,operational,quantile95,RS,5.5200000000000005,682.2729766391041,638.933392890444,702.707710109295
15,operational,quantile95,RS,5.6000000000000005,699.478019763001,655.653264765763,724.2029578173366
15,operational,quantile95,RS,5.68,677.891788537816,635.1169654052221,698.2801043396205
15,operational,quantile95,RS,5.76,611.7099969313927,569.1158797091994,617.4117540867745
15,operational,quantile95,RS,5.84,662.4488247644115,620.5599155712266,681.1034402563381
15,operational,quantile95,RS,5.92,610.5971921326313,566.9269410206323,615.7125979340701
15,operational,quantile95,RS,6.0,650.9502204583958,606.6996432940412,662.3255592160589
15,operational,quantile95,RS,6.08,605.8282904431659,559.5717966462727,609.6910686086383
15,operational,quantile95,RS,6.16,695.0416172011577,651.6907985926849,719.8090778588296
15,operational,quantile95,RS,6.24,633.7877953625705,593.8763033710293,645.6824201570172
15,operational,quantile95,RS,6.32,609.9383091467032,565.7557775555196,614.7863215713414
15,operational,quantile95,RS,6.4,579.0238158264514,539.4015338972088,590.828686611217
15,operational,quantile95,RS,6.48,589.2025726236119,547.6981718681508,598.19443543001
15,operational,quantile95,RS,6.5600000000000005,598.4866701886863,554.2921360341865,604.8458930562623
15,operational,quantile95,RS,6.640000000000001,656.0906228074539,610.0947113128335,666.4401073237561
15,operational,quantile95,RS,6.72,451.50850563258666,436.66125947194,463.0120295174063
15,operational,quantile95,RS,6.8,515.9183875320892,482.6664439650646,524.6658098342133
15,operational,quantile95,RS,6.88,683.1690281539708,640.0187506647287,704.3434522866005
15,operational,quantile95,RS,6.96,580.0451442437078,540.2347492906127,591.6031746116557
15,operational,quantile95,RS,7.04,421.9612508814036,410.5446287408381,427.81978294470724
15,operational,quantile95,RS,7.12,456.15525232734205,439.1485973104738,467.0452001741637
15,operational,quantile95,RS,7.2,541.3867546927476,507.80375973546586,555.0336343692107
15,operational,quantile95,RS,7.28,442.7226900089105,431.8794587726269,455.32267447510975
15,operational,quantile95,RS,7.36,499.9712389171984,469.2618992930575,511.62230802330095
15,operational,quantile95,RS,7.44,513.9744325735188,481.05737287073526,522.9074169636114
15,operational,quantile95,RS,7.5200000000000005,392.02113955221563,380.8983216938533,411.385603741426
15,operational,quantile95,RS,7.6000000000000005,420.11153215350913,408.9125798306089,425.5635419811217
15,operational,quantile95,RS,7.68,471.8647031015036,447.99475402878653,482.1265207882518
15,operational,quantile95,RS,7.76,422.5087122584153,411.8494122598697,429.15037661356143
15,operational,quantile95,RS,7.84,388.123227909267,373.9144349670113,399.25526257641394
15,operational,quantile95,RS,7.92,357.7641841025359,330.1397570288604,372.7307318351333
15,operational,quantile95,RS,8.0,384.22491300880785,363.76261852966405,388.3874571028165
15,total,mean,DRO,0.0,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,DRO,0.08,3555.2478802027836,3536.2956902768146,3574.2000701287525
15,total,mean,DRO,0.16,3555.2995697016145,3536.3478166824866,3574.2513227207423
15,total,mean,DRO,0.24,3553.74795167889,3534.8345529809403,3572.6613503768394
15,total,mean,DRO,0.32,3553.6631852505534,3534.77740729565,3572.548963205457
15,total,mean,DRO,0.4,3553.367739192139,3534.55446535836,3572.181013025918
15,total,mean,DRO,0.48,3553.338936808017,3534.5256290748807,3572.1522445411533
15,total,mean,DRO,0.56,3553.3236743156435,3534.5112290115785,3572.1361196197086
15,total,mean,DRO,0.64,3549.489609062562,3530.713327538406,3568.2658905867183
15,total,mean,DRO,0.72,3549.4336921617137,3530.6579416772297,3568.2094426461977
15,total,mean,DRO,0.8,3547.379487605759,3529.068761039272,3565.690214172246
15,total,mean,DRO,0.88,3546.753713484799,3528.716648010813,3564.790778958785
15,total,mean,DRO,0.96,3546.793228278124,3528.7563649202243,3564.8300916360236
15,total,mean,DRO,1.04,3543.391438912961,3525.395367372367,3561.3875104535546
15,total,mean,DRO,1.12,3543.2539074702377,3525.2571750038815,3561.250639936594
15,total,mean,DRO,1.2,3543.2539074702377,3525.2571750038815,3561.250639936594
15,total,mean,DRO,1.28,3546.64747835146,3528.609828206029,3564.685128496891
15,total,mean,DRO,1.36,3546.64747835146,3528.609828206029,3564.685128496891
15,total,mean,DRO,1.44,3549.933772468882,3531.8603756834927,3568.0071692542715
15,total,mean,DRO,1.52,3549.9337724688826,3531.860375683493,3568.007169254272
15,total,mean,DRO,1.6,3550.026493307736,3531.9475175521047,3568.1054690633673
15,total,mean,DRO,1.68,3550.0264933077356,3531.9475175521043,3568.105469063367
15,total,mean,DRO,1.76,3550.622014173544,3532.5385394902974,3568.7054888567905
15,total,mean,DRO,1.84,3550.622014173544,3532.5385394902974,3568.7054888567905
15,total,mean,DRO,1.92,3550.916715328917,3532.8343431445414,3568.999087513292
15,total,mean,DRO,2.0,3550.916715328917,3532.8343431445414,3568.999087513292
15,total,mean,DRO,2.08,3550.916715328917,3532.8343431445414,3568.999087513292
15,total,mean,DRO,2.16,3550.9167153289163,3532.834343144541,3568.9990875132917
15,total,mean,DRO,2.24,3550.916715328917,3532.8343431445414,3568.999087513292
15,total,mean,DRO,2.32,3550.9167153289163,3532.834343144541,3568.9990875132917
15,total,mean,DRO,2.4,3550.5089862103864,3532.434867678694,3568.583104742079
15,total,mean,DRO,2.48,3550.9524040311844,3533.5854358389042,3568.3193722234646
15,total,mean,DRO,2.56,3551.3466824642696,3533.9841467444467,3568.7092181840926
15,total,mean,DRO,2.64,3551.077820166074,3533.720737879421,3568.4349024527273
15,total,mean,DRO,2.72,3551.1074507821213,3533.7546788233017,3568.460222740941
15,total,mean,DRO,2.8000000000000003,3550.557660537861,3533.2053939323296,3567.9099271433925
15,total,mean,DRO,2.88,3550.557660537861,3533.2053939323296,3567.9099271433925
15,total,mean,DRO,2.96,3550.5576605378606,3533.205393932329,3567.909927143392
15,total,mean,DRO,3.04,3550.557660537861,3533.2053939323296,3567.9099271433925
15,total,mean,DRO,3.12,3550.557660537861,3533.2053939323296,3567.9099271433925
15,total,mean,DRO,3.2,3550.557660537861,3533.2053939323296,3567.9099271433925
15,total,mean,DRO,3.2800000000000002,3550.654450235565,3533.3031141701567,3568.0057863009733
15,total,mean,DRO,3.36,3554.0914206956113,3536.75552923205,3571.4273121591727
15,total,mean,DRO,3.44,3554.0914206956113,3536.75552923205,3571.4273121591727
15,total,mean,DRO,3.52,3554.0914206956113,3536.75552923205,3571.4273121591727
15,total,mean,DRO,3.6,3554.0914206956118,3536.7555292320503,3571.427312159173
15,total,mean,DRO,3.68,3554.0914206956118,3536.7555292320503,3571.427312159173
15,total,mean,DRO,3.7600000000000002,3554.3390263685983,3537.0578418811247,3571.620210856072
15,total,mean,DRO,3.84,3551.1014052128103,3533.8688518780373,3568.3339585475833
15,total,mean,DRO,3.92,3551.1014052128103,3533.8688518780373,3568.3339585475833
15,total,mean,DRO,4.0,3551.1014052128103,3533.8688518780373,3568.3339585475833
15,total,mean,DRO,4.08,3552.519733441312,3535.492177141573,3569.547289741051
15,total,mean,DRO,4.16,3554.270836435117,3537.541650866638,3571.000022003596
15,total,mean,DRO,4.24,3554.151285691966,3537.7201447846783,3570.582426599254
15,total,mean,DRO,4.32,3560.604688618089,3544.9275732905503,3576.2818039456274
15,total,mean,DRO,4.4,3561.0308148289287,3545.348051941644,3576.7135777162134
15,total,mean,DRO,4.48,3561.2348940356383,3545.5504665941394,3576.919321477137
15,total,mean,DRO,4.5600000000000005,3560.747295089453,3545.079010350094,3576.415579828812
15,total,mean,DRO,4.64,3561.9223110794537,3546.2897576374,3577.5548645215076
15,total,mean,DRO,4.72,3562.5158899700473,3546.932625883309,3578.0991540567857
15,total,mean,DRO,4.8,3562.7030712433843,3547.1293643955432,3578.2767780912254
15,total,mean,DRO,4.88,3563.516458334579,3547.960295644092,3579.072621025066
15,total,mean,DRO,4.96,3572.5304051006565,3557.886499891089,3587.174310310224
15,total,mean,DRO,5.04,3571.359348852967,3556.7775948374765,3585.941102868457
15,total,mean,DRO,5.12,3572.965598683854,3558.594217486556,3587.336979881152
15,total,mean,DRO,5.2,3572.965598683854,3558.594217486556,3587.336979881152
15,total,mean,DRO,5.28,3572.965598683854,3558.594217486556,3587.336979881152
15,total,mean,DRO,5.36,3573.323441512191,3559.0679506827278,3587.5789323416543
15,total,mean,DRO,5.44,3575.0410826396524,3560.9317595993075,3589.150405679997
15,total,mean,DRO,5.5200000000000005,3584.386743070788,3570.9136559833332,3597.8598301582424
15,total,mean,DRO,5.6000000000000005,3588.0678396144294,3574.7180650023865,3601.4176142264723
15,total,mean,DRO,5.68,3588.188866312355,3574.8475964664995,3601.5301361582106
15,total,mean,DRO,5.76,3605.949132349554,3593.81311107122,3618.085153627888
15,total,mean,DRO,5.84,3634.075623098306,3623.2084904879043,3644.942755708708
15,total,mean,DRO,5.92,3639.0091230885637,3628.3290117310594,3649.689234446068
15,total,mean,DRO,6.0,3652.782983848383,3642.597280790368,3662.968686906398
15,total,mean,DRO,6.08,3654.5469407577943,3644.471994201116,3664.6218873144726
15,total,mean,DRO,6.16,3660.573757620218,3650.730414183678,3670.4171010567584
15,total,mean,DRO,6.24,3663.117496601726,3653.3266564669416,3672.9083367365106
15,total,mean,DRO,6.32,3673.006564404481,3663.5575270453046,3682.455601763658
15,total,mean,DRO,6.4,3674.045558745128,3664.6347869209617,3683.456330569294
15,total,mean,DRO,6.48,3683.317803825241,3674.253789489592,3692.38181816089
15,total,mean,DRO,6.5600000000000005,3697.8450802974103,3689.2324550366116,3706.457705558209
15,total,mean,DRO,6.640000000000001,3697.8450802974103,3689.2324550366116,3706.457705558209
15,total,mean,DRO,6.72,3697.8450802974103,3689.2324550366116,3706.457705558209
15,total,mean,DRO,6.8,3707.506745396207,3699.1697178699437,3715.84377292247
15,total,mean,DRO,6.88,3715.7611523992655,3707.633967279547,3723.888337518984
15,total,mean,DRO,6.96,3715.761152399265,3707.633967279546,3723.888337518984
15,total,mean,DRO,7.04,3715.761152399265,3707.6339672795466,3723.8883375189835
15,total,mean,DRO,7.12,3733.4371414719217,3725.6665316489316,3741.2077512949118
15,total,mean,DRO,7.2,3748.307822226558,3740.8293444626433,3755.786299990473
15,total,mean,DRO,7.28,3748.307822226557,3740.8293444626424,3755.786299990472
15,total,mean,DRO,7.36,3748.950726032122,3741.483257110062,3756.418194954182
15,total,mean,DRO,7.44,3757.5123935249558,3750.1876728216394,3764.837114228272
15,total,mean,DRO,7.5200000000000005,3801.3881235192157,3794.8853793234234,3807.890867715008
15,total,mean,DRO,7.6000000000000005,3802.368684348182,3795.8943294242704,3808.8430392720934
15,total,mean,DRO,7.68,3802.414825073641,3795.941027598566,3808.8886225487163
15,total,mean,DRO,7.76,3810.967982307526,3804.605571612882,3817.3303930021702
15,total,mean,DRO,7.84,3810.9679823075244,3804.6055716128803,3817.3303930021684
15,total,mean,DRO,7.92,3814.8885544029977,3808.656255813664,3821.1208529923315
15,total,mean,DRO,8.0,3829.792558726778,3823.8786125312563,3835.7065049223
15,total,mean,ERM,0.0,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,0.08,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,0.16,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,0.24,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,0.32,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,0.4,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,0.48,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,0.56,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,0.64,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,0.72,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,0.8,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,0.88,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,0.96,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,1.04,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,1.12,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,1.2,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,1.28,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,1.36,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,1.44,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,1.52,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,1.6,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,1.68,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,1.76,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,1.84,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,1.92,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,2.0,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,2.08,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,2.16,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,2.24,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,2.32,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,2.4,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,2.48,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,2.56,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,2.64,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,2.72,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,2.8000000000000003,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,2.88,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,2.96,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,3.04,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,3.12,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,3.2,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,3.2800000000000002,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,3.36,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,3.44,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,3.52,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,3.6,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,3.68,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,3.7600000000000002,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,3.84,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,3.92,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,4.0,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,4.08,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,4.16,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,4.24,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,4.32,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,4.4,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,4.48,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,4.5600000000000005,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,4.64,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,4.72,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,4.8,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,4.88,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,4.96,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,5.04,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,5.12,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,5.2,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,5.28,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,5.36,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,5.44,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,5.5200000000000005,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,5.6000000000000005,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,5.68,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,5.76,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,5.84,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,5.92,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,6.0,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,6.08,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,6.16,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,6.24,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,6.32,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,6.4,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,6.48,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,6.5600000000000005,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,6.640000000000001,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,6.72,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,6.8,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,6.88,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,6.96,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,7.04,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,7.12,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,7.2,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,7.28,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,7.36,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,7.44,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,7.5200000000000005,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,7.6000000000000005,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,7.68,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,7.76,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,7.84,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,7.92,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,ERM,8.0,3555.249618327173,3536.2970489088902,3574.2021877454554
15,total,mean,RS,0.0,3554.175156319281,3536.841455225658,3571.508857412904
15,total,mean,RS,0.08,3554.0936615865535,3536.7580567976806,3571.4292663754263
15,total,mean,RS,0.16,3554.0914206956118,3536.7555292320503,3571.427312159173
15,total,mean,RS,0.24,3554.091420695612,3536.755529232051,3571.4273121591737
15,total,mean,RS,0.32,3554.098019573722,3536.762677097079,3571.433362050365
15,total,mean,RS,0.4,3554.0914206956113,3536.75552923205,3571.4273121591727
15,total,mean,RS,0.48,3554.1190907085074,3536.784369874151,3571.453811542864
15,total,mean,RS,0.56,3554.175156319281,3536.841455225658,3571.508857412904
15,total,mean,RS,0.64,3554.091420695612,3536.755529232051,3571.4273121591737
15,total,mean,RS,0.72,3554.091420695612,3536.755529232051,3571.4273121591737
15,total,mean,RS,0.8,3554.175156319281,3536.841455225658,3571.508857412904
15,total,mean,RS,0.88,3554.175156319281,3536.841455225658,3571.508857412904
15,total,mean,RS,0.96,3554.0914206956113,3536.75552923205,3571.4273121591727
15,total,mean,RS,1.04,3554.0914206956113,3536.75552923205,3571.4273121591727
15,total,mean,RS,1.12,3554.2231356385423,3536.9207315123795,3571.525539764705
15,total,mean,RS,1.2,3554.2006634637805,3536.8837335331796,3571.5175933943815
15,total,mean,RS,1.28,3554.176896886513,3536.844369520941,3571.509424252085
15,total,mean,RS,1.36,3554.2400740352355,3536.948482181839,3571.531665888632
15,total,mean,RS,1.44,3554.182418279926,3536.8535584844217,3571.5112780754303
15,total,mean,RS,1.52,3554.2258791032573,3536.9252285666153,3571.5265296398993
15,total,mean,RS,1.6,3551.535375795507,3534.370580042987,3568.7001715480274
15,total,mean,RS,1.68,3554.1226120033407,3536.787962458529,3571.4572615481525
15,total,mean,RS,1.76,3551.846037828791,3534.726673815646,3568.965401841936
15,total,mean,RS,1.84,3551.01929975751,3533.7530736376757,3568.2855258773443
15,total,mean,RS,1.92,3553.1609508564784,3536.2153517889997,3570.106549923957
15,total,mean,RS,2.0,3551.4523232961433,3534.2749233960058,3568.629723196281
15,total,mean,RS,2.08,3551.3023932210117,3534.101668072748,3568.5031183692754
15,total,mean,RS,2.16,3552.031112795957,3534.9378187001926,3569.1244068917217
15,total,mean,RS,2.24,3553.7735089870835,3536.9882674534515,3570.5587505207154
15,total,mean,RS,2.32,3554.6632263003803,3538.062107680575,3571.2643449201855
15,total,mean,RS,2.4,3554.67342883918,3538.070039650668,3571.2768180276917
15,total,mean,RS,2.48,3553.2730175045626,3536.448718058053,3570.097316951072
15,total,mean,RS,2.56,3554.1901390151115,3537.733970260785,3570.646307769438
15,total,mean,RS,2.64,3554.7693448702457,3538.1456484464356,3571.393041294056
15,total,mean,RS,2.72,3553.008117570285,3536.1402669448084,3569.8759681957613
15,total,mean,RS,2.8000000000000003,3560.812384133298,3545.13389940785,3576.490868858746
15,total,mean,RS,2.88,3572.447386624585,3557.811613504264,3587.0831597449055
15,total,mean,RS,2.96,3554.6494777135645,3537.9609576397966,3571.3379977873324
15,total,mean,RS,3.04,3560.8656358767494,3545.18795749583,3576.543314257669
15,total,mean,RS,3.12,3569.9728101761743,3555.042045681388,3584.9035746709606
15,total,mean,RS,3.2,3563.7244667782934,3548.1735609171365,3579.2753726394503
15,total,mean,RS,3.2800000000000002,3562.222533957889,3546.612082848538,3577.83298506724
15,total,mean,RS,3.36,3570.114203412555,3555.2004926554787,3585.0279141696315
15,total,mean,RS,3.44,3564.6942786532277,3549.21258620816,3580.1759710982956
15,total,mean,RS,3.52,3578.7582851916663,3564.9285314409512,3592.5880389423814
15,total,mean,RS,3.6,3561.3649791229664,3545.687748392303,3577.0422098536296
15,total,mean,RS,3.68,3572.2082375588684,3557.5825883830407,3586.833886734696
15,total,mean,RS,3.7600000000000002,3573.3904309547825,3559.14091079413,3587.639951115435
15,total,mean,RS,3.84,3570.0112100250963,3555.085076818789,3584.9373432314037
15,total,mean,RS,3.92,3587.1678455244623,3573.789072182765,3600.54661886616
15,total,mean,RS,4.0,3573.090886272124,3558.785665592748,3587.3961069515
15,total,mean,RS,4.08,3598.7344931359753,3586.2253289903692,3611.2436572815814
15,total,mean,RS,4.16,3573.2074726817636,3558.9341238713964,3587.480821492131
15,total,mean,RS,4.24,3585.879552147226,3572.4591513221785,3599.299952972274
15,total,mean,RS,4.32,3575.7462141721903,3561.693073544747,3589.7993547996334
15,total,mean,RS,4.4,3593.4210197952007,3580.5898177158206,3606.2522218745808
15,total,mean,RS,4.48,3589.6891770316415,3576.6087408733606,3602.7696131899224
15,total,mean,RS,4.5600000000000005,3586.8025996185124,3573.41228963861,3600.1929095984146
15,total,mean,RS,4.64,3620.0911639055666,3608.611580076086,3631.5707477350475
15,total,mean,RS,4.72,3615.4374724956283,3603.74405866151,3627.1308863297468
15,total,mean,RS,4.8,3609.837504756154,3597.918270346353,3621.756739165955
15,total,mean,RS,4.88,3596.948951831728,3584.341301597163,3609.5566020662936
15,total,mean,RS,4.96,3622.4890132758646,3611.1107799677034,3633.867246584026
15,total,mean,RS,5.04,3604.3131067334184,3592.086926052852,3616.5392874139848
15,total,mean,RS,5.12,3629.5847062124217,3618.5046145556344,3640.664797869209
15,total,mean,RS,5.2,3591.0511262065406,3578.0745667968786,3604.0276856162027
15,total,mean,RS,5.28,3610.197600022836,3598.2963497877045,3622.0988502579676
15,total,mean,RS,5.36,3631.1183908628245,3620.112627181779,3642.12415454387
15,total,mean,RS,5.44,3605.3443910119477,3593.175615018972,3617.513167004923
15,total,mean,RS,5.5200000000000005,3628.2803366790686,3617.1357234795323,3639.424949878605
15,total,mean,RS,5.6000000000000005,3621.412851848689,3609.9894597267835,3632.8362439705948
15,total,mean,RS,5.68,3629.598775527963,3618.519374292746,3640.67817676318
15,total,mean,RS,5.76,3657.126210964866,3647.1337425475285,3667.1186793822035
15,total,mean,RS,5.84,3634.782690562359,3623.947297419833,3645.6180837048855
15,total,mean,RS,5.92,3657.8979611416794,3647.9296024887253,3667.8663197946335
15,total,mean,RS,6.0,3641.883432526501,3631.3035109968296,3652.4633540561726
15,total,mean,RS,6.08,3659.6349929074076,3649.7462825238345,3669.523703290981
15,total,mean,RS,6.16,3622.7866115638485,3611.4207678134785,3634.1524553142185
15,total,mean,RS,6.24,3648.9628681777513,3638.625075705863,3659.3006606496397
15,total,mean,RS,6.32,3658.296653188565,3648.3413743576584,3668.2519320194715
15,total,mean,RS,6.4,3668.7686380714663,3659.1737607915347,3678.363515351398
15,total,mean,RS,6.48,3665.6731125486886,3655.9689217722853,3675.377303325092
15,total,mean,RS,6.5600000000000005,3662.2429270728812,3652.434169157211,3672.0516849885516
15,total,mean,RS,6.640000000000001,3639.941040155453,3629.293648691863,3650.5884316190427
15,total,mean,RS,6.72,3712.8404720533526,3704.6405550606682,3721.040389046037
15,total,mean,RS,6.8,3690.122219781024,3681.27527446703,3698.9691650950176
15,total,mean,RS,6.88,3627.7757691183133,3616.611227011998,3638.9403112246287
15,total,mean,RS,6.96,3668.4557718695,3658.850008180168,3678.061535558832
15,total,mean,RS,7.04,3727.8806610222973,3720.014112124516,3735.7472099200786
15,total,mean,RS,7.12,3711.2580691392122,3703.0180764192337,3719.498061859191
15,total,mean,RS,7.2,3680.728662391085,3671.5712170679512,3689.8861077142187
15,total,mean,RS,7.28,3715.910306942755,3707.786803544865,3724.0338103406452
15,total,mean,RS,7.36,3695.307456157097,3686.6190857353495,3703.9958265788446
15,total,mean,RS,7.44,3690.7362636891967,3681.9083509299066,3699.5641764484867
15,total,mean,RS,7.5200000000000005,3752.1744310458866,3744.7617480778877,3759.5871140138856
15,total,mean,RS,7.6000000000000005,3729.1508430532926,3721.3065433755414,3736.995142731044
15,total,mean,RS,7.68,3705.585510936961,3697.195414275848,3713.9756075980736
15,total,mean,RS,7.76,3727.1350573638797,3719.2552091618686,3735.014905565891
15,total,mean,RS,7.84,3763.4384589549177,3756.2382606176307,3770.6386572922047
15,total,mean,RS,7.92,3802.784109959659,3796.318780619267,3809.249439300051
15,total,mean,RS,8.0,3771.404922502256,3764.3640484528146,3778.445796551697
15,total,quantile95,DRO,0.0,4315.620081353281,4283.964025482199,4340.8713178021035
15,total,quantile95,DRO,0.08,4315.602240532698,4283.9689911012165,4340.886428510835
15,total,quantile95,DRO,0.16,4315.609565462859,4284.126358097618,4340.886428510837
15,total,quantile95,DRO,0.24,4310.813299259969,4283.262096553547,4339.268071890817
15,total,quantile95,DRO,0.32,4310.332366909691,4282.4798199283005,4338.3894419619555
15,total,quantile95,DRO,0.4,4308.603734362569,4279.945765030324,4335.855387063978
15,total,quantile95,DRO,0.48,4308.439148460687,4279.801775933738,4335.746468092889
15,total,quantile95,DRO,0.56,4308.35943800225,4279.59548336525,4335.813980767818
15,total,quantile95,DRO,0.64,4298.63732720097,4273.954444387009,4332.368116679077
15,total,quantile95,DRO,0.72,4298.621880053788,4273.764755303045,4332.355766584784
15,total,quantile95,DRO,0.8,4287.040880440551,4257.572628879097,4319.755789973266
15,total,quantile95,DRO,0.88,4280.584830071893,4248.021035674949,4310.335689669264
15,total,quantile95,DRO,0.96,4280.58741352625,4248.100915549772,4310.335689669264
15,total,quantile95,DRO,1.04,4272.56736795051,4239.407359164728,4308.642861152445
15,total,quantile95,DRO,1.12,4272.889694313196,4239.5177010575,4308.642861152445
15,total,quantile95,DRO,1.2,4272.889694313195,4239.517701057499,4308.642861152444
15,total,quantile95,DRO,1.28,4280.909739888935,4248.089915195694,4310.335689669264
15,total,quantile95,DRO,1.36,4280.909739888934,4248.089915195693,4310.335689669264
15,total,quantile95,DRO,1.44,4287.288113176079,4253.579976503881,4314.105964445019
15,total,quantile95,DRO,1.52,4287.288113176079,4253.579976503881,4314.10596444502
15,total,quantile95,DRO,1.6,4287.932942264749,4255.2259571119075,4312.55913876789
15,total,quantile95,DRO,1.68,4287.932942264749,4255.2259571119075,4312.55913876789
15,total,quantile95,DRO,1.76,4289.611998740704,4256.018834557099,4314.148787585426
15,total,quantile95,DRO,1.84,4289.611998740704,4256.018834557099,4314.1487875854245
15,total,quantile95,DRO,1.92,4290.952324908028,4256.7098328549855,4315.485310862945
15,total,quantile95,DRO,2.0,4290.952324908028,4256.7098328549855,4315.485310862945
15,total,quantile95,DRO,2.08,4290.952324908028,4256.7098328549855,4315.485310862946
15,total,quantile95,DRO,2.16,4290.952324908028,4256.709832854986,4315.485310862946
15,total,quantile95,DRO,2.24,4290.952324908028,4256.7098328549855,4315.485310862945
15,total,quantile95,DRO,2.32,4290.952324908028,4256.7098328549855,4315.485310862944
15,total,quantile95,DRO,2.4,4289.42902292632,4256.032677098036,4314.347734677535
15,total,quantile95,DRO,2.48,4271.13856838595,4234.373076255529,4291.273948281331
15,total,quantile95,DRO,2.56,4271.4642985401115,4234.373076255529,4292.851750570628
15,total,quantile95,DRO,2.64,4271.431614445618,4233.244988896918,4293.762667174619
15,total,quantile95,DRO,2.72,4269.221120399573,4233.244988896917,4296.218771670224
15,total,quantile95,DRO,2.8000000000000003,4269.094758445202,4232.174890474835,4295.325139928907
15,total,quantile95,DRO,2.88,4269.094758445203,4232.174890474835,4295.325139928907
15,total,quantile95,DRO,2.96,4269.094758445202,4232.174890474835,4295.325139928907
15,total,quantile95,DRO,3.04,4269.0947584452,4232.174890474833,4295.325139928906
15,total,quantile95,DRO,3.12,4269.094758445202,4232.174890474835,4295.325139928907
15,total,quantile95,DRO,3.2,4269.0947584452015,4232.174890474835,4295.325139928907
15,total,quantile95,DRO,3.2800000000000002,4269.66947771062,4231.910595590735,4295.1934315401
15,total,quantile95,DRO,3.36,4271.149278656218,4233.00165613267,4295.1934315401
15,total,quantile95,DRO,3.44,4271.149278656218,4233.00165613267,4295.1934315400995
15,total,quantile95,DRO,3.52,4271.149278656218,4233.001656132669,4295.1934315400995
15,total,quantile95,DRO,3.6,4271.1492786562185,4233.00165613267,4295.1934315401
15,total,quantile95,DRO,3.68,4271.1492786562185,4233.00165613267,4295.1934315401
15,total,quantile95,DRO,3.7600000000000002,4269.5929626400475,4227.857474002148,4295.63523612759
15,total,quantile95,DRO,3.84,4265.742994585818,4225.503170723704,4293.953840061469
15,total,quantile95,DRO,3.92,4265.742994585819,4225.503170723704,4293.953840061469
15,total,quantile95,DRO,4.0,4265.742994585818,4225.503170723704,4293.953840061469
15,total,quantile95,DRO,4.08,4258.219111782504,4221.815308236818,4287.974882940464
15,total,quantile95,DRO,4.16,4247.528665334262,4212.7611049956195,4280.006433895798
15,total,quantile95,DRO,4.24,4238.259202330042,4201.659860459083,4270.873316739328
15,total,quantile95,DRO,4.32,4209.861651231566,4184.179280560444,4244.864806307846
15,total,quantile95,DRO,4.4,4209.972280282621,4183.582540768254,4246.826195073199
15,total,quantile95,DRO,4.48,4210.005537353321,4183.253676674355,4247.491336487221
15,total,quantile95,DRO,4.5600000000000005,4209.960081339401,4180.831929470734,4247.12546001455
15,total,quantile95,DRO,4.64,4208.904277553291,4180.850106253585,4248.987879128288
15,total,quantile95,DRO,4.72,4207.979467147163,4180.6626560788,4250.094857705544
15,total,quantile95,DRO,4.8,4207.988674265396,4181.216857267347,4250.549179606092
15,total,quantile95,DRO,4.88,4211.945411504429,4180.8955712503175,4249.130446965532
15,total,quantile95,DRO,4.96,4190.5068509409475,4159.522812276576,4225.465452675745
15,total,quantile95,DRO,5.04,4189.366588175882,4155.044072154963,4223.459065595053
15,total,quantile95,DRO,5.12,4182.428910222596,4150.27639292099,4216.049440366109
15,total,quantile95,DRO,5.2,4182.428910222595,4150.2763929209905,4216.049440366107
15,total,quantile95,DRO,5.28,4182.428910222594,4150.276392920989,4216.049440366105
15,total,quantile95,DRO,5.36,4179.693509727765,4147.560322211891,4211.718482242255
15,total,quantile95,DRO,5.44,4179.800541555909,4144.344003073347,4209.202772262003
15,total,quantile95,DRO,5.5200000000000005,4180.299539106683,4130.0943784805195,4193.808377396832
15,total,quantile95,DRO,5.6000000000000005,4174.3979304500335,4124.8535501394,4190.074770045586
15,total,quantile95,DRO,5.68,4174.148331187118,4124.599016538439,4189.940875515491
15,total,quantile95,DRO,5.76,4129.330554648573,4086.271633989544,4162.682060300627
15,total,quantile95,DRO,5.84,4102.4797427908525,4060.878987731207,4121.909099694629
15,total,quantile95,DRO,5.92,4106.2059833678095,4059.238858584325,4115.95964554664
15,total,quantile95,DRO,6.0,4094.853740022162,4055.710923267334,4103.785315831079
15,total,quantile95,DRO,6.08,4090.988731040628,4052.290668260579,4099.986066480272
15,total,quantile95,DRO,6.16,4087.70616582661,4041.717000293007,4093.262203528778
15,total,quantile95,DRO,6.24,4086.7172749635743,4043.4577911947927,4093.49507820942
15,total,quantile95,DRO,6.32,4071.777813823004,4034.7260753045925,4085.6603165452116
15,total,quantile95,DRO,6.4,4070.1219189887875,4034.0025421266505,4084.646859391538
15,total,quantile95,DRO,6.48,4060.8730080600963,4026.1485342713436,4071.77278392987
15,total,quantile95,DRO,6.5600000000000005,4042.578281581101,4012.7093472807246,4053.8434740122716
15,total,quantile95,DRO,6.640000000000001,4042.5782815811012,4012.709347280727,4053.8434740122725
15,total,quantile95,DRO,6.72,4042.5782815811017,4012.709347280728,4053.8434740122734
15,total,quantile95,DRO,6.8,4031.6958936736823,4009.9075565883677,4041.724651668605
15,total,quantile95,DRO,6.88,4020.4832626465263,4009.44659862519,4033.0302774240595
15,total,quantile95,DRO,6.96,4020.483262646528,4009.4465986251926,4033.0302774240618
15,total,quantile95,DRO,7.04,4020.483262646528,4009.4465986251917,4033.0302774240613
15,total,quantile95,DRO,7.12,4014.451179521792,4005.2630265068356,4021.1634640346883
15,total,quantile95,DRO,7.2,4014.452226166671,4006.1720795313527,4036.0563077623437
15,total,quantile95,DRO,7.28,4014.4522261666725,4006.1720795313536,4036.056307762345
15,total,quantile95,DRO,7.36,4015.062920664285,4006.334370317877,4036.2928621767287
15,total,quantile95,DRO,7.44,4023.0300348501987,4010.31448088437,4038.6157803742603
15,total,quantile95,DRO,7.5200000000000005,4050.2450259792217,4022.6320927644288,4066.6968495412048
15,total,quantile95,DRO,7.6000000000000005,4050.4387339355876,4022.900791910637,4066.5165382400114
15,total,quantile95,DRO,7.68,4050.5932874178498,4023.021144096934,4066.3844800699117
15,total,quantile95,DRO,7.76,4055.121440459289,4029.7120298144396,4070.5197112104274
15,total,quantile95,DRO,7.84,4055.121440459288,4029.7120298144378,4070.519711210428
15,total,quantile95,DRO,7.92,4055.6856714283704,4028.543763324492,4066.496659205297
15,total,quantile95,DRO,8.0,4051.37015076801,4038.2324415396843,4060.916779895768
15,total,quantile95,ERM,0.0,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,0.08,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,0.16,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,0.24,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,0.32,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,0.4,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,0.48,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,0.56,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,0.64,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,0.72,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,0.8,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,0.88,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,0.96,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,1.04,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,1.12,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,1.2,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,1.28,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,1.36,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,1.44,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,1.52,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,1.6,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,1.68,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,1.76,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,1.84,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,1.92,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,2.0,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,2.08,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,2.16,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,2.24,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,2.32,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,2.4,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,2.48,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,2.56,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,2.64,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,2.72,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,2.8000000000000003,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,2.88,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,2.96,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,3.04,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,3.12,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,3.2,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,3.2800000000000002,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,3.36,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,3.44,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,3.52,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,3.6,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,3.68,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,3.7600000000000002,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,3.84,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,3.92,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,4.0,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,4.08,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,4.16,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,4.24,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,4.32,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,4.4,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,4.48,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,4.5600000000000005,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,4.64,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,4.72,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,4.8,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,4.88,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,4.96,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,5.04,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,5.12,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,5.2,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,5.28,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,5.36,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,5.44,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,5.5200000000000005,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,5.6000000000000005,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,5.68,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,5.76,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,5.84,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,5.92,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,6.0,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,6.08,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,6.16,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,6.24,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,6.32,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,6.4,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,6.48,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,6.5600000000000005,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,6.640000000000001,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,6.72,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,6.8,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,6.88,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,6.96,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,7.04,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,7.12,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,7.2,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,7.28,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,7.36,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,7.44,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,7.5200000000000005,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,7.6000000000000005,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,7.68,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,7.76,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,7.84,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,7.92,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,ERM,8.0,4315.6200813532805,4283.964025482198,4340.8713178021035
15,total,quantile95,RS,0.0,4270.610281459318,4230.607121002751,4296.4688756314845
15,total,quantile95,RS,0.08,4271.08476242751,4232.715037988867,4295.346098090459
15,total,quantile95,RS,0.16,4271.1492786562185,4233.00165613267,4295.1934315401
15,total,quantile95,RS,0.24,4271.149278656219,4233.00165613267,4295.1934315401
15,total,quantile95,RS,0.32,4271.02257822468,4232.438780043443,4295.493246302981
15,total,quantile95,RS,0.4,4271.149278656218,4233.00165613267,4295.1934315401
15,total,quantile95,RS,0.48,4270.858846917516,4231.711391535439,4295.880688259075
15,total,quantile95,RS,0.56,4270.610281459318,4230.607121002751,4296.4688756314845
15,total,quantile95,RS,0.64,4271.1492786562185,4233.00165613267,4295.1934315401
15,total,quantile95,RS,0.72,4271.1492786562185,4233.00165613267,4295.1934315401
15,total,quantile95,RS,0.8,4270.610281459318,4230.607121002751,4296.4688756314845
15,total,quantile95,RS,0.88,4270.610281459318,4230.607121002752,4296.468875631485
15,total,quantile95,RS,0.96,4271.149278656218,4233.00165613267,4295.1934315401
15,total,quantile95,RS,1.04,4271.1492786562185,4233.00165613267,4295.1934315401
15,total,quantile95,RS,1.12,4270.125350397199,4229.549527817452,4295.638993596542
15,total,quantile95,RS,1.2,4270.350471917882,4230.040498606368,4296.024253111322
15,total,quantile95,RS,1.28,4270.59209307045,4230.56745368172,4296.437749109911
15,total,quantile95,RS,1.36,4269.957717423216,4229.183934633666,4295.35211654444
15,total,quantile95,RS,1.44,4270.53528611951,4230.443562578664,4296.340533089475
15,total,quantile95,RS,1.52,4270.098166273037,4229.490241566871,4295.592472311269
15,total,quantile95,RS,1.6,4263.261179741061,4224.038634507571,4292.7691260704905
15,total,quantile95,RS,1.68,4270.839501055463,4231.625446104615,4295.926466911707
15,total,quantile95,RS,1.76,4261.589918463827,4223.336685726104,4291.180009667714
15,total,quantile95,RS,1.84,4266.881215868724,4226.492461189046,4294.844763457385
15,total,quantile95,RS,1.92,4255.1826474538375,4219.6789778815055,4285.593199854165
15,total,quantile95,RS,2.0,4263.722958255554,4224.232586745902,4293.034148825724
15,total,quantile95,RS,2.08,4264.577633683603,4224.751538117579,4293.42326930282
15,total,quantile95,RS,2.16,4260.631382797173,4222.934089823019,4290.26858739564
15,total,quantile95,RS,2.24,4249.601773180825,4214.243183450401,4281.303471998078
15,total,quantile95,RS,2.32,4243.205967596409,4208.729438747377,4276.475816883242
15,total,quantile95,RS,2.4,4243.272337923786,4208.819365958034,4276.552672005692
15,total,quantile95,RS,2.48,4251.026886709768,4215.6199611805305,4282.257327955776
15,total,quantile95,RS,2.56,4238.971919280975,4202.694661392616,4271.689806462176
15,total,quantile95,RS,2.64,4243.865346124342,4209.680108276987,4277.239360163936
15,total,quantile95,RS,2.72,4252.682128256894,4216.614932192557,4283.25422186602
15,total,quantile95,RS,2.8000000000000003,4209.8935454092725,4183.437981416536,4245.880394849506
15,total,quantile95,RS,2.88,4190.310062764991,4159.330199029498,4225.379033002004
15,total,quantile95,RS,2.96,4246.032414820384,4211.907787054548,4279.065940953115
15,total,quantile95,RS,3.04,4209.8838942800485,4183.082105756414,4246.017859713588
15,total,quantile95,RS,3.12,4200.415874054273,4166.391551951536,4232.852859415254
15,total,quantile95,RS,3.2,4214.567208515103,4180.711598897393,4248.19390683935
15,total,quantile95,RS,3.2800000000000002,4207.947661763862,4179.505181559028,4249.286070186596
15,total,quantile95,RS,3.36,4199.833099001719,4165.977084050427,4232.430362683687
15,total,quantile95,RS,3.44,4215.298359670105,4178.483122707332,4246.214216901589
15,total,quantile95,RS,3.52,4179.973399625265,4137.8767931330485,4202.646250179678
15,total,quantile95,RS,3.6,4210.030006179655,4181.843057137293,4248.272725774727
15,total,quantile95,RS,3.68,4190.135852937231,4158.247689059887,4224.9664636508005
15,total,quantile95,RS,3.7600000000000002,4179.698021987631,4147.430958132659,4211.617083645795
15,total,quantile95,RS,3.84,4200.258184666369,4166.27890238127,4232.738013547829
15,total,quantile95,RS,3.92,4176.527564438686,4126.135535824909,4191.719886243898
15,total,quantile95,RS,4.0,4180.966839268084,4148.805723624088,4213.539569441508
15,total,quantile95,RS,4.08,4144.930978160031,4092.946799114801,4171.430731051529
15,total,quantile95,RS,4.16,4180.205113757718,4148.049728872706,4212.35324436228
15,total,quantile95,RS,4.24,4179.8996542149525,4127.910928898005,4193.103476040777
15,total,quantile95,RS,4.32,4179.8395694558885,4143.073881003312,4208.212447275285
15,total,quantile95,RS,4.4,4157.087495485794,4106.923610431473,4176.532495410457
15,total,quantile95,RS,4.48,4168.7486792288755,4116.582084720851,4181.704417772031
15,total,quantile95,RS,4.5600000000000005,4177.457584370903,4126.627607179777,4192.400091669072
15,total,quantile95,RS,4.64,4115.291050468726,4070.889943316015,4139.858606638036
15,total,quantile95,RS,4.72,4123.271448088549,4076.1760487291117,4146.078192929443
15,total,quantile95,RS,4.8,4124.4102975394035,4079.766893110245,4156.680765006519
15,total,quantile95,RS,4.88,4148.706888053503,4097.087881699309,4172.319065268631
15,total,quantile95,RS,4.96,4111.920370393023,4068.482174163991,4136.693385410983
15,total,quantile95,RS,5.04,4132.5814170463655,4087.0386000580365,4165.661886106494
15,total,quantile95,RS,5.12,4107.258056549568,4064.479261286102,4127.649534152613
15,total,quantile95,RS,5.2,4163.748052263011,4112.255344545441,4179.264565907531
15,total,quantile95,RS,5.28,4124.082943862035,4079.4777065373987,4155.787110521837
15,total,quantile95,RS,5.36,4105.581611423345,4063.231110303881,4125.632168498096
15,total,quantile95,RS,5.44,4130.446490340651,4086.547591180278,4163.77630475904
15,total,quantile95,RS,5.5200000000000005,4108.873350461894,4065.5337667132344,4129.3080839320855
15,total,quantile95,RS,5.6000000000000005,4113.382909627245,4069.558154630007,4138.107847681581
15,total,quantile95,RS,5.68,4107.242508684775,4064.467685552181,4127.6308244865795
15,total,quantile95,RS,5.76,4091.4364101750275,4048.842292952834,4097.1381673304095
15,total,quantile95,RS,5.84,4102.191627684655,4060.3027184914704,4120.846243176582
15,total,quantile95,RS,5.92,4091.5035771406633,4047.833326028664,4096.618982942102
15,total,quantile95,RS,6.0,4103.201794905221,4058.9512177408656,4114.577133662883
15,total,quantile95,RS,6.08,4090.2964631840036,4044.0399693871104,4094.159241349476
15,total,quantile95,RS,6.16,4111.537145659112,4068.1863270506396,4136.304606316784
15,total,quantile95,RS,6.24,4097.715548013157,4057.804056021616,4109.610172807604
15,total,quantile95,RS,6.32,4091.4744458402893,4047.2919142491055,4096.322458264927
15,total,quantile95,RS,6.4,4078.2913871390188,4038.6691052097763,4090.0962579237844
15,total,quantile95,RS,6.48,4083.121289731482,4041.6168889760206,4092.11315253788
15,total,quantile95,RS,6.5600000000000005,4087.055078035811,4042.8605438813115,4093.4143009033874
15,total,quantile95,RS,6.640000000000001,4105.154928621579,4059.1590171269586,4115.504413137881
15,total,quantile95,RS,6.72,4024.5100903208936,4009.662844160247,4036.013614205713
15,total,quantile95,RS,6.8,4052.8255623034634,4019.5736187364387,4061.572984605588
15,total,quantile95,RS,6.88,4108.838467275173,4065.688189785931,4130.012891407802
15,total,quantile95,RS,6.96,4078.775441860202,4038.9650469071075,4090.33347222815
15,total,quantile95,RS,7.04,4016.2331564576198,4004.8165343170544,4022.0916885209235
15,total,quantile95,RS,7.12,4026.787693009466,4009.7810379925977,4037.6776408562873
15,total,quantile95,RS,7.2,4062.095585050234,4028.5125900929525,4075.742464726697
15,total,quantile95,RS,7.28,4020.278852804801,4009.4356215685175,4032.878837271
15,total,quantile95,RS,7.36,4045.4626289657754,4014.7532893416346,4057.113698071878
15,total,quantile95,RS,7.44,4051.9065733190423,4018.9895136162586,4060.839557709135
15,total,quantile95,RS,7.5200000000000005,4018.1078676982615,4006.9850498398987,4037.4723318874717
15,total,quantile95,RS,7.6000000000000005,4016.03837225039,4004.839419927489,4021.4903820780023
15,total,quantile95,RS,7.68,4033.8312781814225,4009.9613291087053,4044.09309586817
15,total,quantile95,RS,7.76,4015.8046381271865,4005.145338128641,4022.4463024823326
15,total,quantile95,RS,7.84,4029.029418427204,4014.8206254849483,4040.1614530943507
15,total,quantile95,RS,7.92,4050.925184111726,4023.3007570380505,4065.8917318443237
15,total,quantile95,RS,8.0,4035.8221962433345,4015.359901764191,4039.9847403373433
15,transport,mean,DRO,0.0,169.74122077695276,164.95951250718517,174.52292904672035
15,transport,mean,DRO,0.08,169.73948265256365,164.95886822037255,174.52009708475475
15,transport,mean,DRO,0.16,169.79117215139416,165.0117624144044,174.57058188838394
15,transport,mean,DRO,0.24,168.1783357646948,163.4359891248032,172.9206824045864
15,transport,mean,DRO,0.32,168.02577388546882,163.28498185447637,172.76656591646127
15,transport,mean,DRO,0.4,167.53447106580506,162.80102906884161,172.2679130627685
15,transport,mean,DRO,0.48,167.50566868168312,162.7726538115122,172.23868355185402
15,transport,mean,DRO,0.56,167.4904061893093,162.75988369629601,172.2209286823226
15,transport,mean,DRO,0.64,163.65634093622813,159.00905569248224,168.30362617997403
15,transport,mean,DRO,0.72,163.60042403537946,158.9535849235952,168.24726314716372
15,transport,mean,DRO,0.8,160.0885886455005,155.49936080163985,164.67781648936113
15,transport,mean,DRO,0.88,158.39515595549537,153.8247046571516,162.96560725383912
15,transport,mean,DRO,0.96,158.43467074881994,153.86467522333626,163.00466627430362
15,transport,mean,DRO,1.04,155.03288138365744,150.5329895875422,159.53277317977268
15,transport,mean,DRO,1.12,154.89534994093364,150.39511137444882,159.39558850741847
15,transport,mean,DRO,1.2,154.89534994093364,150.39511137444882,159.39558850741847
15,transport,mean,DRO,1.28,158.28892082215629,153.71859136416793,162.85925028014464
15,transport,mean,DRO,1.36,158.28892082215623,153.71859136416788,162.85925028014458
15,transport,mean,DRO,1.44,161.57521493957907,156.94766756157316,166.20276231758498
15,transport,mean,DRO,1.52,161.57521493957907,156.94766756157316,166.20276231758498
15,transport,mean,DRO,1.6,161.66793577843248,157.02392217720478,166.31194937966018
15,transport,mean,DRO,1.68,161.66793577843242,157.02392217720472,166.31194937966012
15,transport,mean,DRO,1.76,162.2634566442404,157.60983274987086,166.91708053860992
15,transport,mean,DRO,1.84,162.26345664424042,157.60983274987086,166.91708053860998
15,transport,mean,DRO,1.92,162.55815779961284,157.90522831391797,167.2110872853077
15,transport,mean,DRO,2.0,162.55815779961284,157.90522831391797,167.2110872853077
15,transport,mean,DRO,2.08,162.55815779961296,157.9052283139181,167.21108728530783
15,transport,mean,DRO,2.16,162.55815779961287,157.905228313918,167.21108728530774
15,transport,mean,DRO,2.24,162.55815779961293,157.90522831391806,167.2110872853078
15,transport,mean,DRO,2.32,162.55815779961262,157.90522831391775,167.21108728530749
15,transport,mean,DRO,2.4,162.15042868108256,157.51154842865716,166.78930893350795
15,transport,mean,DRO,2.48,158.83580453197163,154.23697450722773,163.43463455671554
15,transport,mean,DRO,2.56,159.23008296505714,154.63525395329117,163.8249119768231
15,transport,mean,DRO,2.64,158.96122066686124,154.37913970390676,163.54330162981572
15,transport,mean,DRO,2.72,158.99085128290835,154.4148687262101,163.5668338396066
15,transport,mean,DRO,2.8000000000000003,158.44106103864792,153.87032775018923,163.0117943271066
15,transport,mean,DRO,2.88,158.44106103864794,153.87032775018926,163.01179432710663
15,transport,mean,DRO,2.96,158.44106103864792,153.87032775018923,163.0117943271066
15,transport,mean,DRO,3.04,158.44106103864766,153.87032775018898,163.01179432710634
15,transport,mean,DRO,3.12,158.44106103864792,153.87032775018923,163.0117943271066
15,transport,mean,DRO,3.2,158.4410610386479,153.8703277501892,163.01179432710657
15,transport,mean,DRO,3.2800000000000002,158.537850736353,153.96870128404592,163.10700018866007
15,transport,mean,DRO,3.36,161.97482119639903,157.4041999967656,166.54544239603246
15,transport,mean,DRO,3.44,161.97482119639903,157.4041999967656,166.54544239603246
15,transport,mean,DRO,3.52,161.97482119639903,157.4041999967656,166.54544239603246
15,transport,mean,DRO,3.6,161.97482119639906,157.40419999676564,166.54544239603248
15,transport,mean,DRO,3.68,161.97482119639906,157.40419999676564,166.54544239603248
15,transport,mean,DRO,3.7600000000000002,161.9039499663655,157.35472125383887,166.45317867889213
15,transport,mean,DRO,3.84,158.26399658550852,153.72055817139054,162.8074349996265
15,transport,mean,DRO,3.92,158.2639965855087,153.7205581713907,162.80743499962668
15,transport,mean,DRO,4.0,158.26399658550864,153.72055817139065,162.80743499962662
15,transport,mean,DRO,4.08,158.1762527344565,153.6268839989142,162.72562146999883
15,transport,mean,DRO,4.16,157.60984542641933,153.06427159550452,162.15541925733413
15,transport,mean,DRO,4.24,155.2383732613295,150.7341801735318,159.74256634912723
15,transport,mean,DRO,4.32,153.40995300222895,148.83630663101096,157.98359937344694
15,transport,mean,DRO,4.4,153.83607921306782,149.24300865037725,158.4291497757584
15,transport,mean,DRO,4.48,154.0401584197779,149.44112241208595,158.63919442746985
15,transport,mean,DRO,4.5600000000000005,153.55255947359305,148.96588613068042,158.13923281650568
15,transport,mean,DRO,4.64,154.33953918215585,149.75098511108578,158.9280932532259
15,transport,mean,DRO,4.72,154.43960331244497,149.86999654262019,159.00921008226976
15,transport,mean,DRO,4.8,154.54468060998835,149.9818638022525,159.1074974177242
15,transport,mean,DRO,4.88,155.35966422837473,150.82280803411527,159.89652042263418
15,transport,mean,DRO,4.96,152.09185467195925,147.52206434541384,156.66164499850467
15,transport,mean,DRO,5.04,150.56358241890055,146.05572411410338,155.07144072369772
15,transport,mean,DRO,5.12,149.1124866484221,144.6028946402555,153.6220786565887
15,transport,mean,DRO,5.2,149.11248664842145,144.60289464025485,153.62207865658806
15,transport,mean,DRO,5.28,149.1124866484209,144.6028946402543,153.62207865658752
15,transport,mean,DRO,5.36,147.8475509823715,143.3449396932375,152.3501622715055
15,transport,mean,DRO,5.44,147.39197297182602,142.88934757368378,151.89459836996826
15,transport,mean,DRO,5.5200000000000005,146.48842399051395,141.94774141403704,151.02910656699086
15,transport,mean,DRO,5.6000000000000005,148.04599908515343,143.48038962877047,152.61160854153638
15,transport,mean,DRO,5.68,148.006313830853,143.4398645324099,152.5727631292961
15,transport,mean,DRO,5.76,141.73634308170807,137.10038059803338,146.37230556538276
15,transport,mean,DRO,5.84,136.13902261985112,131.33419347763638,140.94385176206586
15,transport,mean,DRO,5.92,135.09495212298728,130.24276951005075,139.9471347359238
15,transport,mean,DRO,6.0,132.89867977531097,127.98932524283343,137.8080343077885
15,transport,mean,DRO,6.08,131.46784648960107,126.56995715620143,136.3657358230007
15,transport,mean,DRO,6.16,129.8058813091323,124.89987495737009,134.71188766089452
15,transport,mean,DRO,6.24,130.0638444014589,125.13953351050701,134.9881552924108
15,transport,mean,DRO,6.32,127.45898552822334,122.53019141201801,132.38777964442866
15,transport,mean,DRO,6.4,127.0897419929242,122.16125082419221,132.01823316165618
15,transport,mean,DRO,6.48,123.3986237087977,118.48427405583655,128.31297336175885
15,transport,mean,DRO,6.5600000000000005,118.6308142452547,113.72905303258213,123.53257545792727
15,transport,mean,DRO,6.640000000000001,118.63081424525531,113.72905303258273,123.53257545792789
15,transport,mean,DRO,6.72,118.63081424525564,113.72905303258304,123.53257545792823
15,transport,mean,DRO,6.8,115.84393441442691,110.95156247537889,120.73630635347493
15,transport,mean,DRO,6.88,113.83123759982965,108.94331369563815,118.71916150402114
15,transport,mean,DRO,6.96,113.83123759983071,108.94331369563919,118.71916150402224
15,transport,mean,DRO,7.04,113.83123759983043,108.9433136956389,118.71916150402195
15,transport,mean,DRO,7.12,111.08092774255431,106.16318289115482,115.9986725939538
15,transport,mean,DRO,7.2,108.83756320133743,103.91592064822896,113.7592057544459
15,transport,mean,DRO,7.28,108.83756320133803,103.91592064822954,113.75920575444651
15,transport,mean,DRO,7.36,108.76894906815153,103.84659331183319,113.69130482446987
15,transport,mean,DRO,7.44,107.94130102317821,103.01006139788295,112.87254064847347
15,transport,mean,DRO,7.5200000000000005,99.65373956343225,94.84118889043837,104.46629023642613
15,transport,mean,DRO,7.6000000000000005,99.17807416714375,94.37819367256728,103.97795466172022
15,transport,mean,DRO,7.68,99.15643763774864,94.35611114373447,103.95676413176281
15,transport,mean,DRO,7.76,98.56659286550547,93.77762456048836,103.35556117052258
15,transport,mean,DRO,7.84,98.56659286550564,93.77762456048853,103.35556117052275
15,transport,mean,DRO,7.92,96.2389327011556,91.51750432584647,100.96036107646474
15,transport,mean,DRO,8.0,91.85207091218585,87.26545171817196,96.43869010619974
15,transport,mean,ERM,0.0,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,0.08,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,0.16,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,0.24,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,0.32,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,0.4,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,0.48,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,0.56,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,0.64,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,0.72,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,0.8,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,0.88,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,0.96,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,1.04,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,1.12,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,1.2,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,1.28,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,1.36,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,1.44,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,1.52,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,1.6,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,1.68,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,1.76,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,1.84,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,1.92,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,2.0,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,2.08,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,2.16,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,2.24,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,2.32,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,2.4,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,2.48,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,2.56,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,2.64,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,2.72,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,2.8000000000000003,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,2.88,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,2.96,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,3.04,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,3.12,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,3.2,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,3.2800000000000002,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,3.36,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,3.44,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,3.52,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,3.6,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,3.68,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,3.7600000000000002,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,3.84,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,3.92,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,4.0,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,4.08,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,4.16,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,4.24,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,4.32,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,4.4,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,4.48,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,4.5600000000000005,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,4.64,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,4.72,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,4.8,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,4.88,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,4.96,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,5.04,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,5.12,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,5.2,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,5.28,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,5.36,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,5.44,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,5.5200000000000005,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,5.6000000000000005,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,5.68,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,5.76,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,5.84,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,5.92,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,6.0,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,6.08,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,6.16,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,6.24,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,6.32,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,6.4,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,6.48,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,6.5600000000000005,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,6.640000000000001,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,6.72,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,6.8,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,6.88,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,6.96,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,7.04,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,7.12,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,7.2,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,7.28,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,7.36,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,7.44,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,7.5200000000000005,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,7.6000000000000005,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,7.68,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,7.76,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,7.84,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,7.92,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,ERM,8.0,169.74122077695282,164.95951250718522,174.5229290467204
15,transport,mean,RS,0.0,162.05855682006856,157.49953746017488,166.61757617996224
15,transport,mean,RS,0.08,161.97706208734033,157.4078251752935,166.54629899938715
15,transport,mean,RS,0.16,161.9748211963991,157.40419999676567,166.5454423960325
15,transport,mean,RS,0.24,161.974821196399,157.40419999676558,166.54544239603243
15,transport,mean,RS,0.32,161.98142007450951,157.41352469345196,166.54931545556707
15,transport,mean,RS,0.4,161.9748211963991,157.40419999676567,166.5454423960325
15,transport,mean,RS,0.48,162.00249120929416,157.43806882879232,166.566913589796
15,transport,mean,RS,0.56,162.05855682006856,157.49953746017488,166.61757617996224
15,transport,mean,RS,0.64,161.9748211963991,157.40419999676567,166.5454423960325
15,transport,mean,RS,0.72,161.97482119639895,157.40419999676553,166.54544239603237
15,transport,mean,RS,0.8,162.05855682006856,157.49953746017488,166.61757617996224
15,transport,mean,RS,0.88,162.05855682006856,157.49953746017488,166.61757617996224
15,transport,mean,RS,0.96,161.97482119639903,157.4041999967656,166.54544239603246
15,transport,mean,RS,1.04,161.974821196399,157.40419999676558,166.54544239603243
15,transport,mean,RS,1.12,161.91347296578752,157.35766632662757,166.46927960494747
15,transport,mean,RS,1.2,161.98062729386507,157.42334827291378,166.53790631481635
15,transport,mean,RS,1.28,162.05305613519045,157.49415970984091,166.61195256053998
15,transport,mean,RS,1.36,161.86367248663632,157.3089403415374,166.41840463173523
15,transport,mean,RS,1.44,162.0359612619116,157.47744959765367,166.59447292616954
15,transport,mean,RS,1.52,161.90539375138144,157.34976238462264,166.46102511814024
15,transport,mean,RS,1.6,158.22051597250044,153.67536935100105,162.76566259399982
15,transport,mean,RS,1.68,162.0060125041278,157.4420145008481,166.5700105074075
15,transport,mean,RS,1.76,158.2006096147587,153.65407329810495,162.74714593141243
15,transport,mean,RS,1.84,158.39770002208311,153.85119827519202,162.9442017689742
15,transport,mean,RS,1.92,158.17441521500817,153.6219117561678,162.72691867384853
15,transport,mean,RS,2.0,158.2269540696871,153.68217935451315,162.77172878486107
15,transport,mean,RS,2.08,158.24152017990582,153.6973649140345,162.78567544577714
15,transport,mean,RS,2.16,158.19134508159325,153.6440026523211,162.73868751086542
15,transport,mean,RS,2.24,157.59129675953608,153.04838122892065,162.1342122901515
15,transport,mean,RS,2.32,156.9683705102122,152.43006249644287,161.50667852398152
15,transport,mean,RS,2.4,156.99450162995197,152.4557019067725,161.53330135313144
15,transport,mean,RS,2.48,157.41037355398538,152.8647611956907,161.95598591228006
15,transport,mean,RS,2.56,155.46152942051086,150.9526272239457,159.970431617076
15,transport,mean,RS,2.64,157.2311868717839,152.68801949082254,161.77435425274527
15,transport,mean,RS,2.72,157.50378687199694,152.96232926922127,162.0452444747726
15,transport,mean,RS,2.8000000000000003,153.6176485174378,149.04029547127845,158.19500156359715
15,transport,mean,RS,2.88,151.93339576058617,147.36854456873954,156.4982469524328
15,transport,mean,RS,2.96,157.62848714311423,153.08125887591646,162.175715410312
15,transport,mean,RS,3.04,153.67090026088826,149.09646300094093,158.2453375208356
15,transport,mean,RS,3.12,153.85149417048368,149.31511642402234,158.38787191694502
15,transport,mean,RS,3.2,155.6432105772592,151.12078526287735,160.16563589164105
15,transport,mean,RS,3.2800000000000002,154.38736900113062,149.80232578024385,158.9724122220174
15,transport,mean,RS,3.36,153.7427049123253,149.2044481432287,158.28096168142193
15,transport,mean,RS,3.44,155.87182266066768,151.35897830552554,160.3846670158098
15,transport,mean,RS,3.52,146.73284024416597,142.22016372346278,151.24551676486917
15,transport,mean,RS,3.6,154.1702435071062,149.56943908147977,158.7710479327326
15,transport,mean,RS,3.68,151.64263718515224,147.08913578570798,156.1961385845965
15,transport,mean,RS,3.7600000000000002,147.82716205299386,143.32465211558025,152.32967199040746
15,transport,mean,RS,3.84,153.822037068484,149.28515004043174,158.35892409653627
15,transport,mean,RS,3.92,147.653276476933,143.09371594399843,152.21283700986757
15,transport,mean,RS,4.0,148.35375984832964,143.85183939797105,152.85568029868824
15,transport,mean,RS,4.08,142.53486850178305,137.92991500176072,147.13982200180538
15,transport,mean,RS,4.16,148.01990831927506,143.51935059249945,152.52046604605067
15,transport,mean,RS,4.24,147.08940732208296,142.53894186870494,151.639872775461
15,transport,mean,RS,4.32,147.23602628833171,142.7326110580195,151.73944151864393
15,transport,mean,RS,4.4,143.63239308224365,139.0481128242694,148.2166733402179
15,transport,mean,RS,4.48,144.5317911464619,139.9614751427253,149.1021071501985
15,transport,mean,RS,4.5600000000000005,147.48941335292918,142.93245243925074,152.04637426660761
15,transport,mean,RS,4.64,139.04537840414287,134.29749547405294,143.7932613342328
15,transport,mean,RS,4.72,139.92003342166404,135.19581235366587,144.64425448966222
15,transport,mean,RS,4.8,140.27259718071815,135.60056406170747,144.94463029972883
15,transport,mean,RS,4.88,142.75534599884307,138.1569781800412,147.35371381764494
15,transport,mean,RS,4.96,138.66515467538082,133.9054712804123,143.42483807034932
15,transport,mean,RS,5.04,142.09583992897274,137.46888759269615,146.72279226524932
15,transport,mean,RS,5.12,137.3813430001087,132.58710855189094,142.17557744832646
15,transport,mean,RS,5.2,143.98464945229009,139.40899972263196,148.5602991819482
15,transport,mean,RS,5.28,140.1740881307252,135.4984046000001,144.84977166145032
15,transport,mean,RS,5.36,136.92541675916647,132.12775231172844,141.7230812066045
15,transport,mean,RS,5.44,141.8639094816348,137.23127833264462,146.496540630625
15,transport,mean,RS,5.5200000000000005,137.78777668724047,132.99551494736536,142.58003842711557
15,transport,mean,RS,5.6000000000000005,138.83620534889093,134.08180389860402,143.59060679917783
15,transport,mean,RS,5.68,137.37697718050165,132.58271532619554,142.17123903480777
15,transport,mean,RS,5.76,131.19493728178477,126.28881296547831,136.10106159809123
15,transport,mean,RS,5.84,135.94738249470365,131.13949997883844,140.75526501056885
15,transport,mean,RS,5.92,131.12654756234778,126.21792625416712,136.03516887052842
15,transport,mean,RS,6.0,134.81798359793103,129.9560320548226,139.67993514103946
15,transport,mean,RS,6.08,130.31604801664164,125.40911841181828,135.222977621465
15,transport,mean,RS,6.16,138.6172061054378,133.8561345449941,143.37827766588148
15,transport,mean,RS,6.24,133.997620208002,129.10455579114614,138.89068462485784
15,transport,mean,RS,6.32,131.07685640911924,126.16720207603804,135.98651074220044
15,transport,mean,RS,6.4,128.61952469915593,123.6914923114455,133.54755708686636
15,transport,mean,RS,6.48,129.49458567024092,124.567328564162,134.42184277631986
15,transport,mean,RS,6.5600000000000005,129.97356020940333,125.0555422547149,134.89157816409175
15,transport,mean,RS,6.640000000000001,135.00557476465139,130.15038013322993,139.86076939607284
15,transport,mean,RS,6.72,114.5259149254021,109.63666477400493,119.41516507679928
15,transport,mean,RS,6.8,121.05972795051555,116.15145731767409,125.96799858335702
15,transport,mean,RS,6.88,137.8678361190827,133.07939348951538,142.65627874865004
15,transport,mean,RS,6.96,128.70746467446025,123.77939138598346,133.63553796293704
15,transport,mean,RS,7.04,111.68994976874284,106.78665064045525,116.59324889703042
15,transport,mean,RS,7.12,114.90911574442583,110.01909698596272,119.79913450288895
15,transport,mean,RS,7.2,124.40498026576984,119.4858949468086,129.32406558473107
15,transport,mean,RS,7.28,113.79644678682298,108.90858213277392,118.68431144087205
15,transport,mean,RS,7.36,119.40608569473572,114.50227485299652,124.30989653647492
15,transport,mean,RS,7.44,120.85994887521393,115.95207642440681,125.76782132602105
15,transport,mean,RS,7.5200000000000005,108.44499736372003,103.51886713824743,113.37112758919264
15,transport,mean,RS,7.6000000000000005,111.54580834931079,106.63932011300106,116.45229658562052
15,transport,mean,RS,7.68,116.38514471367802,111.49040970891149,121.27987971844455
15,transport,mean,RS,7.76,111.77450220841018,106.87330840754777,116.6756960092726
15,transport,mean,RS,7.84,106.65775416515358,101.74621919320651,111.56928913710064
15,transport,mean,RS,7.92,99.05830774330977,94.26110107835677,103.85551440826276
15,transport,mean,RS,8.0,105.15691956829394,100.2671349953018,110.04670414128609
15,transport,quantile95,DRO,0.0,326.9180601324724,320.3223139939888,331.2065514741218
15,transport,quantile95,DRO,0.08,326.7556417790739,320.4196745190118,331.32265321112226
15,transport,quantile95,DRO,0.16,326.57873490002555,320.84179383242684,331.56636237819106
15,transport,quantile95,DRO,0.24,324.59121928234384,319.11462803816033,328.0347377397696
15,transport,quantile95,DRO,0.32,324.2126242079736,318.4356790532566,327.7904634923521
15,transport,quantile95,DRO,0.4,323.28142763859387,316.9934805774344,327.4852623100878
15,transport,quantile95,DRO,0.48,323.2414071992403,317.03873083395723,327.3685334202942
15,transport,quantile95,DRO,0.56,323.515157164381,317.1996379707553,327.16103690588625
15,transport,quantile95,DRO,0.64,322.97088765066127,318.24554261313017,324.84650099509713
15,transport,quantile95,DRO,0.72,323.00733422959934,318.04057875406784,324.8688841416217
15,transport,quantile95,DRO,0.8,316.59342513724016,312.40322537619505,318.1907314836299
15,transport,quantile95,DRO,0.88,312.8047778061858,308.5240264956529,317.23873760923055
15,transport,quantile95,DRO,0.96,312.75569217339716,308.67021953156444,317.1959322883161
15,transport,quantile95,DRO,1.04,310.18929430105857,307.9482782838288,315.14958857205437
15,transport,quantile95,DRO,1.12,310.6917443613631,307.4458282235243,314.6996792920855
15,transport,quantile95,DRO,1.2,310.6917443613626,307.4458282235245,314.69967929208553
15,transport,quantile95,DRO,1.28,312.7276059521456,308.68148880906733,317.0427879127686
15,transport,quantile95,DRO,1.36,312.7276059521455,308.6814888090672,317.04278791276835
15,transport,quantile95,DRO,1.44,315.9271882507661,312.5049414293329,320.74722483299223
15,transport,quantile95,DRO,1.52,315.92718825076616,312.504941429333,320.7472248329922
15,transport,quantile95,DRO,1.6,316.5484416504517,313.2290359702038,319.123870936308
15,transport,quantile95,DRO,1.68,316.54844165045165,313.22903597020394,319.12387093630804
15,transport,quantile95,DRO,1.76,316.49245038663275,313.63458787695987,319.48961067155324
15,transport,quantile95,DRO,1.84,316.4924503866317,313.63458787696004,319.48961067155335
15,transport,quantile95,DRO,1.92,317.2580526111927,313.55435576979636,320.38967913291617
15,transport,quantile95,DRO,2.0,317.2580526111925,313.5543557697964,320.38967913291617
15,transport,quantile95,DRO,2.08,317.2580526111924,313.55435576979664,320.3896791329161
15,transport,quantile95,DRO,2.16,317.258052611193,313.5543557697965,320.38967913291617
15,transport,quantile95,DRO,2.24,317.25805261119234,313.55435576979653,320.3896791329161
15,transport,quantile95,DRO,2.32,317.25805261119336,313.554355769796,320.38967913291634
15,transport,quantile95,DRO,2.4,316.86232480501604,312.9784226961275,320.61081347002545
15,transport,quantile95,DRO,2.48,313.1298722861158,311.46733787710895,316.5209491060908
15,transport,quantile95,DRO,2.56,314.97517887519496,312.977995990377,318.29959069781717
15,transport,quantile95,DRO,2.64,314.887921030982,311.6758873005326,319.3605617393504
15,transport,quantile95,DRO,2.72,314.289497004189,312.1670437198742,319.3476295873062
15,transport,quantile95,DRO,2.8000000000000003,314.2958354551742,311.3838679825019,318.9269550636412
15,transport,quantile95,DRO,2.88,314.29583545517437,311.38386798250195,318.92695506364134
15,transport,quantile95,DRO,2.96,314.2958354551742,311.38386798250195,318.9269550636411
15,transport,quantile95,DRO,3.04,314.2958354551725,311.38386798250235,318.92695506363987
15,transport,quantile95,DRO,3.12,314.2958354551742,311.3838679825019,318.9269550636412
15,transport,quantile95,DRO,3.2,314.2958354551739,311.38386798250207,318.92695506364095
15,transport,quantile95,DRO,3.2800000000000002,314.4262416122631,311.5183086671602,318.3486868462792
15,transport,quantile95,DRO,3.36,319.58401119140814,314.3092961683748,321.0921105691712
15,transport,quantile95,DRO,3.44,319.5840111914083,314.3092961683748,321.0921105691713
15,transport,quantile95,DRO,3.52,319.58401119140825,314.3092961683747,321.09211056917127
15,transport,quantile95,DRO,3.6,319.58401119140814,314.3092961683747,321.0921105691712
15,transport,quantile95,DRO,3.68,319.5840111914081,314.30929616837483,321.09211056917127
15,transport,quantile95,DRO,3.7600000000000002,319.62589945653417,314.82931103874296,323.78922444981754
15,transport,quantile95,DRO,3.84,315.5288751004571,312.9300915236941,317.24216145873754
15,transport,quantile95,DRO,3.92,315.5288751004574,312.9300915236946,317.24216145873754
15,transport,quantile95,DRO,4.0,315.5288751004576,312.9300915236944,317.2421614587378
15,transport,quantile95,DRO,4.08,315.3977752916625,311.05902173812336,319.53763585484273
15,transport,quantile95,DRO,4.16,314.1887102594798,310.7003168642534,319.04131708418976
15,transport,quantile95,DRO,4.24,314.6099494892056,311.2001888298371,318.875021980949
15,transport,quantile95,DRO,4.32,316.5507773864525,310.74957651369135,323.2717958803859
15,transport,quantile95,DRO,4.4,319.8548053138477,313.34245422955127,325.60406213794636
15,transport,quantile95,DRO,4.48,320.98945177800306,313.13175777891564,326.2568167865341
15,transport,quantile95,DRO,4.5600000000000005,321.19240632223847,311.39459464386124,324.55266807430786
15,transport,quantile95,DRO,4.64,321.25080381966364,311.31560571925417,325.0451629678352
15,transport,quantile95,DRO,4.72,320.74670337986595,308.1736836442634,323.6382624044056
15,transport,quantile95,DRO,4.8,319.47513458860203,308.2407211035102,323.1255667688756
15,transport,quantile95,DRO,4.88,316.11641370520573,308.5546337827025,322.1034311090266
15,transport,quantile95,DRO,4.96,310.9463571737668,307.832376713662,316.2340811059973
15,transport,quantile95,DRO,5.04,309.7093358378776,306.173717458592,312.6041997354998
15,transport,quantile95,DRO,5.12,307.219377243341,305.3297703858979,309.47766304015903
15,transport,quantile95,DRO,5.2,307.2193772433385,305.3297703858961,309.4776630401586
15,transport,quantile95,DRO,5.28,307.2193772433369,305.3297703858957,309.4776630401586
15,transport,quantile95,DRO,5.36,306.20395758000836,303.15127180897264,309.172796257976
15,transport,quantile95,DRO,5.44,307.9202195833965,302.66667287616616,310.61662650597174
15,transport,quantile95,DRO,5.5200000000000005,312.9850398571353,311.0261117645332,316.0085035134515
15,transport,quantile95,DRO,5.6000000000000005,316.8852564454151,309.34348990682315,322.8673551176538
15,transport,quantile95,DRO,5.68,316.9962955990171,309.391560316445,322.78446720717784
15,transport,quantile95,DRO,5.76,311.4814507032716,306.228134486332,313.97538064266394
15,transport,quantile95,DRO,5.84,317.5511283824276,314.56308196278184,320.9829764296108
15,transport,quantile95,DRO,5.92,319.9028887227832,317.74557409228015,321.91801810298847
15,transport,quantile95,DRO,6.0,319.7372463397382,314.6457955955899,322.87550608864774
15,transport,quantile95,DRO,6.08,315.32899540978804,312.5439697946954,318.9699391730635
15,transport,quantile95,DRO,6.16,312.1220472256367,308.73159102202254,315.71581221566043
15,transport,quantile95,DRO,6.24,313.06274945053707,309.2133399566322,315.8328752739146
15,transport,quantile95,DRO,6.32,310.48320427602977,304.85912814012744,317.2788282131935
15,transport,quantile95,DRO,6.4,309.58840049576435,305.3915176749707,316.3579848242244
15,transport,quantile95,DRO,6.48,307.3950121851918,302.76222590470775,310.6806815196468
15,transport,quantile95,DRO,6.5600000000000005,302.1020469821004,298.62073928571454,305.7906797987479
15,transport,quantile95,DRO,6.640000000000001,302.10204698210316,298.62073928571635,305.7906797987505
15,transport,quantile95,DRO,6.72,302.1020469821042,298.6207392857171,305.79067979875146
15,transport,quantile95,DRO,6.8,300.85857237815515,297.9266977217532,305.1678127561424
15,transport,quantile95,DRO,6.88,302.71875501807125,295.70040596274146,312.2982787583869
15,transport,quantile95,DRO,6.96,302.7187550180743,295.7004059627444,312.2982787583875
15,transport,quantile95,DRO,7.04,302.7187550180735,295.7004059627436,312.2982787583871
15,transport,quantile95,DRO,7.12,300.3671284529552,294.2365926649538,308.47232324627856
15,transport,quantile95,DRO,7.2,299.92651263060884,291.4728258321819,305.34942806933276
15,transport,quantile95,DRO,7.28,299.92651263061026,291.4728258321832,305.3494280693341
15,transport,quantile95,DRO,7.36,299.51900367120766,291.7930591563879,305.03146586679344
15,transport,quantile95,DRO,7.44,297.7890354986027,291.6375484229704,304.61704566560263
15,transport,quantile95,DRO,7.5200000000000005,288.1693481721973,285.1493722714006,292.10806054828475
15,transport,quantile95,DRO,7.6000000000000005,286.99226257481973,283.766022737207,290.87604435504045
15,transport,quantile95,DRO,7.68,287.0788470626369,283.82363506997984,290.6987342950859
15,transport,quantile95,DRO,7.76,286.3597376284948,281.8727481128413,291.4883588921075
15,transport,quantile95,DRO,7.84,286.3597376284948,281.87274811284186,291.48835889210864
15,transport,quantile95,DRO,7.92,280.90427233999924,276.48999432927343,286.6799683589265
15,transport,quantile95,DRO,8.0,275.0352464574425,269.05130390453456,280.60935616404646
15,transport,quantile95,ERM,0.0,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,0.08,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,0.16,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,0.24,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,0.32,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,0.4,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,0.48,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,0.56,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,0.64,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,0.72,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,0.8,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,0.88,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,0.96,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,1.04,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,1.12,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,1.2,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,1.28,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,1.36,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,1.44,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,1.52,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,1.6,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,1.68,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,1.76,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,1.84,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,1.92,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,2.0,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,2.08,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,2.16,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,2.24,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,2.32,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,2.4,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,2.48,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,2.56,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,2.64,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,2.72,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,2.8000000000000003,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,2.88,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,2.96,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,3.04,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,3.12,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,3.2,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,3.2800000000000002,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,3.36,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,3.44,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,3.52,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,3.6,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,3.68,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,3.7600000000000002,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,3.84,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,3.92,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,4.0,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,4.08,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,4.16,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,4.24,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,4.32,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,4.4,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,4.48,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,4.5600000000000005,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,4.64,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,4.72,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,4.8,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,4.88,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,4.96,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,5.04,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,5.12,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,5.2,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,5.28,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,5.36,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,5.44,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,5.5200000000000005,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,5.6000000000000005,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,5.68,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,5.76,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,5.84,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,5.92,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,6.0,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,6.08,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,6.16,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,6.24,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,6.32,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,6.4,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,6.48,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,6.5600000000000005,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,6.640000000000001,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,6.72,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,6.8,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,6.88,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,6.96,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,7.04,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,7.12,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,7.2,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,7.28,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,7.36,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,7.44,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,7.5200000000000005,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,7.6000000000000005,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,7.68,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,7.76,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,7.84,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,7.92,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,ERM,8.0,326.91806013247253,320.3223139939888,331.20655147412185
15,transport,quantile95,RS,0.0,318.7728417263026,314.7303868611729,321.9384939685869
15,transport,quantile95,RS,0.08,319.5273413436138,314.33148582179433,321.1081496023455
15,transport,quantile95,RS,0.16,319.5840111914082,314.3092961683748,321.0921105691713
15,transport,quantile95,RS,0.24,319.58401119140814,314.30929616837466,321.09211056917104
15,transport,quantile95,RS,0.32,319.4624441783691,314.3534207057216,321.19627881265086
15,transport,quantile95,RS,0.4,319.5840111914082,314.30929616837483,321.0921105691714
15,transport,quantile95,RS,0.48,319.0159976647937,314.41431989681536,321.4283234501262
15,transport,quantile95,RS,0.56,318.77284172630215,314.7303868611731,321.9384939685868
15,transport,quantile95,RS,0.64,319.5840111914082,314.30929616837483,321.09211056917127
15,transport,quantile95,RS,0.72,319.5840111914082,314.3092961683746,321.09211056917115
15,transport,quantile95,RS,0.8,318.7728417263025,314.7303868611729,321.9384939685868
15,transport,quantile95,RS,0.88,318.7728417263023,314.73038686117303,321.9384939685867
15,transport,quantile95,RS,0.96,319.58401119140814,314.3092961683747,321.09211056917115
15,transport,quantile95,RS,1.04,319.58401119140814,314.3092961683746,321.092110569171
15,transport,quantile95,RS,1.12,319.34649533570376,314.6910676322982,322.5562204044573
15,transport,quantile95,RS,1.2,319.21133994575825,314.70932095795166,322.2310233776472
15,transport,quantile95,RS,1.28,318.81373724092475,314.7289121084078,321.95897296492456
15,transport,quantile95,RS,1.36,319.4471365356113,314.67747559873726,322.84230732069443
15,transport,quantile95,RS,1.44,318.9414643040302,314.7243060815304,322.02293406387923
15,transport,quantile95,RS,1.52,319.3628157696207,314.6888634864242,322.6026135577109
15,transport,quantile95,RS,1.6,315.48326306691143,312.98806519880566,317.19630829024555
15,transport,quantile95,RS,1.68,318.96276646550916,314.4215155112055,321.45574095276606
15,transport,quantile95,RS,1.76,315.1432068290021,312.3599623546651,318.06444091347
15,transport,quantile95,RS,1.84,315.0539494146238,313.2886016248034,317.54752785486465
15,transport,quantile95,RS,1.92,315.3849485781131,310.1009447866578,320.7290242379808
15,transport,quantile95,RS,2.0,315.49428889266096,312.8736357590026,316.9746759628644
15,transport,quantile95,RS,2.08,315.51690086346395,312.9065603890766,316.8379701927891
15,transport,quantile95,RS,2.16,315.2138213985001,311.9900218332867,318.56549902663176
15,transport,quantile95,RS,2.24,313.0054417670917,310.9196737079276,320.5436217599008
15,transport,quantile95,RS,2.32,315.7146007132569,310.0046379615202,319.2562028238817
15,transport,quantile95,RS,2.4,315.78840114742775,310.0217617534623,319.25118066551033
15,transport,quantile95,RS,2.48,313.03660223440465,311.37797575337015,320.1536155450436
15,transport,quantile95,RS,2.56,316.1181261987489,310.9505746438142,318.6866507024052
15,transport,quantile95,RS,2.64,316.4477961571914,310.43091831285216,319.2063084881928
15,transport,quantile95,RS,2.72,314.07910786439834,311.1128386015939,319.91797655546657
15,transport,quantile95,RS,2.8000000000000003,317.72882582813725,311.1216528819211,323.61952108255184
15,transport,quantile95,RS,2.88,310.09073390565027,307.6326594932382,315.80798385284436
15,transport,quantile95,RS,2.96,315.3626475081611,310.2104369643386,318.91184505967857
15,transport,quantile95,RS,3.04,317.69758875124245,310.56566434778273,323.407335095403
15,transport,quantile95,RS,3.12,312.92531702637586,309.2981537312203,316.954408530056
15,transport,quantile95,RS,3.2,316.98719774047703,308.4126141681787,320.44628180770303
15,transport,quantile95,RS,3.2800000000000002,321.6847441410293,309.91596195786514,324.50097232385906
15,transport,quantile95,RS,3.36,313.2167545926073,309.233506705814,317.0754559916572
15,transport,quantile95,RS,3.44,313.1452368621411,308.28789470596394,320.3785871565961
15,transport,quantile95,RS,3.52,307.9471929642864,305.7235707153655,311.76001466063315
15,transport,quantile95,RS,3.6,322.8123580562102,313.10692641436765,326.09466322772033
15,transport,quantile95,RS,3.68,309.3307467126906,307.63543157413994,314.8033103827937
15,transport,quantile95,RS,3.7600000000000002,306.28781476383597,303.0564025069918,309.1302973287611
15,transport,quantile95,RS,3.84,313.00362265909484,309.2919035948515,316.9876261084809
15,transport,quantile95,RS,3.92,315.9153376710136,309.39546747555795,321.64352320067763
15,transport,quantile95,RS,4.0,306.1198010444154,302.86538696029197,309.7807385241506
15,transport,quantile95,RS,4.08,314.39979777417597,308.2313661353265,317.0793951122633
15,transport,quantile95,RS,4.16,306.3502863829634,303.3203540526671,309.6398160456164
15,transport,quantile95,RS,4.24,315.2009187581293,309.9322346870584,319.94091166010963
15,transport,quantile95,RS,4.32,307.6559619114793,302.4166055775432,311.2751223886414
15,transport,quantile95,RS,4.4,313.93833727296004,308.1796910187968,317.4802339636253
15,transport,quantile95,RS,4.48,312.82493432256484,310.70450295529054,318.51175062851917
15,transport,quantile95,RS,4.5600000000000005,316.88663979489354,309.382212171844,321.23637612027835
15,transport,quantile95,RS,4.64,319.5890087076327,312.72561015208566,323.92709521030565
15,transport,quantile95,RS,4.72,318.04556102317486,314.8879479338374,320.9323166779041
15,transport,quantile95,RS,4.8,311.73326478323173,307.8831642814924,314.3430894889054
15,transport,quantile95,RS,4.88,313.8744360793902,306.21988564312795,317.8004648733769
15,transport,quantile95,RS,4.96,319.11453121489023,313.2643313603373,322.65312978318605
15,transport,quantile95,RS,5.04,310.32638775420224,308.0007918755622,315.41187471344637
15,transport,quantile95,RS,5.12,319.1610147389997,317.40612955942817,321.38321690281487
15,transport,quantile95,RS,5.2,312.516890958887,308.34639532931266,317.90023257993005
15,transport,quantile95,RS,5.28,311.999637275175,308.42864783006127,314.4180224468446
15,transport,quantile95,RS,5.36,318.77705579425447,316.8229498676364,321.3191853510541
15,transport,quantile95,RS,5.44,311.59143314000414,306.7324446739289,314.48690062375306
15,transport,quantile95,RS,5.5200000000000005,319.4944532228791,317.6072829260124,321.19987098283354
15,transport,quantile95,RS,5.6000000000000005,319.49198978186513,313.3479493717895,323.56314800036057
15,transport,quantile95,RS,5.68,319.1482716994938,317.3942731481258,321.3708242601704
15,transport,quantile95,RS,5.76,313.16772643511314,310.312921764168,318.1628673370818
15,transport,quantile95,RS,5.84,316.95700413131607,314.0172383204157,320.48006766593085
15,transport,quantile95,RS,5.92,312.7829440019973,309.0765438000389,318.04180703826444
15,transport,quantile95,RS,6.0,322.20564841709484,319.6496825358104,323.8289491601998
15,transport,quantile95,RS,6.08,312.3319294963688,309.1926181630726,316.1848388226266
15,transport,quantile95,RS,6.16,319.01069651689676,313.3834434510125,322.4762724095307
15,transport,quantile95,RS,6.24,322.20979939912644,318.24447346501336,325.725728105469
15,transport,quantile95,RS,6.32,312.7943948623196,308.74420916764274,317.74320887097787
15,transport,quantile95,RS,6.4,313.75627385249214,306.5359407958806,318.2545445646519
15,transport,quantile95,RS,6.48,313.4902034928834,307.8431950600818,317.05526145374967
15,transport,quantile95,RS,6.5600000000000005,312.590971437344,309.8790763259737,315.79239802071413
15,transport,quantile95,RS,6.640000000000001,320.2589720586106,319.0339298244314,322.7517056351857
15,transport,quantile95,RS,6.72,302.34945941352817,297.1431627692515,308.8963355762102
15,transport,quantile95,RS,6.8,304.05431898091786,298.79301359469,307.83468693665856
15,transport,quantile95,RS,6.88,319.7826974747193,316.98536746722897,321.1669970086739
15,transport,quantile95,RS,6.96,313.95800096724673,306.6710503366616,318.0879354202188
15,transport,quantile95,RS,7.04,301.3964045735931,295.5582812185437,308.0382047629112
15,transport,quantile95,RS,7.12,300.91073768377856,297.796363574541,308.13737284021005
15,transport,quantile95,RS,7.2,307.7787696654467,304.8821742885967,311.80853535326037
15,transport,quantile95,RS,7.28,302.64346499301683,295.6242873095577,312.4709682111431
15,transport,quantile95,RS,7.36,302.7071151370568,299.05958613791626,306.92845636109814
15,transport,quantile95,RS,7.44,303.9799333673076,298.9931810162004,307.4608321673322
15,transport,quantile95,RS,7.5200000000000005,299.4216836770539,292.10448599160065,303.4460936891718
15,transport,quantile95,RS,7.6000000000000005,299.78681163055484,294.73590283717726,308.2475809996351
15,transport,quantile95,RS,7.68,301.22791670960123,298.26562907856453,303.197338492363
15,transport,quantile95,RS,7.76,301.30223974690506,295.0539155343866,307.9147273952483
15,transport,quantile95,RS,7.84,296.8624007510823,289.4358377715183,305.85391636399106
15,transport,quantile95,RS,7.92,286.96462214827267,283.6096684315838,290.49666627436045
15,transport,quantile95,RS,8.0,298.4596859676365,286.9418891423057,302.59325539220646


==> anc/experimental_data/additional_all_results_long_c20.csv <==
c,comp,metric,method,k,center,lower,upper
20,emergency,mean,DRO,0.0,669.179435126864,640.0678471935998,698.291023060128
20,emergency,mean,DRO,0.08,669.1794351268644,640.0678471936003,698.2910230601285
20,emergency,mean,DRO,0.16,669.1794351268647,640.0678471936006,698.2910230601289
20,emergency,mean,DRO,0.24,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,DRO,0.32,669.1794351268638,640.0678471935997,698.2910230601279
20,emergency,mean,DRO,0.4,657.8292964094284,628.8733788563671,686.7852139624896
20,emergency,mean,DRO,0.48,657.8292964094279,628.8733788563667,686.7852139624891
20,emergency,mean,DRO,0.56,657.8292964094281,628.8733788563669,686.7852139624894
20,emergency,mean,DRO,0.64,657.8292964094293,628.8733788563679,686.7852139624906
20,emergency,mean,DRO,0.72,657.8292964094275,628.8733788563662,686.7852139624887
20,emergency,mean,DRO,0.8,657.8292964094279,628.8733788563667,686.7852139624891
20,emergency,mean,DRO,0.88,657.8292964094277,628.8733788563665,686.7852139624889
20,emergency,mean,DRO,0.96,657.8292964094275,628.8733788563662,686.7852139624887
20,emergency,mean,DRO,1.04,657.8292964094264,628.8733788563652,686.7852139624877
20,emergency,mean,DRO,1.12,652.7341769976072,623.8501868393491,681.6181671558652
20,emergency,mean,DRO,1.2,652.7341769976081,623.85018683935,681.6181671558661
20,emergency,mean,DRO,1.28,653.2762995968515,624.3846641519149,682.167935041788
20,emergency,mean,DRO,1.36,645.0223948368981,616.2493532548167,673.7954364189795
20,emergency,mean,DRO,1.44,645.0223948369073,616.2493532548258,673.7954364189889
20,emergency,mean,DRO,1.52,637.7278233834659,609.061467452789,666.3941793141428
20,emergency,mean,DRO,1.6,637.7278233834659,609.061467452789,666.3941793141428
20,emergency,mean,DRO,1.68,637.7278233834659,609.061467452789,666.3941793141428
20,emergency,mean,DRO,1.76,637.7278233834661,609.0614674527892,666.394179314143
20,emergency,mean,DRO,1.84,637.7278233834656,609.0614674527887,666.3941793141425
20,emergency,mean,DRO,1.92,637.727823383466,609.0614674527891,666.3941793141429
20,emergency,mean,DRO,2.0,624.7478297562988,596.2719059757886,653.2237535368089
20,emergency,mean,DRO,2.08,620.3877456542305,591.9765905687882,648.7989007396727
20,emergency,mean,DRO,2.16,620.3877456542286,591.9765905687864,648.7989007396709
20,emergency,mean,DRO,2.24,608.315389298537,580.0858788320368,636.5448997650371
20,emergency,mean,DRO,2.32,577.2820612164403,549.5439414798768,605.0201809530038
20,emergency,mean,DRO,2.4,577.7337875619442,549.9882019351294,605.4793731887589
20,emergency,mean,DRO,2.48,577.7337875619437,549.9882019351289,605.4793731887585
20,emergency,mean,DRO,2.56,577.7337875619453,549.9882019351305,605.4793731887601
20,emergency,mean,DRO,2.64,588.9057770846509,560.9791597786702,616.8323943906316
20,emergency,mean,DRO,2.72,576.3440087788375,548.621578692519,604.066438865156
20,emergency,mean,DRO,2.8000000000000003,551.7002210535461,524.393703793636,579.0067383134563
20,emergency,mean,DRO,2.88,551.7002210535456,524.3937037936355,579.0067383134558
20,emergency,mean,DRO,2.96,551.700221053547,524.3937037936369,579.0067383134572
20,emergency,mean,DRO,3.04,543.8345850232588,516.6645987542811,571.0045712922365
20,emergency,mean,DRO,3.12,543.8345850232572,516.6645987542795,571.0045712922349
20,emergency,mean,DRO,3.2,543.8345850232572,516.6645987542795,571.0045712922349
20,emergency,mean,DRO,3.2800000000000002,543.8345850232583,516.6645987542806,571.004571292236
20,emergency,mean,DRO,3.36,543.8345850232565,516.6645987542789,571.0045712922341
20,emergency,mean,DRO,3.44,543.8345850232579,516.6645987542802,571.0045712922356
20,emergency,mean,DRO,3.52,543.8345850232579,516.6645987542802,571.0045712922356
20,emergency,mean,DRO,3.6,543.8345850232593,516.6645987542815,571.004571292237
20,emergency,mean,DRO,3.68,543.834585023259,516.6645987542813,571.0045712922367
20,emergency,mean,DRO,3.7600000000000002,543.8345850232577,516.66459875428,571.0045712922354
20,emergency,mean,DRO,3.84,543.8345850232582,516.6645987542805,571.0045712922359
20,emergency,mean,DRO,3.92,543.8345850232565,516.6645987542789,571.0045712922341
20,emergency,mean,DRO,4.0,543.8345850232583,516.6645987542806,571.004571292236
20,emergency,mean,DRO,4.08,543.8345850232586,516.6645987542809,571.0045712922363
20,emergency,mean,DRO,4.16,543.8345850232579,516.6645987542802,571.0045712922356
20,emergency,mean,DRO,4.24,543.8345850232569,516.6645987542793,571.0045712922345
20,emergency,mean,DRO,4.32,543.8345850232554,516.6645987542778,571.004571292233
20,emergency,mean,DRO,4.4,543.8345850232561,516.6645987542785,571.0045712922337
20,emergency,mean,DRO,4.48,543.834585023257,516.6645987542794,571.0045712922346
20,emergency,mean,DRO,4.5600000000000005,543.8345850232586,516.6645987542809,571.0045712922363
20,emergency,mean,DRO,4.64,543.8345850232582,516.6645987542805,571.0045712922359
20,emergency,mean,DRO,4.72,543.8345850232583,516.6645987542806,571.004571292236
20,emergency,mean,DRO,4.8,543.8345850232583,516.6645987542806,571.004571292236
20,emergency,mean,DRO,4.88,543.8345850232593,516.6645987542815,571.004571292237
20,emergency,mean,DRO,4.96,543.8345850232586,516.6645987542809,571.0045712922363
20,emergency,mean,DRO,5.04,542.3734610974974,515.2292757508452,569.5176464441496
20,emergency,mean,DRO,5.12,542.3734610974981,515.2292757508459,569.5176464441503
20,emergency,mean,DRO,5.2,542.3734610974979,515.2292757508457,569.51764644415
20,emergency,mean,DRO,5.28,542.3734610974973,515.2292757508451,569.5176464441495
20,emergency,mean,DRO,5.36,542.3734610974976,515.2292757508454,569.5176464441498
20,emergency,mean,DRO,5.44,542.3734610974979,515.2292757508457,569.51764644415
20,emergency,mean,DRO,5.5200000000000005,535.5514606259103,508.5289137868743,562.5740074649464
20,emergency,mean,DRO,5.6000000000000005,517.8326374071114,491.13722647628134,544.5280483379415
20,emergency,mean,DRO,5.68,511.9632133378502,485.3806442854146,538.5457823902859
20,emergency,mean,DRO,5.76,503.5509891188445,477.13162526855496,529.970352969134
20,emergency,mean,DRO,5.84,501.2535325140375,474.8789644252762,527.6281006027988
20,emergency,mean,DRO,5.92,495.56044304893516,469.29873660873596,521.8221494891343
20,emergency,mean,DRO,6.0,492.8236919284373,466.61698499594775,519.0303988609269
20,emergency,mean,DRO,6.08,492.8236919284362,466.61698499594667,519.0303988609257
20,emergency,mean,DRO,6.16,492.73041317942693,466.5255812094018,518.935245149452
20,emergency,mean,DRO,6.24,492.3068656344507,466.1105659742933,518.503165294608
20,emergency,mean,DRO,6.32,492.33672430202176,466.13982184791735,518.5336267561262
20,emergency,mean,DRO,6.4,492.33672430202273,466.1398218479183,518.5336267561272
20,emergency,mean,DRO,6.48,491.9073002933608,465.7190649702647,518.0955356164569
20,emergency,mean,DRO,6.5600000000000005,487.89506095555004,461.78785793803144,514.0022639730687
20,emergency,mean,DRO,6.640000000000001,443.60069359086674,418.4408653110679,468.76052187066557
20,emergency,mean,DRO,6.72,435.80310638631124,410.8223240827936,460.78388868982887
20,emergency,mean,DRO,6.8,433.8544524140662,408.91894958200794,458.78995524612446
20,emergency,mean,DRO,6.88,426.73147850064606,401.9633242965704,451.4996327047217
20,emergency,mean,DRO,6.96,426.7314785006449,401.9633242965693,451.49963270472057
20,emergency,mean,DRO,7.04,425.5212571396963,400.7815260085098,450.26098827088276
20,emergency,mean,DRO,7.12,422.6964766407146,398.0237183492716,447.3692349321576
20,emergency,mean,DRO,7.2,422.39545561500944,397.72985881348177,447.0610524165371
20,emergency,mean,DRO,7.28,422.2357187845878,397.5739210002296,446.897516568946
20,emergency,mean,DRO,7.36,422.2357187845869,397.5739210002287,446.89751656894504
20,emergency,mean,DRO,7.44,418.8412361643838,394.2603152922673,443.4221570365003
20,emergency,mean,DRO,7.5200000000000005,418.84123616438535,394.26031529226884,443.42215703650186
20,emergency,mean,DRO,7.6000000000000005,418.5601544824468,393.9859208420506,443.13438812284306
20,emergency,mean,DRO,7.68,418.3421236019698,393.7731286823673,442.91111852157223
20,emergency,mean,DRO,7.76,418.34320260752037,393.7741817110975,442.9122235039432
20,emergency,mean,DRO,7.84,418.3432026075242,393.7741817111013,442.9122235039471
20,emergency,mean,DRO,7.92,413.3464696881093,388.8994963972199,437.79344297899877
20,emergency,mean,DRO,8.0,380.8603642347769,357.27017567047255,404.45055279908127
20,emergency,mean,ERM,0.0,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,0.08,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,0.16,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,0.24,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,0.32,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,0.4,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,0.48,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,0.56,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,0.64,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,0.72,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,0.8,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,0.88,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,0.96,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,1.04,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,1.12,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,1.2,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,1.28,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,1.36,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,1.44,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,1.52,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,1.6,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,1.68,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,1.76,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,1.84,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,1.92,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,2.0,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,2.08,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,2.16,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,2.24,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,2.32,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,2.4,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,2.48,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,2.56,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,2.64,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,2.72,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,2.8000000000000003,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,2.88,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,2.96,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,3.04,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,3.12,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,3.2,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,3.2800000000000002,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,3.36,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,3.44,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,3.52,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,3.6,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,3.68,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,3.7600000000000002,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,3.84,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,3.92,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,4.0,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,4.08,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,4.16,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,4.24,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,4.32,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,4.4,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,4.48,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,4.5600000000000005,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,4.64,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,4.72,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,4.8,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,4.88,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,4.96,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,5.04,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,5.12,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,5.2,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,5.28,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,5.36,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,5.44,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,5.5200000000000005,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,5.6000000000000005,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,5.68,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,5.76,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,5.84,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,5.92,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,6.0,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,6.08,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,6.16,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,6.24,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,6.32,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,6.4,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,6.48,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,6.5600000000000005,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,6.640000000000001,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,6.72,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,6.8,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,6.88,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,6.96,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,7.04,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,7.12,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,7.2,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,7.28,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,7.36,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,7.44,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,7.5200000000000005,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,7.6000000000000005,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,7.68,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,7.76,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,7.84,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,7.92,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,ERM,8.0,669.1794351268641,640.0678471936,698.2910230601282
20,emergency,mean,RS,0.0,543.8345850232588,516.6645987542811,571.0045712922365
20,emergency,mean,RS,0.08,576.344008778838,548.6215786925195,604.0664388651564
20,emergency,mean,RS,0.16,588.9057770846514,560.9791597786706,616.8323943906322
20,emergency,mean,RS,0.24,588.9057770846513,560.9791597786705,616.8323943906321
20,emergency,mean,RS,0.32,543.8345850232586,516.6645987542809,571.0045712922363
20,emergency,mean,RS,0.4,543.8345850232593,516.6645987542815,571.004571292237
20,emergency,mean,RS,0.48,536.2044733097438,509.1701734970434,563.2387731224442
20,emergency,mean,RS,0.56,529.0623579226313,502.15720697796945,555.9675088672933
20,emergency,mean,RS,0.64,511.16487409882706,484.59777709177916,537.731971105875
20,emergency,mean,RS,0.72,525.8142762252996,498.9691220380599,552.6594304125395
20,emergency,mean,RS,0.8,508.14484566914587,481.6361759744659,534.6535153638258
20,emergency,mean,RS,0.88,493.23642113192267,467.0214154301504,519.451426833695
20,emergency,mean,RS,0.96,532.2152667196922,505.2529263886576,559.1776070507268
20,emergency,mean,RS,1.04,470.1234107540786,444.3847438798069,495.8620776283503
20,emergency,mean,RS,1.12,475.90102259575235,450.0416481797133,501.7603970117914
20,emergency,mean,RS,1.2,489.9900785866403,463.8404814780158,516.1396756952648
20,emergency,mean,RS,1.28,508.0607246203809,481.553686505185,534.5677627355767
20,emergency,mean,RS,1.36,471.220056516669,445.45847854399744,496.98163448934054
20,emergency,mean,RS,1.44,492.444315637487,466.24524091552814,518.6433903594459
20,emergency,mean,RS,1.52,446.8302191472778,421.59680844211346,472.0636298524421
20,emergency,mean,RS,1.6,467.42885672482896,441.74701337690385,493.11070007275407
20,emergency,mean,RS,1.68,459.63617205505716,434.1205126154108,485.1518314947035
20,emergency,mean,RS,1.76,478.8398354634966,452.91917105144665,504.7604998755466
20,emergency,mean,RS,1.84,472.5038552576683,446.71551507329775,498.29219544203886
20,emergency,mean,RS,1.92,425.40108459336227,400.6641756261641,450.13799356056046
20,emergency,mean,RS,2.0,376.88278882388687,353.40235399642535,400.3632236513484
20,emergency,mean,RS,2.08,404.5779324542975,380.35272955073543,428.8031353578596
20,emergency,mean,RS,2.16,446.5895729449808,421.36163345450103,471.8175124354605
20,emergency,mean,RS,2.24,387.8918468694396,364.1097332254234,411.67396051345577
20,emergency,mean,RS,2.32,375.57974928262735,352.13535425789087,399.0241443073638
20,emergency,mean,RS,2.4,401.51387706850556,377.36836646859314,425.659387668418
20,emergency,mean,RS,2.48,360.9708131175361,337.93879456281894,384.0028316722533
20,emergency,mean,RS,2.56,375.0065800662449,351.57814423037735,398.43501590211247
20,emergency,mean,RS,2.64,371.3019232425987,347.9767730934337,394.62707339176376
20,emergency,mean,RS,2.72,400.81172177110085,376.6845357349683,424.9389078072334
20,emergency,mean,RS,2.8000000000000003,353.1090396084548,330.3046400928196,375.91343912408996
20,emergency,mean,RS,2.88,333.77480348678097,311.5466940864223,356.00291288713964
20,emergency,mean,RS,2.96,349.1518300332755,326.4645533165117,371.83910675003926
20,emergency,mean,RS,3.04,332.52522369034705,310.3350953580922,354.7153520226019
20,emergency,mean,RS,3.12,326.13418830512,304.13904486031555,348.12933174992446
20,emergency,mean,RS,3.2,350.2757038922681,327.5551680390057,372.9962397455305
20,emergency,mean,RS,3.2800000000000002,378.6483130174831,355.11915800968967,402.1774680252765
20,emergency,mean,RS,3.36,341.79945246811326,319.3304406885693,364.2684642476572
20,emergency,mean,RS,3.44,327.1853762834241,305.15802769612014,349.21272487072804
20,emergency,mean,RS,3.52,297.85064582258576,276.75803718905854,318.943254456113
20,emergency,mean,RS,3.6,271.66471043978214,251.4478808910739,291.8815399884904
20,emergency,mean,RS,3.68,313.30828048744945,291.71521912436697,334.90134185053194
20,emergency,mean,RS,3.7600000000000002,284.33546611739905,263.68840528918446,304.98252694561364
20,emergency,mean,RS,3.84,245.00786830484844,225.74234204173717,264.2733945679597
20,emergency,mean,RS,3.92,271.36368035655454,251.1571647269231,291.570195986186
20,emergency,mean,RS,4.0,279.67139141602894,259.1812752358669,300.161507596191
20,emergency,mean,RS,4.08,305.1775992415687,283.8464652842894,326.508733198848
20,emergency,mean,RS,4.16,247.4135698800341,228.05771917429465,266.76942058577356
20,emergency,mean,RS,4.24,261.74279469194806,241.86834324118226,281.61724614271384
20,emergency,mean,RS,4.32,239.01607979750352,219.9795266783701,258.052632916637
20,emergency,mean,RS,4.4,236.7220980423534,217.77378867490222,255.67040740980457
20,emergency,mean,RS,4.48,234.00144285168773,215.15812356074392,252.84476214263154
20,emergency,mean,RS,4.5600000000000005,252.49351192571635,232.9491059543222,272.0379178971105
20,emergency,mean,RS,4.64,178.525818141946,162.01776916175538,195.0338671221366
20,emergency,mean,RS,4.72,215.57453812099115,197.46681677577328,233.68225946620902
20,emergency,mean,RS,4.8,236.77111893130342,217.82092405889207,255.72131380371476
20,emergency,mean,RS,4.88,265.3143909882822,245.31562702417904,285.31315495238533
20,emergency,mean,RS,4.96,225.63862420563964,207.1227207291776,244.1545276821017
20,emergency,mean,RS,5.04,185.58258575278816,168.753408963693,202.41176254188332
20,emergency,mean,RS,5.12,196.87275519571506,179.5448113476667,214.20069904376342
20,emergency,mean,RS,5.2,231.85426388601093,213.09408555076095,250.6144422212609
20,emergency,mean,RS,5.28,230.26535973118538,211.5670777176898,248.96364174468096
20,emergency,mean,RS,5.36,183.18911249000368,166.4685340800719,199.90969089993547
20,emergency,mean,RS,5.44,191.88050826472022,174.76974008103596,208.99127644840448
20,emergency,mean,RS,5.5200000000000005,186.39805232943579,169.53213765611858,203.263967002753
20,emergency,mean,RS,5.6000000000000005,176.04592788433757,159.65403170034062,192.43782406833452
20,emergency,mean,RS,5.68,165.55125279175994,149.66461313667625,181.43789244684362
20,emergency,mean,RS,5.76,165.69619804166385,149.80235175941849,181.5900443239092
20,emergency,mean,RS,5.84,118.38830520748994,105.02893018974102,131.74768022523887
20,emergency,mean,RS,5.92,145.4747485521988,130.6178159372098,160.3316811671878
20,emergency,mean,RS,6.0,161.9479708136183,146.2411737154418,177.6547679117948
20,emergency,mean,RS,6.08,149.924980417354,134.83522841069424,165.01473242401374
20,emergency,mean,RS,6.16,178.29548728144988,161.7981655508292,194.79280901207056
20,emergency,mean,RS,6.24,133.00781809553598,118.81643745203135,147.1991987390406
20,emergency,mean,RS,6.32,156.2025803931812,140.78632651706576,171.61883426929663
20,emergency,mean,RS,6.4,149.51308773662308,134.44484253297964,164.58133294026652
20,emergency,mean,RS,6.48,170.46186814321683,154.33495557484426,186.5887807115894
20,emergency,mean,RS,6.5600000000000005,122.6794367830546,109.07179223961774,136.28708132649146
20,emergency,mean,RS,6.640000000000001,114.80009521492481,101.65544994129334,127.94474048855628
20,emergency,mean,RS,6.72,167.7454725153845,151.75075386958625,183.74019116118276
20,emergency,mean,RS,6.8,145.5833326446106,130.7207133266208,160.44595196260042
20,emergency,mean,RS,6.88,145.77352318573034,130.90097461846474,160.64607175299594
20,emergency,mean,RS,6.96,102.22369361852792,89.86415903658903,114.5832282004668
20,emergency,mean,RS,7.04,108.99596057651061,96.20935199177927,121.78256916124195
20,emergency,mean,RS,7.12,77.73026630664276,67.06398572956516,88.39654688372036
20,emergency,mean,RS,7.2,86.527486141963,75.22206465027139,97.8329076336546
20,emergency,mean,RS,7.28,129.59390319017345,115.59044654504088,143.59735983530604
20,emergency,mean,RS,7.36,103.83755531633022,91.37572539761473,116.29938523504572
20,emergency,mean,RS,7.44,87.4288598036541,76.05971413961011,98.7980054676981
20,emergency,mean,RS,7.5200000000000005,126.22728899239372,112.41667388723555,140.03790409755192
20,emergency,mean,RS,7.6000000000000005,107.89456816295389,95.17661624679425,120.61252007911352
20,emergency,mean,RS,7.68,99.22294383218654,87.05369248591671,111.39219517845638
20,emergency,mean,RS,7.76,100.08317858962764,87.85877595578663,112.30758122346865
20,emergency,mean,RS,7.84,84.75766683845603,73.5783744357249,95.93695924118717
20,emergency,mean,RS,7.92,98.81780804157732,86.6748200297969,110.96079605335774
20,emergency,mean,RS,8.0,75.86944635087485,65.3435319850224,86.39536071672731
20,emergency,quantile95,DRO,0.0,1684.0917834622564,1646.144326507701,1713.699779136751
20,emergency,quantile95,DRO,0.08,1684.091783462257,1646.1443265077014,1713.6997791367512
20,emergency,quantile95,DRO,0.16,1684.0917834622574,1646.1443265077019,1713.6997791367514
20,emergency,quantile95,DRO,0.24,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,DRO,0.32,1684.0917834622564,1646.1443265077007,1713.6997791367507
20,emergency,quantile95,DRO,0.4,1670.2261687855666,1632.2787118310112,1699.8341644600607
20,emergency,quantile95,DRO,0.48,1670.2261687855662,1632.2787118310107,1699.8341644600605
20,emergency,quantile95,DRO,0.56,1670.2261687855666,1632.2787118310107,1699.8341644600605
20,emergency,quantile95,DRO,0.64,1670.226168785568,1632.278711831012,1699.834164460062
20,emergency,quantile95,DRO,0.72,1670.2261687855657,1632.27871183101,1699.8341644600598
20,emergency,quantile95,DRO,0.8,1670.2261687855662,1632.2787118310105,1699.8341644600603
20,emergency,quantile95,DRO,0.88,1670.226168785566,1632.2787118310102,1699.83416446006
20,emergency,quantile95,DRO,0.96,1670.2261687855657,1632.27871183101,1699.8341644600598
20,emergency,quantile95,DRO,1.04,1670.2261687855646,1632.2787118310089,1699.8341644600587
20,emergency,quantile95,DRO,1.12,1663.958921210286,1626.0114642557303,1693.56691688478
20,emergency,quantile95,DRO,1.2,1663.9589212102871,1626.0114642557314,1693.5669168847814
20,emergency,quantile95,DRO,1.28,1664.6259267036764,1626.6784697491207,1694.2339223781705
20,emergency,quantile95,DRO,1.36,1654.4269964523162,1616.4795394977605,1684.0349921268103
20,emergency,quantile95,DRO,1.44,1654.4269964523276,1616.4795394977718,1684.0349921268216
20,emergency,quantile95,DRO,1.52,1645.3684679213586,1607.4210109668031,1674.9764635958525
20,emergency,quantile95,DRO,1.6,1645.3684679213586,1607.421010966803,1674.976463595853
20,emergency,quantile95,DRO,1.68,1645.3684679213586,1607.421010966803,1674.9764635958527
20,emergency,quantile95,DRO,1.76,1645.368467921359,1607.4210109668031,1674.976463595853
20,emergency,quantile95,DRO,1.84,1645.3684679213584,1607.4210109668027,1674.9764635958525
20,emergency,quantile95,DRO,1.92,1645.3684679213588,1607.421010966803,1674.976463595853
20,emergency,quantile95,DRO,2.0,1629.2057311477452,1591.2582741931894,1658.813726822239
20,emergency,quantile95,DRO,2.08,1623.7530025514925,1585.8055455969366,1653.3609982259864
20,emergency,quantile95,DRO,2.16,1623.7530025514898,1585.805545596934,1653.360998225984
20,emergency,quantile95,DRO,2.24,1608.588738634432,1570.641281679876,1638.1967343089261
20,emergency,quantile95,DRO,2.32,1568.9857237932229,1531.0382668386674,1598.5937194677172
20,emergency,quantile95,DRO,2.4,1569.5698752444396,1531.6224182898839,1599.1778709189336
20,emergency,quantile95,DRO,2.48,1569.5698752444391,1531.6224182898834,1599.1778709189332
20,emergency,quantile95,DRO,2.56,1569.569875244441,1531.6224182898852,1599.1778709189352
20,emergency,quantile95,DRO,2.64,1583.9318964120537,1545.984439457498,1613.5398920865478
20,emergency,quantile95,DRO,2.72,1567.76915963844,1529.821702683884,1597.377155312934
20,emergency,quantile95,DRO,2.8000000000000003,1535.6321432288355,1497.6846862742798,1565.2401389033296
20,emergency,quantile95,DRO,2.88,1535.632143228835,1497.684686274279,1565.2401389033291
20,emergency,quantile95,DRO,2.96,1535.632143228837,1497.6846862742814,1565.240138903331
20,emergency,quantile95,DRO,3.04,1525.2595673088526,1487.3121103542971,1554.8675629833467
20,emergency,quantile95,DRO,3.12,1525.2595673088508,1487.3121103542949,1554.867562983345
20,emergency,quantile95,DRO,3.2,1525.2595673088508,1487.312110354295,1554.867562983345
20,emergency,quantile95,DRO,3.2800000000000002,1525.2595673088522,1487.3121103542965,1554.8675629833463
20,emergency,quantile95,DRO,3.36,1525.25956730885,1487.312110354294,1554.867562983344
20,emergency,quantile95,DRO,3.44,1525.2595673088513,1487.3121103542958,1554.8675629833458
20,emergency,quantile95,DRO,3.52,1525.2595673088517,1487.312110354296,1554.8675629833458
20,emergency,quantile95,DRO,3.6,1525.2595673088533,1487.3121103542978,1554.8675629833476
20,emergency,quantile95,DRO,3.68,1525.2595673088529,1487.3121103542974,1554.8675629833472
20,emergency,quantile95,DRO,3.7600000000000002,1525.2595673088513,1487.3121103542958,1554.8675629833454
20,emergency,quantile95,DRO,3.84,1525.2595673088522,1487.3121103542962,1554.8675629833463
20,emergency,quantile95,DRO,3.92,1525.25956730885,1487.3121103542942,1554.867562983344
20,emergency,quantile95,DRO,4.0,1525.259567308852,1487.3121103542965,1554.8675629833463
20,emergency,quantile95,DRO,4.08,1525.2595673088526,1487.312110354297,1554.8675629833467
20,emergency,quantile95,DRO,4.16,1525.2595673088517,1487.3121103542958,1554.8675629833458
20,emergency,quantile95,DRO,4.24,1525.2595673088504,1487.3121103542946,1554.8675629833444
20,emergency,quantile95,DRO,4.32,1525.2595673088483,1487.3121103542926,1554.8675629833426
20,emergency,quantile95,DRO,4.4,1525.2595673088492,1487.3121103542935,1554.8675629833435
20,emergency,quantile95,DRO,4.48,1525.2595673088504,1487.3121103542944,1554.8675629833444
20,emergency,quantile95,DRO,4.5600000000000005,1525.2595673088526,1487.312110354297,1554.8675629833467
20,emergency,quantile95,DRO,4.64,1525.2595673088522,1487.3121103542965,1554.8675629833463
20,emergency,quantile95,DRO,4.72,1525.2595673088522,1487.3121103542962,1554.8675629833463
20,emergency,quantile95,DRO,4.8,1525.2595673088522,1487.3121103542965,1554.8675629833463
20,emergency,quantile95,DRO,4.88,1525.2595673088535,1487.3121103542978,1554.8675629833476
20,emergency,quantile95,DRO,4.96,1525.2595673088526,1487.312110354297,1554.8675629833467
20,emergency,quantile95,DRO,5.04,1523.3220708567526,1485.3746139021969,1552.930066531247
20,emergency,quantile95,DRO,5.12,1523.3220708567537,1485.374613902198,1552.9300665312478
20,emergency,quantile95,DRO,5.2,1523.3220708567533,1485.3746139021976,1552.9300665312473
20,emergency,quantile95,DRO,5.28,1523.3220708567524,1485.3746139021966,1552.9300665312467
20,emergency,quantile95,DRO,5.36,1523.322070856753,1485.3746139021973,1552.9300665312473
20,emergency,quantile95,DRO,5.44,1523.3220708567533,1485.3746139021976,1552.9300665312473
20,emergency,quantile95,DRO,5.5200000000000005,1514.243022718249,1476.295565763693,1543.851018392743
20,emergency,quantile95,DRO,5.6000000000000005,1490.3629557897557,1452.4154988352,1519.9709514642498
20,emergency,quantile95,DRO,5.68,1482.3378283754755,1444.3903714209196,1511.9458240499696
20,emergency,quantile95,DRO,5.76,1470.7803029697611,1432.8328460152052,1500.388298644255
20,emergency,quantile95,DRO,5.84,1467.613782761112,1429.666325806556,1497.2217784356058
20,emergency,quantile95,DRO,5.92,1459.7200988476984,1421.7726418931425,1489.3280945221925
20,emergency,quantile95,DRO,6.0,1455.9052866467505,1417.9578296921948,1485.5132823212446
20,emergency,quantile95,DRO,6.08,1455.9052866467487,1417.9578296921932,1485.5132823212432
20,emergency,quantile95,DRO,6.16,1455.775190762496,1417.8277338079404,1485.3831864369902
20,emergency,quantile95,DRO,6.24,1455.1840463786837,1417.236589424128,1484.792042053178
20,emergency,quantile95,DRO,6.32,1455.225748428364,1417.2782914738082,1484.8337441028582
20,emergency,quantile95,DRO,6.4,1455.2257484283655,1417.2782914738095,1484.8337441028596
20,emergency,quantile95,DRO,6.48,1454.6259942263237,1416.6785372717677,1484.2339899008177
20,emergency,quantile95,DRO,6.5600000000000005,1449.0167786674829,1411.0693217129271,1478.624774341977
20,emergency,quantile95,DRO,6.640000000000001,1385.4441310569318,1347.4966741023761,1415.052126731426
20,emergency,quantile95,DRO,6.72,1373.876978759149,1335.9295218045936,1403.4849744336434
20,emergency,quantile95,DRO,6.8,1370.9686836158319,1333.0212266612762,1400.5766792903262
20,emergency,quantile95,DRO,6.88,1360.276794432828,1322.329337478272,1389.884790107322
20,emergency,quantile95,DRO,6.96,1360.2767944328261,1322.3293374782704,1389.8847901073202
20,emergency,quantile95,DRO,7.04,1358.4569126870388,1320.5094557324828,1388.0649083615328
20,emergency,quantile95,DRO,7.12,1354.1915317310297,1316.244074776474,1383.799527405524
20,emergency,quantile95,DRO,7.2,1353.7361292715666,1315.7886723170109,1383.344124946061
20,emergency,quantile95,DRO,7.28,1353.4944699214584,1315.5470129669027,1383.1024655959525
20,emergency,quantile95,DRO,7.36,1353.494469921457,1315.5470129669013,1383.1024655959511
20,emergency,quantile95,DRO,7.44,1348.3515821222127,1310.4041251676567,1377.9595777967068
20,emergency,quantile95,DRO,7.5200000000000005,1348.351582122215,1310.404125167659,1377.9595777967088
20,emergency,quantile95,DRO,7.6000000000000005,1347.9255589087174,1309.9781019541615,1377.5335545832115
20,emergency,quantile95,DRO,7.68,1347.593941887682,1309.646484933126,1377.201937562176
20,emergency,quantile95,DRO,7.76,1347.5955842096766,1309.648127255121,1377.203579884171
20,emergency,quantile95,DRO,7.84,1347.5955842096826,1309.6481272551268,1377.2035798841766
20,emergency,quantile95,DRO,7.92,1339.942841115349,1301.9953841607935,1369.5508367898433
20,emergency,quantile95,DRO,8.0,1288.3024724338075,1250.3550154792515,1317.9104681083015
20,emergency,quantile95,ERM,0.0,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,0.08,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,0.16,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,0.24,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,0.32,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,0.4,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,0.48,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,0.56,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,0.64,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,0.72,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,0.8,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,0.88,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,0.96,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,1.04,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,1.12,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,1.2,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,1.28,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,1.36,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,1.44,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,1.52,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,1.6,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,1.68,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,1.76,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,1.84,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,1.92,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,2.0,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,2.08,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,2.16,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,2.24,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,2.32,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,2.4,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,2.48,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,2.56,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,2.64,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,2.72,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,2.8000000000000003,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,2.88,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,2.96,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,3.04,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,3.12,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,3.2,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,3.2800000000000002,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,3.36,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,3.44,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,3.52,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,3.6,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,3.68,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,3.7600000000000002,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,3.84,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,3.92,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,4.0,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,4.08,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,4.16,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,4.24,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,4.32,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,4.4,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,4.48,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,4.5600000000000005,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,4.64,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,4.72,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,4.8,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,4.88,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,4.96,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,5.04,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,5.12,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,5.2,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,5.28,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,5.36,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,5.44,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,5.5200000000000005,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,5.6000000000000005,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,5.68,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,5.76,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,5.84,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,5.92,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,6.0,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,6.08,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,6.16,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,6.24,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,6.32,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,6.4,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,6.48,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,6.5600000000000005,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,6.640000000000001,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,6.72,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,6.8,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,6.88,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,6.96,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,7.04,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,7.12,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,7.2,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,7.28,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,7.36,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,7.44,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,7.5200000000000005,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,7.6000000000000005,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,7.68,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,7.76,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,7.84,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,7.92,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,ERM,8.0,1684.091783462257,1646.1443265077014,1713.699779136751
20,emergency,quantile95,RS,0.0,1525.2595673088529,1487.3121103542971,1554.867562983347
20,emergency,quantile95,RS,0.08,1567.7691596384407,1529.8217026838847,1597.3771553129345
20,emergency,quantile95,RS,0.16,1583.9318964120544,1545.9844394574986,1613.5398920865484
20,emergency,quantile95,RS,0.24,1583.9318964120541,1545.9844394574984,1613.5398920865482
20,emergency,quantile95,RS,0.32,1525.2595673088526,1487.3121103542967,1554.8675629833467
20,emergency,quantile95,RS,0.4,1525.259567308853,1487.3121103542976,1554.8675629833472
20,emergency,quantile95,RS,0.48,1515.1149191957534,1477.1674622411979,1544.7229148702477
20,emergency,quantile95,RS,0.56,1505.5581204608545,1467.6106635062988,1535.1661161353486
20,emergency,quantile95,RS,0.64,1481.2427128212598,1443.2952558667043,1510.850708495754
20,emergency,quantile95,RS,0.72,1501.1812228136623,1463.2337658591066,1530.7892184881564
20,emergency,quantile95,RS,0.8,1477.09932767804,1439.1518707234845,1506.707323352534
20,emergency,quantile95,RS,0.88,1456.480920124415,1418.533463169859,1486.088915798909
20,emergency,quantile95,RS,0.96,1509.7828704372084,1471.835413482653,1539.3908661117023
20,emergency,quantile95,RS,1.04,1423.879704893408,1385.9322479388525,1453.487700567902
20,emergency,quantile95,RS,1.12,1432.0882769760728,1394.1408200215171,1461.6962726505672
20,emergency,quantile95,RS,1.2,1451.9483102783897,1414.0008533238342,1481.556305952884
20,emergency,quantile95,RS,1.28,1476.9837767868794,1439.0363198323237,1506.5917724613735
20,emergency,quantile95,RS,1.36,1425.4391774319204,1387.4917204773647,1455.0471731064147
20,emergency,quantile95,RS,1.44,1455.3760156566673,1417.4285587021118,1484.9840113311616
20,emergency,quantile95,RS,1.52,1390.2113162059659,1352.2638592514102,1419.81931188046
20,emergency,quantile95,RS,1.6,1420.0343990885651,1382.0869421340096,1449.6423947630594
20,emergency,quantile95,RS,1.68,1408.852809462264,1370.9053525077084,1438.4608051367584
20,emergency,quantile95,RS,1.76,1436.2544726306187,1398.307015676063,1465.8624683051128
20,emergency,quantile95,RS,1.84,1427.2627551890218,1389.315298234466,1456.870750863516
20,emergency,quantile95,RS,1.92,1358.276149780247,1320.3286928256912,1387.884145454741
20,emergency,quantile95,RS,2.0,1281.8074488907162,1243.8599919361604,1311.4154445652105
20,emergency,quantile95,RS,2.08,1326.3009564294327,1288.353499474877,1355.9089521039268
20,emergency,quantile95,RS,2.16,1389.8565667177445,1351.9091097631886,1419.4645623922386
20,emergency,quantile95,RS,2.24,1299.701199081914,1261.7537421273582,1329.3091947564083
20,emergency,quantile95,RS,2.32,1279.674535940817,1241.7270789862612,1309.282531615311
20,emergency,quantile95,RS,2.4,1321.471157488745,1283.5237005341892,1351.0791531632392
20,emergency,quantile95,RS,2.48,1255.4557732954158,1217.5083163408603,1285.0637689699101
20,emergency,quantile95,RS,2.56,1278.7333713818966,1240.785914427341,1308.3413670563907
20,emergency,quantile95,RS,2.64,1272.6395165320737,1234.692059577518,1302.2475122065678
20,emergency,quantile95,RS,2.72,1320.361907413856,1282.4144504593,1349.9699030883498
20,emergency,quantile95,RS,2.8000000000000003,1242.1986895201944,1204.251232565639,1271.806685194689
20,emergency,quantile95,RS,2.88,1208.910210248468,1170.9627532939123,1238.5182059229621
20,emergency,quantile95,RS,2.96,1235.4399907035086,1197.4925337489528,1265.0479863780026
20,emergency,quantile95,RS,3.04,1206.7257198753991,1168.7782629208436,1236.3337155498934
20,emergency,quantile95,RS,3.12,1195.5047658186913,1157.5573088641356,1225.1127614931854
20,emergency,quantile95,RS,3.2,1237.3611425992226,1199.4136856446669,1266.9691382737167
20,emergency,quantile95,RS,3.2800000000000002,1284.6922923443049,1246.744835389749,1314.300288018799
20,emergency,quantile95,RS,3.36,1222.8203552630082,1184.8728983084525,1252.4283509375025
20,emergency,quantile95,RS,3.44,1197.3572366782012,1159.4097797236454,1226.9652323526952
20,emergency,quantile95,RS,3.52,1144.1899280032997,1106.242471048744,1173.797923677794
20,emergency,quantile95,RS,3.6,1094.5293937507183,1056.5819367961628,1124.1373894252126
20,emergency,quantile95,RS,3.68,1172.556604204414,1134.6091472498583,1202.1645998789081
20,emergency,quantile95,RS,3.7600000000000002,1118.8780811278561,1080.9306241733004,1148.4860768023502
20,emergency,quantile95,RS,3.84,1040.991921336431,1003.0444643818754,1070.599917010925
20,emergency,quantile95,RS,3.92,1093.9448693172667,1055.997412362711,1123.5528649917608
20,emergency,quantile95,RS,4.0,1109.9871890276477,1072.039732073092,1139.595184702142
20,emergency,quantile95,RS,4.08,1157.713197510138,1119.7657405555822,1187.321193184632
20,emergency,quantile95,RS,4.16,1046.013478843794,1008.0660218892383,1075.621474518288
20,emergency,quantile95,RS,4.24,1075.1042103220761,1037.1567533675204,1104.7122059965702
20,emergency,quantile95,RS,4.32,1028.3092548740444,990.3617979194888,1057.9172505485387
20,emergency,quantile95,RS,4.4,1023.4136790295762,985.4662220750206,1053.0216747040704
20,emergency,quantile95,RS,4.48,1017.5806219260161,979.6331649714604,1047.1886176005103
20,emergency,quantile95,RS,4.5600000000000005,1056.511336482103,1018.5638795275472,1086.119332156597
20,emergency,quantile95,RS,4.64,887.697746972463,849.7502900179073,917.3057426469572
20,emergency,quantile95,RS,4.72,976.8135041316909,938.8660471771352,1006.4214998061849
20,emergency,quantile95,RS,4.8,1023.5184245187857,985.57096756423,1053.1264201932797
20,emergency,quantile95,RS,4.88,1082.1484708884568,1044.201013933901,1111.7564665629511
20,emergency,quantile95,RS,4.96,999.3900234266532,961.4425664720976,1028.9980191011473
20,emergency,quantile95,RS,5.04,905.6123919797592,867.6649350252034,935.2203876542532
20,emergency,quantile95,RS,5.12,933.3571585313297,895.409701576774,962.9651542058238
20,emergency,quantile95,RS,5.2,1012.9554152671309,975.0079583125752,1042.563410941625
20,emergency,quantile95,RS,5.28,1009.5139389150518,971.5664819604963,1039.1219345895458
20,emergency,quantile95,RS,5.36,899.5708091450349,861.6233521904794,929.1788048195291
20,emergency,quantile95,RS,5.44,921.2604961026645,883.3130391481088,950.8684917771585
20,emergency,quantile95,RS,5.5200000000000005,907.6566318034522,869.7091748488965,937.2646274779463
20,emergency,quantile95,RS,5.6000000000000005,881.2382586387305,843.2908016841749,910.8462543132246
20,emergency,quantile95,RS,5.68,853.1065051400027,815.159048185447,882.7145008144969
20,emergency,quantile95,RS,5.76,853.5067505676352,815.5592936130796,883.1147462421294
20,emergency,quantile95,RS,5.84,708.9584376720004,671.0109807174447,738.5664333464946
20,emergency,quantile95,RS,5.92,795.3968686240752,757.4494116695195,825.0048642985694
20,emergency,quantile95,RS,6.0,843.0969386526572,805.1494816981016,872.7049343271514
20,emergency,quantile95,RS,6.08,808.562443851669,770.6149868971133,838.1704395261632
20,emergency,quantile95,RS,6.16,887.1010348986389,849.1535779440832,916.709030573133
20,emergency,quantile95,RS,6.24,757.2831984583611,719.3357415038055,786.8911941328553
20,emergency,quantile95,RS,6.32,826.8555846018639,788.9081276473082,856.4635802763581
20,emergency,quantile95,RS,6.4,807.3507491681419,769.4032922135863,836.9587448426361
20,emergency,quantile95,RS,6.48,866.4705986884104,828.5231417338549,896.0785943629046
20,emergency,quantile95,RS,6.5600000000000005,723.5057923428508,685.5583353882952,753.113788017345
20,emergency,quantile95,RS,6.640000000000001,696.3572602929414,658.4098033383858,725.9652559674356
20,emergency,quantile95,RS,6.72,859.1181717531756,821.17071479862,888.7261674276698
20,emergency,quantile95,RS,6.8,795.719857379677,757.7724004251214,825.3278530541713
20,emergency,quantile95,RS,6.88,796.2842210031779,758.3367640486222,825.892216677672
20,emergency,quantile95,RS,6.96,649.6803315710849,611.7328746165293,679.2883272455791
20,emergency,quantile95,RS,7.04,675.2316508394022,637.2841938848466,704.8396465138964
20,emergency,quantile95,RS,7.12,544.6491517686676,506.7016948141119,574.2571474431618
20,emergency,quantile95,RS,7.2,585.0460669381314,547.0986099835757,614.6540626126255
20,emergency,quantile95,RS,7.28,746.4183971489565,708.4709401944008,776.0263928234507
20,emergency,quantile95,RS,7.36,655.8440591439042,617.8966021893486,685.4520548183986
20,emergency,quantile95,RS,7.44,589.0144523367519,551.0669953821963,618.6224480112461
20,emergency,quantile95,RS,7.5200000000000005,735.3094040027452,697.3619470481896,764.9173996772394
20,emergency,quantile95,RS,7.6000000000000005,671.1491838502909,633.2017268957353,700.7571795247851
20,emergency,quantile95,RS,7.68,638.123753647815,600.1762966932594,667.7317493223093
20,emergency,quantile95,RS,7.76,641.476479804443,603.5290228498873,671.0844754789372
20,emergency,quantile95,RS,7.84,577.1625576879107,539.215100733355,606.7705533624049
20,emergency,quantile95,RS,7.92,636.5281116818311,598.5806547272755,666.1361073563253
20,emergency,quantile95,RS,8.0,535.637000885437,497.6895439308813,565.2449965599312
20,initial,mean,DRO,0.0,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,DRO,0.08,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,DRO,0.16,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,DRO,0.24,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,DRO,0.32,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,DRO,0.4,3780.674956954296,3780.674956954296,3780.674956954296
20,initial,mean,DRO,0.48,3780.674956954296,3780.674956954296,3780.674956954296
20,initial,mean,DRO,0.56,3780.674956954296,3780.674956954296,3780.674956954296
20,initial,mean,DRO,0.64,3780.674956954296,3780.674956954296,3780.674956954296
20,initial,mean,DRO,0.72,3780.674956954296,3780.674956954296,3780.674956954296
20,initial,mean,DRO,0.8,3780.674956954296,3780.674956954296,3780.674956954296
20,initial,mean,DRO,0.88,3780.674956954296,3780.674956954296,3780.674956954296
20,initial,mean,DRO,0.96,3780.674956954296,3780.674956954296,3780.674956954296
20,initial,mean,DRO,1.04,3780.674956954296,3780.674956954296,3780.674956954296
20,initial,mean,DRO,1.12,3784.853122004483,3784.853122004483,3784.853122004483
20,initial,mean,DRO,1.2,3784.8531220044824,3784.8531220044824,3784.8531220044824
20,initial,mean,DRO,1.28,3784.4084516755543,3784.4084516755543,3784.4084516755543
20,initial,mean,DRO,1.36,3791.207738509795,3791.207738509795,3791.207738509795
20,initial,mean,DRO,1.44,3791.2077385097878,3791.2077385097878,3791.2077385097878
20,initial,mean,DRO,1.52,3797.246757530433,3797.246757530433,3797.246757530433
20,initial,mean,DRO,1.6,3797.246757530433,3797.246757530433,3797.246757530433
20,initial,mean,DRO,1.68,3797.246757530433,3797.246757530433,3797.246757530433
20,initial,mean,DRO,1.76,3797.246757530433,3797.246757530433,3797.246757530433
20,initial,mean,DRO,1.84,3797.246757530433,3797.246757530433,3797.246757530433
20,initial,mean,DRO,1.92,3797.246757530433,3797.246757530433,3797.246757530433
20,initial,mean,DRO,2.0,3808.0219153795106,3808.0219153795106,3808.0219153795106
20,initial,mean,DRO,2.08,3811.6570677770133,3811.6570677770133,3811.6570677770133
20,initial,mean,DRO,2.16,3811.6570677770133,3811.6570677770133,3811.6570677770133
20,initial,mean,DRO,2.24,3821.766577055052,3821.766577055052,3821.766577055052
20,initial,mean,DRO,2.32,3848.168586949192,3848.168586949192,3848.168586949192
20,initial,mean,DRO,2.4,3847.77915264838,3847.77915264838,3847.77915264838
20,initial,mean,DRO,2.48,3847.77915264838,3847.77915264838,3847.77915264838
20,initial,mean,DRO,2.56,3847.7791526483784,3847.7791526483784,3847.7791526483784
20,initial,mean,DRO,2.64,3838.204471869971,3838.204471869971,3838.204471869971
20,initial,mean,DRO,2.72,3848.9796297190474,3848.9796297190474,3848.9796297190474
20,initial,mean,DRO,2.8000000000000003,3870.40430732545,3870.40430732545,3870.40430732545
20,initial,mean,DRO,2.88,3870.4043073254506,3870.4043073254506,3870.4043073254506
20,initial,mean,DRO,2.96,3870.40430732545,3870.40430732545,3870.40430732545
20,initial,mean,DRO,3.04,3877.319357938773,3877.319357938773,3877.319357938773
20,initial,mean,DRO,3.12,3877.319357938773,3877.319357938773,3877.319357938773
20,initial,mean,DRO,3.2,3877.3193579387735,3877.3193579387735,3877.3193579387735
20,initial,mean,DRO,3.2800000000000002,3877.319357938773,3877.319357938773,3877.319357938773
20,initial,mean,DRO,3.36,3877.3193579387735,3877.3193579387735,3877.3193579387735
20,initial,mean,DRO,3.44,3877.319357938773,3877.319357938773,3877.319357938773
20,initial,mean,DRO,3.52,3877.319357938773,3877.319357938773,3877.319357938773
20,initial,mean,DRO,3.6,3877.319357938773,3877.319357938773,3877.319357938773
20,initial,mean,DRO,3.68,3877.319357938773,3877.319357938773,3877.319357938773
20,initial,mean,DRO,3.7600000000000002,3877.319357938773,3877.319357938773,3877.319357938773
20,initial,mean,DRO,3.84,3877.319357938773,3877.319357938773,3877.319357938773
20,initial,mean,DRO,3.92,3877.3193579387735,3877.3193579387735,3877.3193579387735
20,initial,mean,DRO,4.0,3877.319357938773,3877.319357938773,3877.319357938773
20,initial,mean,DRO,4.08,3877.319357938773,3877.319357938773,3877.319357938773
20,initial,mean,DRO,4.16,3877.319357938773,3877.319357938773,3877.319357938773
20,initial,mean,DRO,4.24,3877.3193579387735,3877.3193579387735,3877.3193579387735
20,initial,mean,DRO,4.32,3877.319357938774,3877.319357938774,3877.319357938774
20,initial,mean,DRO,4.4,3877.319357938774,3877.319357938774,3877.319357938774
20,initial,mean,DRO,4.48,3877.3193579387735,3877.3193579387735,3877.3193579387735
20,initial,mean,DRO,4.5600000000000005,3877.319357938773,3877.319357938773,3877.319357938773
20,initial,mean,DRO,4.64,3877.319357938773,3877.319357938773,3877.319357938773
20,initial,mean,DRO,4.72,3877.319357938773,3877.319357938773,3877.319357938773
20,initial,mean,DRO,4.8,3877.319357938773,3877.319357938773,3877.319357938773
20,initial,mean,DRO,4.88,3877.319357938772,3877.319357938772,3877.319357938772
20,initial,mean,DRO,4.96,3877.319357938773,3877.319357938773,3877.319357938773
20,initial,mean,DRO,5.04,3878.6110222401708,3878.6110222401708,3878.6110222401708
20,initial,mean,DRO,5.12,3878.61102224017,3878.61102224017,3878.61102224017
20,initial,mean,DRO,5.2,3878.61102224017,3878.61102224017,3878.61102224017
20,initial,mean,DRO,5.28,3878.611022240171,3878.611022240171,3878.611022240171
20,initial,mean,DRO,5.36,3878.61102224017,3878.61102224017,3878.61102224017
20,initial,mean,DRO,5.44,3878.61102224017,3878.61102224017,3878.61102224017
20,initial,mean,DRO,5.5200000000000005,3884.6637209991745,3884.6637209991745,3884.6637209991745
20,initial,mean,DRO,5.6000000000000005,3900.583765618169,3900.583765618169,3900.583765618169
20,initial,mean,DRO,5.68,3905.9338505610217,3905.9338505610217,3905.9338505610217
20,initial,mean,DRO,5.76,3913.638867498165,3913.638867498165,3913.638867498165
20,initial,mean,DRO,5.84,3915.7498809706008,3915.7498809706008,3915.7498809706008
20,initial,mean,DRO,5.92,3921.012336912876,3921.012336912876,3921.012336912876
20,initial,mean,DRO,6.0,3923.555545046839,3923.555545046839,3923.555545046839
20,initial,mean,DRO,6.08,3923.55554504684,3923.55554504684,3923.55554504684
20,initial,mean,DRO,6.16,3923.642275636344,3923.642275636344,3923.642275636344
20,initial,mean,DRO,6.24,3924.0363718922167,3924.0363718922167,3924.0363718922167
20,initial,mean,DRO,6.32,3924.008570525765,3924.008570525765,3924.008570525765
20,initial,mean,DRO,6.4,3924.0085705257643,3924.0085705257643,3924.0085705257643
20,initial,mean,DRO,6.48,3924.4084066604573,3924.4084066604573,3924.4084066604573
20,initial,mean,DRO,6.5600000000000005,3928.1478836996835,3928.1478836996835,3928.1478836996835
20,initial,mean,DRO,6.640000000000001,3970.5296487733863,3970.5296487733863,3970.5296487733863
20,initial,mean,DRO,6.72,3978.2410836385743,3978.2410836385743,3978.2410836385743
20,initial,mean,DRO,6.8,3980.1799470674523,3980.1799470674523,3980.1799470674523
20,initial,mean,DRO,6.88,3987.3078731894557,3987.3078731894557,3987.3078731894557
20,initial,mean,DRO,6.96,3987.3078731894566,3987.3078731894566,3987.3078731894566
20,initial,mean,DRO,7.04,3988.521127686647,3988.521127686647,3988.521127686647
20,initial,mean,DRO,7.12,3991.3647149906537,3991.3647149906537,3991.3647149906537
20,initial,mean,DRO,7.2,3991.668316630297,3991.668316630297,3991.668316630297
20,initial,mean,DRO,7.28,3991.829422863702,3991.829422863702,3991.829422863702
20,initial,mean,DRO,7.36,3991.8294228637023,3991.8294228637023,3991.8294228637023
20,initial,mean,DRO,7.44,3995.258014729865,3995.258014729865,3995.258014729865
20,initial,mean,DRO,7.5200000000000005,3995.2580147298645,3995.2580147298645,3995.2580147298645
20,initial,mean,DRO,7.6000000000000005,3995.5420302055286,3995.5420302055286,3995.5420302055286
20,initial,mean,DRO,7.68,3995.763108219551,3995.763108219551,3995.763108219551
20,initial,mean,DRO,7.76,3995.7620133382225,3995.7620133382225,3995.7620133382225
20,initial,mean,DRO,7.84,3995.762013338217,3995.762013338217,3995.762013338217
20,initial,mean,DRO,7.92,4000.8638420677744,4000.8638420677744,4000.8638420677744
20,initial,mean,DRO,8.0,4035.290754522137,4035.290754522137,4035.290754522137
20,initial,mean,ERM,0.0,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,0.08,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,0.16,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,0.24,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,0.32,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,0.4,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,0.48,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,0.56,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,0.64,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,0.72,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,0.8,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,0.88,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,0.96,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,1.04,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,1.12,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,1.2,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,1.28,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,1.36,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,1.44,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,1.52,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,1.6,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,1.68,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,1.76,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,1.84,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,1.92,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,2.0,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,2.08,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,2.16,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,2.24,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,2.32,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,2.4,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,2.48,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,2.56,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,2.64,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,2.72,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,2.8000000000000003,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,2.88,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,2.96,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,3.04,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,3.12,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,3.2,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,3.2800000000000002,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,3.36,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,3.44,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,3.52,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,3.6,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,3.68,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,3.7600000000000002,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,3.84,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,3.92,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,4.0,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,4.08,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,4.16,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,4.24,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,4.32,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,4.4,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,4.48,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,4.5600000000000005,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,4.64,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,4.72,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,4.8,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,4.88,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,4.96,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,5.04,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,5.12,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,5.2,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,5.28,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,5.36,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,5.44,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,5.5200000000000005,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,5.6000000000000005,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,5.68,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,5.76,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,5.84,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,5.92,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,6.0,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,6.08,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,6.16,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,6.24,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,6.32,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,6.4,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,6.48,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,6.5600000000000005,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,6.640000000000001,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,6.72,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,6.8,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,6.88,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,6.96,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,7.04,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,7.12,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,7.2,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,7.28,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,7.36,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,7.44,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,7.5200000000000005,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,7.6000000000000005,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,7.68,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,7.76,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,7.84,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,7.92,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,ERM,8.0,3771.431213836504,3771.431213836504,3771.431213836504
20,initial,mean,RS,0.0,3877.319357938773,3877.319357938773,3877.319357938773
20,initial,mean,RS,0.08,3848.9796297190474,3848.9796297190474,3848.9796297190474
20,initial,mean,RS,0.16,3838.20447186997,3838.20447186997,3838.20447186997
20,initial,mean,RS,0.24,3838.20447186997,3838.20447186997,3838.20447186997
20,initial,mean,RS,0.32,3877.319357938773,3877.319357938773,3877.319357938773
20,initial,mean,RS,0.4,3877.319357938773,3877.319357938773,3877.319357938773
20,initial,mean,RS,0.48,3884.082456680837,3884.082456680837,3884.082456680837
20,initial,mean,RS,0.56,3890.453655837438,3890.453655837438,3890.453655837438
20,initial,mean,RS,0.64,3906.663927597168,3906.663927597168,3906.663927597168
20,initial,mean,RS,0.72,3893.3715876022325,3893.3715876022325,3893.3715876022325
20,initial,mean,RS,0.8,3909.4261843593126,3909.4261843593126,3909.4261843593126
20,initial,mean,RS,0.88,3923.171789395063,3923.171789395063,3923.171789395063
20,initial,mean,RS,0.96,3887.637155853203,3887.637155853203,3887.637155853203
20,initial,mean,RS,1.04,3944.9059328824005,3944.9059328824005,3944.9059328824005
20,initial,mean,RS,1.12,3939.433551493959,3939.433551493959,3939.433551493959
20,initial,mean,RS,1.2,3926.1935292924154,3926.1935292924154,3926.1935292924154
20,initial,mean,RS,1.28,3909.5032182867526,3909.5032182867526,3909.5032182867526
20,initial,mean,RS,1.36,3943.8662845233926,3943.8662845233926,3943.8662845233926
20,initial,mean,RS,1.44,3923.908392373561,3923.908392373561,3923.908392373561
20,initial,mean,RS,1.52,3967.3515253406954,3967.3515253406954,3967.3515253406954
20,initial,mean,RS,1.6,3947.469470085629,3947.469470085629,3947.469470085629
20,initial,mean,RS,1.68,3954.9238631698313,3954.9238631698313,3954.9238631698313
20,initial,mean,RS,1.76,3936.6560877242596,3936.6560877242596,3936.6560877242596
20,initial,mean,RS,1.84,3942.6505660186594,3942.6505660186594,3942.6505660186594
20,initial,mean,RS,1.92,3988.641636291176,3988.641636291176,3988.641636291176
20,initial,mean,RS,2.0,4039.62077021753,4039.62077021753,4039.62077021753
20,initial,mean,RS,2.08,4009.9584318583857,4009.9584318583857,4009.9584318583857
20,initial,mean,RS,2.16,3967.5880249995107,3967.5880249995107,3967.5880249995107
20,initial,mean,RS,2.24,4027.6916034233964,4027.6916034233964,4027.6916034233964
20,initial,mean,RS,2.32,4041.0427121841285,4041.0427121841285,4041.0427121841285
20,initial,mean,RS,2.4,4013.1782978188426,4013.1782978188426,4013.1782978188426
20,initial,mean,RS,2.48,4057.18855394773,4057.18855394773,4057.18855394773
20,initial,mean,RS,2.56,4041.670155223408,4041.670155223408,4041.670155223408
20,initial,mean,RS,2.64,4045.7327251232923,4045.7327251232923,4045.7327251232923
20,initial,mean,RS,2.72,4013.9177978687712,4013.9177978687712,4013.9177978687712
20,initial,mean,RS,2.8000000000000003,4066.0266097978765,4066.0266097978765,4066.0266097978765
20,initial,mean,RS,2.88,4088.218929312361,4088.218929312361,4088.218929312361
20,initial,mean,RS,2.96,4070.5324090090003,4070.5324090090003,4070.5324090090003
20,initial,mean,RS,3.04,4089.67525622774,4089.67525622774,4089.67525622774
20,initial,mean,RS,3.12,4097.155892265546,4097.155892265546,4097.155892265546
20,initial,mean,RS,3.2,4069.251641078525,4069.251641078525,4069.251641078525
20,initial,mean,RS,3.2800000000000002,4037.69754124847,4037.69754124847,4037.69754124847
20,initial,mean,RS,3.36,4078.945499302667,4078.945499302667,4078.945499302667
20,initial,mean,RS,3.44,4095.9209116925413,4095.9209116925413,4095.9209116925413
20,initial,mean,RS,3.52,4131.365784142473,4131.365784142473,4131.365784142473
20,initial,mean,RS,3.6,4164.472806977529,4164.472806977529,4164.472806977529
20,initial,mean,RS,3.68,4112.454666675067,4112.454666675067,4112.454666675067
20,initial,mean,RS,3.7600000000000002,4148.240348726103,4148.240348726103,4148.240348726103
20,initial,mean,RS,3.84,4200.164455253719,4200.164455253719,4200.164455253719
20,initial,mean,RS,3.92,4164.862489933163,4164.862489933163,4164.862489933163
20,initial,mean,RS,4.0,4154.167610126242,4154.167610126242,4154.167610126242
20,initial,mean,RS,4.08,4122.350271137913,4122.350271137913,4122.350271137913
20,initial,mean,RS,4.16,4196.816750248809,4196.816750248809,4196.816750248809
20,initial,mean,RS,4.24,4177.422929263289,4177.422929263289,4177.422929263289
20,initial,mean,RS,4.32,4208.619566228643,4208.619566228643,4208.619566228643
20,initial,mean,RS,4.4,4211.883283458288,4211.883283458288,4211.883283458288
20,initial,mean,RS,4.48,4215.771988193998,4215.771988193998,4215.771988193998
20,initial,mean,RS,4.5600000000000005,4189.818178489937,4189.818178489937,4189.818178489937
20,initial,mean,RS,4.64,4302.360571496364,4302.360571496364,4302.360571496364
20,initial,mean,RS,4.72,4242.950066723547,4242.950066723547,4242.950066723547
20,initial,mean,RS,4.8,4211.813453132148,4211.813453132148,4211.813453132148
20,initial,mean,RS,4.88,4172.72675555237,4172.72675555237,4172.72675555237
20,initial,mean,RS,4.96,4227.8990538602375,4227.8990538602375,4227.8990538602375
20,initial,mean,RS,5.04,4290.417474824833,4290.417474824833,4290.417474824833
20,initial,mean,RS,5.12,4271.920963790456,4271.920963790456,4271.920963790456
20,initial,mean,RS,5.2,4218.85545929992,4218.85545929992,4218.85545929992
20,initial,mean,RS,5.28,4221.149776867971,4221.149776867971,4221.149776867971
20,initial,mean,RS,5.36,4294.4451967146515,4294.4451967146515,4294.4451967146515
20,initial,mean,RS,5.44,4279.985405409564,4279.985405409564,4279.985405409564
20,initial,mean,RS,5.5200000000000005,4289.054648275705,4289.054648275705,4289.054648275705
20,initial,mean,RS,5.6000000000000005,4306.666897052187,4306.666897052187,4306.666897052187
20,initial,mean,RS,5.68,4325.4213993846715,4325.4213993846715,4325.4213993846715
20,initial,mean,RS,5.76,4325.154569099584,4325.154569099584,4325.154569099584
20,initial,mean,RS,5.84,4421.520111030005,4421.520111030005,4421.520111030005
20,initial,mean,RS,5.92,4363.894490395292,4363.894490395292,4363.894490395292
20,initial,mean,RS,6.0,4332.094443709569,4332.094443709569,4332.094443709569
20,initial,mean,RS,6.08,4355.117440243559,4355.117440243559,4355.117440243559
20,initial,mean,RS,6.16,4302.75837954558,4302.75837954558,4302.75837954558
20,initial,mean,RS,6.24,4389.303603839099,4389.303603839099,4389.303603839099
20,initial,mean,RS,6.32,4342.9220130767635,4342.9220130767635,4342.9220130767635
20,initial,mean,RS,6.4,4355.925236699245,4355.925236699245,4355.925236699245
20,initial,mean,RS,6.48,4316.512003685733,4316.512003685733,4316.512003685733
20,initial,mean,RS,6.5600000000000005,4411.821874582774,4411.821874582774,4411.821874582774
20,initial,mean,RS,6.640000000000001,4429.920895949378,4429.920895949378,4429.920895949378
20,initial,mean,RS,6.72,4321.413621642554,4321.413621642554,4321.413621642554
20,initial,mean,RS,6.8,4363.679164558221,4363.679164558221,4363.679164558221
20,initial,mean,RS,6.88,4363.302922142554,4363.302922142554,4363.302922142554
20,initial,mean,RS,6.96,4461.038848430617,4461.038848430617,4461.038848430617
20,initial,mean,RS,7.04,4444.004635585072,4444.004635585072,4444.004635585072
20,initial,mean,RS,7.12,4531.059634965562,4531.059634965562,4531.059634965562
20,initial,mean,RS,7.2,4504.128358185919,4504.128358185919,4504.128358185919
20,initial,mean,RS,7.28,4396.546804712037,4396.546804712037,4396.546804712037
20,initial,mean,RS,7.36,4456.929696715405,4456.929696715405,4456.929696715405
20,initial,mean,RS,7.44,4501.482767920171,4501.482767920171,4501.482767920171
20,initial,mean,RS,7.5200000000000005,4403.952800142843,4403.952800142843,4403.952800142843
20,initial,mean,RS,7.6000000000000005,4446.726280244481,4446.726280244481,4446.726280244481
20,initial,mean,RS,7.68,4468.743233712796,4468.743233712796,4468.743233712796
20,initial,mean,RS,7.76,4466.508082941712,4466.508082941712,4466.508082941712
20,initial,mean,RS,7.84,4509.3840310194,4509.3840310194,4509.3840310194
20,initial,mean,RS,7.92,4469.806995023452,4469.806995023452,4469.806995023452
20,initial,mean,RS,8.0,4537.067735554382,4537.067735554382,4537.067735554382
20,initial,quantile95,DRO,0.0,3771.4312138365026,3771.4312138365026,3771.4312138365026
20,initial,quantile95,DRO,0.08,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,DRO,0.16,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,DRO,0.24,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,DRO,0.32,3771.431213836503,3771.431213836503,3771.431213836503
20,initial,quantile95,DRO,0.4,3780.6749569542962,3780.6749569542962,3780.6749569542962
20,initial,quantile95,DRO,0.48,3780.6749569542962,3780.6749569542962,3780.6749569542962
20,initial,quantile95,DRO,0.56,3780.6749569542962,3780.6749569542962,3780.6749569542962
20,initial,quantile95,DRO,0.64,3780.6749569542953,3780.6749569542953,3780.6749569542953
20,initial,quantile95,DRO,0.72,3780.6749569542962,3780.6749569542962,3780.6749569542962
20,initial,quantile95,DRO,0.8,3780.6749569542962,3780.6749569542962,3780.6749569542962
20,initial,quantile95,DRO,0.88,3780.6749569542962,3780.6749569542962,3780.6749569542962
20,initial,quantile95,DRO,0.96,3780.6749569542962,3780.6749569542962,3780.6749569542962
20,initial,quantile95,DRO,1.04,3780.674956954297,3780.674956954297,3780.674956954297
20,initial,quantile95,DRO,1.12,3784.8531220044833,3784.8531220044833,3784.8531220044833
20,initial,quantile95,DRO,1.2,3784.8531220044824,3784.8531220044824,3784.8531220044824
20,initial,quantile95,DRO,1.28,3784.4084516755556,3784.4084516755556,3784.4084516755556
20,initial,quantile95,DRO,1.36,3791.2077385097964,3791.2077385097964,3791.2077385097964
20,initial,quantile95,DRO,1.44,3791.207738509788,3791.207738509788,3791.207738509788
20,initial,quantile95,DRO,1.52,3797.2467575304345,3797.2467575304345,3797.2467575304345
20,initial,quantile95,DRO,1.6,3797.2467575304345,3797.2467575304345,3797.2467575304345
20,initial,quantile95,DRO,1.68,3797.2467575304345,3797.2467575304345,3797.2467575304345
20,initial,quantile95,DRO,1.76,3797.2467575304345,3797.2467575304345,3797.2467575304345
20,initial,quantile95,DRO,1.84,3797.2467575304345,3797.2467575304345,3797.2467575304345
20,initial,quantile95,DRO,1.92,3797.2467575304345,3797.2467575304345,3797.2467575304345
20,initial,quantile95,DRO,2.0,3808.0219153795106,3808.0219153795106,3808.0219153795106
20,initial,quantile95,DRO,2.08,3811.6570677770123,3811.6570677770123,3811.6570677770123
20,initial,quantile95,DRO,2.16,3811.6570677770133,3811.6570677770133,3811.6570677770133
20,initial,quantile95,DRO,2.24,3821.766577055052,3821.766577055052,3821.766577055052
20,initial,quantile95,DRO,2.32,3848.168586949192,3848.168586949192,3848.168586949192
20,initial,quantile95,DRO,2.4,3847.7791526483807,3847.7791526483807,3847.7791526483807
20,initial,quantile95,DRO,2.48,3847.7791526483807,3847.7791526483807,3847.7791526483807
20,initial,quantile95,DRO,2.56,3847.7791526483797,3847.7791526483797,3847.7791526483797
20,initial,quantile95,DRO,2.64,3838.2044718699717,3838.2044718699717,3838.2044718699717
20,initial,quantile95,DRO,2.72,3848.9796297190474,3848.9796297190474,3848.9796297190474
20,initial,quantile95,DRO,2.8000000000000003,3870.4043073254497,3870.4043073254497,3870.4043073254497
20,initial,quantile95,DRO,2.88,3870.4043073254506,3870.4043073254506,3870.4043073254506
20,initial,quantile95,DRO,2.96,3870.404307325449,3870.404307325449,3870.404307325449
20,initial,quantile95,DRO,3.04,3877.3193579387716,3877.3193579387716,3877.3193579387716
20,initial,quantile95,DRO,3.12,3877.319357938773,3877.319357938773,3877.319357938773
20,initial,quantile95,DRO,3.2,3877.3193579387735,3877.3193579387735,3877.3193579387735
20,initial,quantile95,DRO,3.2800000000000002,3877.319357938772,3877.319357938772,3877.319357938772
20,initial,quantile95,DRO,3.36,3877.3193579387735,3877.3193579387735,3877.3193579387735
20,initial,quantile95,DRO,3.44,3877.3193579387726,3877.3193579387726,3877.3193579387726
20,initial,quantile95,DRO,3.52,3877.3193579387726,3877.3193579387726,3877.3193579387726
20,initial,quantile95,DRO,3.6,3877.3193579387716,3877.3193579387716,3877.3193579387716
20,initial,quantile95,DRO,3.68,3877.3193579387716,3877.3193579387716,3877.3193579387716
20,initial,quantile95,DRO,3.7600000000000002,3877.319357938773,3877.319357938773,3877.319357938773
20,initial,quantile95,DRO,3.84,3877.3193579387726,3877.3193579387726,3877.3193579387726
20,initial,quantile95,DRO,3.92,3877.3193579387735,3877.3193579387735,3877.3193579387735
20,initial,quantile95,DRO,4.0,3877.319357938772,3877.319357938772,3877.319357938772
20,initial,quantile95,DRO,4.08,3877.3193579387716,3877.3193579387716,3877.3193579387716
20,initial,quantile95,DRO,4.16,3877.3193579387726,3877.3193579387726,3877.3193579387726
20,initial,quantile95,DRO,4.24,3877.3193579387735,3877.3193579387735,3877.3193579387735
20,initial,quantile95,DRO,4.32,3877.3193579387744,3877.3193579387744,3877.3193579387744
20,initial,quantile95,DRO,4.4,3877.3193579387744,3877.3193579387744,3877.3193579387744
20,initial,quantile95,DRO,4.48,3877.3193579387735,3877.3193579387735,3877.3193579387735
20,initial,quantile95,DRO,4.5600000000000005,3877.3193579387716,3877.3193579387716,3877.3193579387716
20,initial,quantile95,DRO,4.64,3877.319357938772,3877.319357938772,3877.319357938772
20,initial,quantile95,DRO,4.72,3877.3193579387726,3877.3193579387726,3877.3193579387726
20,initial,quantile95,DRO,4.8,3877.319357938772,3877.319357938772,3877.319357938772
20,initial,quantile95,DRO,4.88,3877.319357938771,3877.319357938771,3877.319357938771
20,initial,quantile95,DRO,4.96,3877.3193579387716,3877.3193579387716,3877.3193579387716
20,initial,quantile95,DRO,5.04,3878.6110222401717,3878.6110222401717,3878.6110222401717
20,initial,quantile95,DRO,5.12,3878.611022240171,3878.611022240171,3878.611022240171
20,initial,quantile95,DRO,5.2,3878.611022240171,3878.611022240171,3878.611022240171
20,initial,quantile95,DRO,5.28,3878.611022240172,3878.611022240172,3878.611022240172
20,initial,quantile95,DRO,5.36,3878.611022240171,3878.611022240171,3878.611022240171
20,initial,quantile95,DRO,5.44,3878.611022240171,3878.611022240171,3878.611022240171
20,initial,quantile95,DRO,5.5200000000000005,3884.663720999174,3884.663720999174,3884.663720999174
20,initial,quantile95,DRO,5.6000000000000005,3900.5837656181698,3900.5837656181698,3900.5837656181698
20,initial,quantile95,DRO,5.68,3905.933850561023,3905.933850561023,3905.933850561023
20,initial,quantile95,DRO,5.76,3913.6388674981663,3913.6388674981663,3913.6388674981663
20,initial,quantile95,DRO,5.84,3915.7498809705994,3915.7498809705994,3915.7498809705994
20,initial,quantile95,DRO,5.92,3921.012336912875,3921.012336912875,3921.012336912875
20,initial,quantile95,DRO,6.0,3923.55554504684,3923.55554504684,3923.55554504684
20,initial,quantile95,DRO,6.08,3923.555545046841,3923.555545046841,3923.555545046841
20,initial,quantile95,DRO,6.16,3923.6422756363427,3923.6422756363427,3923.6422756363427
20,initial,quantile95,DRO,6.24,3924.0363718922176,3924.0363718922176,3924.0363718922176
20,initial,quantile95,DRO,6.32,3924.0085705257643,3924.0085705257643,3924.0085705257643
20,initial,quantile95,DRO,6.4,3924.0085705257634,3924.0085705257634,3924.0085705257634
20,initial,quantile95,DRO,6.48,3924.4084066604582,3924.4084066604582,3924.4084066604582
20,initial,quantile95,DRO,6.5600000000000005,3928.147883699685,3928.147883699685,3928.147883699685
20,initial,quantile95,DRO,6.640000000000001,3970.529648773386,3970.529648773386,3970.529648773386
20,initial,quantile95,DRO,6.72,3978.241083638574,3978.241083638574,3978.241083638574
20,initial,quantile95,DRO,6.8,3980.1799470674523,3980.1799470674523,3980.1799470674523
20,initial,quantile95,DRO,6.88,3987.307873189455,3987.307873189455,3987.307873189455
20,initial,quantile95,DRO,6.96,3987.3078731894566,3987.3078731894566,3987.3078731894566
20,initial,quantile95,DRO,7.04,3988.5211276866476,3988.5211276866476,3988.5211276866476
20,initial,quantile95,DRO,7.12,3991.3647149906537,3991.3647149906537,3991.3647149906537
20,initial,quantile95,DRO,7.2,3991.6683166302955,3991.6683166302955,3991.6683166302955
20,initial,quantile95,DRO,7.28,3991.829422863702,3991.829422863702,3991.829422863702
20,initial,quantile95,DRO,7.36,3991.8294228637023,3991.8294228637023,3991.8294228637023
20,initial,quantile95,DRO,7.44,3995.258014729865,3995.258014729865,3995.258014729865
20,initial,quantile95,DRO,7.5200000000000005,3995.258014729864,3995.258014729864,3995.258014729864
20,initial,quantile95,DRO,7.6000000000000005,3995.542030205529,3995.542030205529,3995.542030205529
20,initial,quantile95,DRO,7.68,3995.763108219552,3995.763108219552,3995.763108219552
20,initial,quantile95,DRO,7.76,3995.7620133382225,3995.7620133382225,3995.7620133382225
20,initial,quantile95,DRO,7.84,3995.762013338219,3995.762013338219,3995.762013338219
20,initial,quantile95,DRO,7.92,4000.8638420677744,4000.8638420677744,4000.8638420677744
20,initial,quantile95,DRO,8.0,4035.2907545221356,4035.2907545221356,4035.2907545221356
20,initial,quantile95,ERM,0.0,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,0.08,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,0.16,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,0.24,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,0.32,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,0.4,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,0.48,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,0.56,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,0.64,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,0.72,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,0.8,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,0.88,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,0.96,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,1.04,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,1.12,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,1.2,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,1.28,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,1.36,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,1.44,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,1.52,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,1.6,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,1.68,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,1.76,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,1.84,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,1.92,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,2.0,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,2.08,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,2.16,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,2.24,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,2.32,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,2.4,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,2.48,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,2.56,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,2.64,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,2.72,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,2.8000000000000003,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,2.88,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,2.96,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,3.04,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,3.12,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,3.2,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,3.2800000000000002,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,3.36,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,3.44,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,3.52,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,3.6,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,3.68,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,3.7600000000000002,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,3.84,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,3.92,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,4.0,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,4.08,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,4.16,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,4.24,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,4.32,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,4.4,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,4.48,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,4.5600000000000005,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,4.64,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,4.72,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,4.8,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,4.88,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,4.96,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,5.04,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,5.12,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,5.2,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,5.28,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,5.36,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,5.44,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,5.5200000000000005,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,5.6000000000000005,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,5.68,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,5.76,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,5.84,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,5.92,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,6.0,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,6.08,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,6.16,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,6.24,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,6.32,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,6.4,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,6.48,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,6.5600000000000005,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,6.640000000000001,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,6.72,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,6.8,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,6.88,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,6.96,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,7.04,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,7.12,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,7.2,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,7.28,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,7.36,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,7.44,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,7.5200000000000005,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,7.6000000000000005,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,7.68,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,7.76,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,7.84,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,7.92,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,ERM,8.0,3771.431213836502,3771.431213836502,3771.431213836502
20,initial,quantile95,RS,0.0,3877.3193579387716,3877.3193579387716,3877.3193579387716
20,initial,quantile95,RS,0.08,3848.979629719047,3848.979629719047,3848.979629719047
20,initial,quantile95,RS,0.16,3838.204471869971,3838.204471869971,3838.204471869971
20,initial,quantile95,RS,0.24,3838.204471869971,3838.204471869971,3838.204471869971
20,initial,quantile95,RS,0.32,3877.3193579387716,3877.3193579387716,3877.3193579387716
20,initial,quantile95,RS,0.4,3877.3193579387716,3877.3193579387716,3877.3193579387716
20,initial,quantile95,RS,0.48,3884.082456680838,3884.082456680838,3884.082456680838
20,initial,quantile95,RS,0.56,3890.453655837437,3890.453655837437,3890.453655837437
20,initial,quantile95,RS,0.64,3906.6639275971665,3906.6639275971665,3906.6639275971665
20,initial,quantile95,RS,0.72,3893.3715876022325,3893.3715876022325,3893.3715876022325
20,initial,quantile95,RS,0.8,3909.4261843593135,3909.4261843593135,3909.4261843593135
20,initial,quantile95,RS,0.88,3923.1717893950636,3923.1717893950636,3923.1717893950636
20,initial,quantile95,RS,0.96,3887.6371558532014,3887.6371558532014,3887.6371558532014
20,initial,quantile95,RS,1.04,3944.9059328824014,3944.9059328824014,3944.9059328824014
20,initial,quantile95,RS,1.12,3939.4335514939585,3939.4335514939585,3939.4335514939585
20,initial,quantile95,RS,1.2,3926.1935292924136,3926.1935292924136,3926.1935292924136
20,initial,quantile95,RS,1.28,3909.503218286754,3909.503218286754,3909.503218286754
20,initial,quantile95,RS,1.36,3943.866284523393,3943.866284523393,3943.866284523393
20,initial,quantile95,RS,1.44,3923.908392373562,3923.908392373562,3923.908392373562
20,initial,quantile95,RS,1.52,3967.3515253406968,3967.3515253406968,3967.3515253406968
20,initial,quantile95,RS,1.6,3947.46947008563,3947.46947008563,3947.46947008563
20,initial,quantile95,RS,1.68,3954.923863169831,3954.923863169831,3954.923863169831
20,initial,quantile95,RS,1.76,3936.656087724261,3936.656087724261,3936.656087724261
20,initial,quantile95,RS,1.84,3942.6505660186594,3942.6505660186594,3942.6505660186594
20,initial,quantile95,RS,1.92,3988.641636291176,3988.641636291176,3988.641636291176
20,initial,quantile95,RS,2.0,4039.6207702175293,4039.6207702175293,4039.6207702175293
20,initial,quantile95,RS,2.08,4009.9584318583848,4009.9584318583848,4009.9584318583848
20,initial,quantile95,RS,2.16,3967.5880249995107,3967.5880249995107,3967.5880249995107
20,initial,quantile95,RS,2.24,4027.6916034233977,4027.6916034233977,4027.6916034233977
20,initial,quantile95,RS,2.32,4041.042712184129,4041.042712184129,4041.042712184129
20,initial,quantile95,RS,2.4,4013.1782978188435,4013.1782978188435,4013.1782978188435
20,initial,quantile95,RS,2.48,4057.18855394773,4057.18855394773,4057.18855394773
20,initial,quantile95,RS,2.56,4041.6701552234094,4041.6701552234094,4041.6701552234094
20,initial,quantile95,RS,2.64,4045.7327251232914,4045.7327251232914,4045.7327251232914
20,initial,quantile95,RS,2.72,4013.91779786877,4013.91779786877,4013.91779786877
20,initial,quantile95,RS,2.8000000000000003,4066.0266097978774,4066.0266097978774,4066.0266097978774
20,initial,quantile95,RS,2.88,4088.2189293123615,4088.2189293123615,4088.2189293123615
20,initial,quantile95,RS,2.96,4070.532409009001,4070.532409009001,4070.532409009001
20,initial,quantile95,RS,3.04,4089.6752562277406,4089.6752562277406,4089.6752562277406
20,initial,quantile95,RS,3.12,4097.155892265546,4097.155892265546,4097.155892265546
20,initial,quantile95,RS,3.2,4069.251641078525,4069.251641078525,4069.251641078525
20,initial,quantile95,RS,3.2800000000000002,4037.6975412484708,4037.6975412484708,4037.6975412484708
20,initial,quantile95,RS,3.36,4078.945499302668,4078.945499302668,4078.945499302668
20,initial,quantile95,RS,3.44,4095.9209116925394,4095.9209116925394,4095.9209116925394
20,initial,quantile95,RS,3.52,4131.365784142474,4131.365784142474,4131.365784142474
20,initial,quantile95,RS,3.6,4164.472806977528,4164.472806977528,4164.472806977528
20,initial,quantile95,RS,3.68,4112.454666675065,4112.454666675065,4112.454666675065
20,initial,quantile95,RS,3.7600000000000002,4148.240348726103,4148.240348726103,4148.240348726103
20,initial,quantile95,RS,3.84,4200.164455253719,4200.164455253719,4200.164455253719
20,initial,quantile95,RS,3.92,4164.862489933163,4164.862489933163,4164.862489933163
20,initial,quantile95,RS,4.0,4154.167610126242,4154.167610126242,4154.167610126242
20,initial,quantile95,RS,4.08,4122.350271137915,4122.350271137915,4122.350271137915
20,initial,quantile95,RS,4.16,4196.81675024881,4196.81675024881,4196.81675024881
20,initial,quantile95,RS,4.24,4177.42292926329,4177.42292926329,4177.42292926329
20,initial,quantile95,RS,4.32,4208.619566228644,4208.619566228644,4208.619566228644
20,initial,quantile95,RS,4.4,4211.88328345829,4211.88328345829,4211.88328345829
20,initial,quantile95,RS,4.48,4215.771988193996,4215.771988193996,4215.771988193996
20,initial,quantile95,RS,4.5600000000000005,4189.818178489938,4189.818178489938,4189.818178489938
20,initial,quantile95,RS,4.64,4302.360571496365,4302.360571496365,4302.360571496365
20,initial,quantile95,RS,4.72,4242.950066723546,4242.950066723546,4242.950066723546
20,initial,quantile95,RS,4.8,4211.81345313215,4211.81345313215,4211.81345313215
20,initial,quantile95,RS,4.88,4172.726755552369,4172.726755552369,4172.726755552369
20,initial,quantile95,RS,4.96,4227.8990538602375,4227.8990538602375,4227.8990538602375
20,initial,quantile95,RS,5.04,4290.417474824833,4290.417474824833,4290.417474824833
20,initial,quantile95,RS,5.12,4271.920963790453,4271.920963790453,4271.920963790453
20,initial,quantile95,RS,5.2,4218.85545929992,4218.85545929992,4218.85545929992
20,initial,quantile95,RS,5.28,4221.149776867973,4221.149776867973,4221.149776867973
20,initial,quantile95,RS,5.36,4294.445196714651,4294.445196714651,4294.445196714651
20,initial,quantile95,RS,5.44,4279.985405409564,4279.985405409564,4279.985405409564
20,initial,quantile95,RS,5.5200000000000005,4289.054648275705,4289.054648275705,4289.054648275705
20,initial,quantile95,RS,5.6000000000000005,4306.666897052187,4306.666897052187,4306.666897052187
20,initial,quantile95,RS,5.68,4325.4213993846715,4325.4213993846715,4325.4213993846715
20,initial,quantile95,RS,5.76,4325.154569099584,4325.154569099584,4325.154569099584
20,initial,quantile95,RS,5.84,4421.520111030007,4421.520111030007,4421.520111030007
20,initial,quantile95,RS,5.92,4363.894490395291,4363.894490395291,4363.894490395291
20,initial,quantile95,RS,6.0,4332.094443709569,4332.094443709569,4332.094443709569
20,initial,quantile95,RS,6.08,4355.117440243561,4355.117440243561,4355.117440243561
20,initial,quantile95,RS,6.16,4302.758379545581,4302.758379545581,4302.758379545581
20,initial,quantile95,RS,6.24,4389.303603839099,4389.303603839099,4389.303603839099
20,initial,quantile95,RS,6.32,4342.922013076764,4342.922013076764,4342.922013076764
20,initial,quantile95,RS,6.4,4355.925236699246,4355.925236699246,4355.925236699246
20,initial,quantile95,RS,6.48,4316.512003685733,4316.512003685733,4316.512003685733
20,initial,quantile95,RS,6.5600000000000005,4411.821874582773,4411.821874582773,4411.821874582773
20,initial,quantile95,RS,6.640000000000001,4429.920895949379,4429.920895949379,4429.920895949379
20,initial,quantile95,RS,6.72,4321.413621642556,4321.413621642556,4321.413621642556
20,initial,quantile95,RS,6.8,4363.679164558222,4363.679164558222,4363.679164558222
20,initial,quantile95,RS,6.88,4363.302922142555,4363.302922142555,4363.302922142555
20,initial,quantile95,RS,6.96,4461.038848430617,4461.038848430617,4461.038848430617
20,initial,quantile95,RS,7.04,4444.004635585072,4444.004635585072,4444.004635585072
20,initial,quantile95,RS,7.12,4531.059634965562,4531.059634965562,4531.059634965562
20,initial,quantile95,RS,7.2,4504.12835818592,4504.12835818592,4504.12835818592
20,initial,quantile95,RS,7.28,4396.546804712036,4396.546804712036,4396.546804712036
20,initial,quantile95,RS,7.36,4456.929696715404,4456.929696715404,4456.929696715404
20,initial,quantile95,RS,7.44,4501.482767920172,4501.482767920172,4501.482767920172
20,initial,quantile95,RS,7.5200000000000005,4403.952800142844,4403.952800142844,4403.952800142844
20,initial,quantile95,RS,7.6000000000000005,4446.726280244479,4446.726280244479,4446.726280244479
20,initial,quantile95,RS,7.68,4468.743233712797,4468.743233712797,4468.743233712797
20,initial,quantile95,RS,7.76,4466.508082941711,4466.508082941711,4466.508082941711
20,initial,quantile95,RS,7.84,4509.3840310194,4509.3840310194,4509.3840310194
20,initial,quantile95,RS,7.92,4469.806995023453,4469.806995023453,4469.806995023453
20,initial,quantile95,RS,8.0,4537.067735554382,4537.067735554382,4537.067735554382
20,operational,mean,DRO,0.0,800.4264407004129,773.7647531912226,827.0881282096032
20,operational,mean,DRO,0.08,800.4097115861242,773.7477180350911,827.0717051371573
20,operational,mean,DRO,0.16,800.4097115861248,773.7477180350916,827.071705137158
20,operational,mean,DRO,0.24,802.1616964629395,775.5011120794414,828.8222808464376
20,operational,mean,DRO,0.32,803.747836762571,777.0921809447423,830.4034925803996
20,operational,mean,DRO,0.4,793.1671433311175,766.659758087283,819.674528574952
20,operational,mean,DRO,0.48,794.1664310391992,767.658731337718,820.6741307406804
20,operational,mean,DRO,0.56,794.1664310392001,767.6587313377189,820.6741307406813
20,operational,mean,DRO,0.64,794.1664310392013,767.65873133772,820.6741307406825
20,operational,mean,DRO,0.72,794.1664310391993,767.6587313377181,820.6741307406805
20,operational,mean,DRO,0.8,794.1664310391993,767.6587313377181,820.6741307406805
20,operational,mean,DRO,0.88,794.1664310391997,767.6587313377186,820.6741307406808
20,operational,mean,DRO,0.96,794.1664310391999,767.6587313377188,820.674130740681
20,operational,mean,DRO,1.04,794.1664310391991,767.658731337718,820.6741307406802
20,operational,mean,DRO,1.12,790.0911493369161,763.6511830199499,816.5311156538824
20,operational,mean,DRO,1.2,790.0911493369169,763.6511830199507,816.5311156538831
20,operational,mean,DRO,1.28,790.7472337240539,764.29989262125,817.1945748268578
20,operational,mean,DRO,1.36,782.5822057935558,756.2478823717776,808.916529215334
20,operational,mean,DRO,1.44,782.582205793564,756.2478823717856,808.9165292153423
20,operational,mean,DRO,1.52,775.5931333615612,749.3611240276812,801.8251426954412
20,operational,mean,DRO,1.6,775.5931333615612,749.3611240276812,801.8251426954412
20,operational,mean,DRO,1.68,775.5104087360619,749.27904758573,801.7417698863937
20,operational,mean,DRO,1.76,775.510408736062,749.2790475857302,801.7417698863939
20,operational,mean,DRO,1.84,775.5104087360617,749.2790475857298,801.7417698863935
20,operational,mean,DRO,1.92,776.057221360242,749.823388016485,802.2910547039991
20,operational,mean,DRO,2.0,767.1157200009709,741.0466149826968,793.184825019245
20,operational,mean,DRO,2.08,763.9799364901902,737.9670573840664,789.992815596314
20,operational,mean,DRO,2.16,763.9799364901885,737.9670573840647,789.9928155963123
20,operational,mean,DRO,2.24,753.576858345741,727.7240915173492,779.4296251741329
20,operational,mean,DRO,2.32,727.0484725046484,701.6244183493582,752.4725266599387
20,operational,mean,DRO,2.4,727.6048430205972,702.1749747526009,753.0347112885935
20,operational,mean,DRO,2.48,727.6048430205967,702.1749747526004,753.034711288593
20,operational,mean,DRO,2.56,727.6048430205982,702.1749747526019,753.0347112885945
20,operational,mean,DRO,2.64,738.2413557675733,712.6606887265254,763.8220228086211
20,operational,mean,DRO,2.72,726.7621116243791,701.3752853398445,752.1489379089138
20,operational,mean,DRO,2.8000000000000003,704.6635934205844,679.6621343586265,729.6650524825424
20,operational,mean,DRO,2.88,704.663593420584,679.6621343586261,729.6650524825419
20,operational,mean,DRO,2.96,704.6635934205855,679.6621343586274,729.6650524825435
20,operational,mean,DRO,3.04,697.4051980228742,672.5385808613718,722.2718151843766
20,operational,mean,DRO,3.12,697.3956235173238,672.5295029813219,722.2617440533256
20,operational,mean,DRO,3.2,699.6670384525498,674.8149530203226,724.5191238847771
20,operational,mean,DRO,3.2800000000000002,701.8147182971511,676.9745057673161,726.6549308269861
20,operational,mean,DRO,3.36,701.8147182971496,676.9745057673147,726.6549308269846
20,operational,mean,DRO,3.44,701.8147182971502,676.9745057673152,726.6549308269852
20,operational,mean,DRO,3.52,701.8147182971504,676.9745057673155,726.6549308269854
20,operational,mean,DRO,3.6,701.8147182971521,676.9745057673172,726.6549308269871
20,operational,mean,DRO,3.68,701.8147182971518,676.9745057673168,726.6549308269867
20,operational,mean,DRO,3.7600000000000002,701.8147182971505,676.9745057673156,726.6549308269855
20,operational,mean,DRO,3.84,701.8147182971512,676.9745057673163,726.6549308269862
20,operational,mean,DRO,3.92,701.8147182971489,676.974505767314,726.6549308269839
20,operational,mean,DRO,4.0,701.8147182971509,676.9745057673159,726.6549308269858
20,operational,mean,DRO,4.08,701.814718297151,676.974505767316,726.654930826986
20,operational,mean,DRO,4.16,701.8147182971504,676.9745057673155,726.6549308269854
20,operational,mean,DRO,4.24,702.1572041185179,677.3186555560419,726.995752680994
20,operational,mean,DRO,4.32,702.0948187942216,677.2608429518615,726.9287946365818
20,operational,mean,DRO,4.4,702.0948187942222,677.260842951862,726.9287946365824
20,operational,mean,DRO,4.48,702.094818794223,677.2608429518627,726.9287946365832
20,operational,mean,DRO,4.5600000000000005,702.0948187942245,677.2608429518642,726.9287946365847
20,operational,mean,DRO,4.64,702.0948187942239,677.2608429518637,726.9287946365841
20,operational,mean,DRO,4.72,702.0948187942239,677.2608429518637,726.9287946365841
20,operational,mean,DRO,4.8,702.3524069571773,677.5196800248242,727.1851338895304
20,operational,mean,DRO,4.88,702.5832969556478,677.760743320207,727.4058505910887
20,operational,mean,DRO,4.96,703.126216369973,678.3174079729179,727.9350247670282
20,operational,mean,DRO,5.04,701.6448550573814,676.8545191377581,726.4351909770047
20,operational,mean,DRO,5.12,701.6448550573823,676.854519137759,726.4351909770056
20,operational,mean,DRO,5.2,701.6448550573818,676.8545191377585,726.4351909770052
20,operational,mean,DRO,5.28,701.6448550573813,676.854519137758,726.4351909770046
20,operational,mean,DRO,5.36,701.6448550573818,676.8545191377585,726.4351909770052
20,operational,mean,DRO,5.44,701.6448550573818,676.8545191377585,726.4351909770052
20,operational,mean,DRO,5.5200000000000005,695.7290570778638,671.0364947845887,720.4216193711388
20,operational,mean,DRO,5.6000000000000005,680.5132098927669,656.0828928685664,704.9435269169674
20,operational,mean,DRO,5.68,675.4893675333377,651.1485349662385,699.830200100437
20,operational,mean,DRO,5.76,667.4506707956807,643.2639782427436,691.6373633486178
20,operational,mean,DRO,5.84,665.0439986592302,640.8952515425917,689.1927457758686
20,operational,mean,DRO,5.92,659.0799346288678,635.0299423261465,683.1299269315891
20,operational,mean,DRO,6.0,656.2148356122535,632.2130349201062,680.2166363044008
20,operational,mean,DRO,6.08,656.2148356122524,632.2130349201051,680.2166363043997
20,operational,mean,DRO,6.16,656.0911357266074,632.0893829383733,680.0928885148414
20,operational,mean,DRO,6.24,655.5904320071361,631.5987425165472,679.582121497725
20,operational,mean,DRO,6.32,655.7566116621774,631.7596382154821,679.7535851088727
20,operational,mean,DRO,6.4,655.7566116621789,631.7596382154836,679.7535851088742
20,operational,mean,DRO,6.48,655.3798518834449,631.3910355005208,679.3686682663689
20,operational,mean,DRO,6.5600000000000005,653.5257833341121,629.610316272855,677.4412503953693
20,operational,mean,DRO,6.640000000000001,614.6657170417766,591.5303754578035,637.8010586257496
20,operational,mean,DRO,6.72,607.8213495672046,584.8319685504877,630.8107305839216
20,operational,mean,DRO,6.8,605.8290288179345,582.8860537341593,628.7720039017097
20,operational,mean,DRO,6.88,599.7351728936396,576.9364929082251,622.5338528790542
20,operational,mean,DRO,6.96,599.7351728936387,576.9364929082242,622.5338528790533
20,operational,mean,DRO,7.04,598.9837107510803,576.2233436617479,621.7440778404126
20,operational,mean,DRO,7.12,596.510416241894,573.8287597289411,619.1920727548468
20,operational,mean,DRO,7.2,596.2516120988021,573.5781125383854,618.9251116592187
20,operational,mean,DRO,7.28,596.1158931874676,573.4467452347141,618.7850411402211
20,operational,mean,DRO,7.36,596.1158931874668,573.4467452347134,618.7850411402202
20,operational,mean,DRO,7.44,592.608749658011,570.00518614496,615.212313171062
20,operational,mean,DRO,7.5200000000000005,592.6087496580124,570.0051861449614,615.2123131710633
20,operational,mean,DRO,7.6000000000000005,590.9230195927973,568.3251139604417,613.520925225153
20,operational,mean,DRO,7.68,589.6362173488565,567.0428620033722,612.2295726943407
20,operational,mean,DRO,7.76,589.6669872235051,567.0737172284227,612.2602572185875
20,operational,mean,DRO,7.84,589.6669872235084,567.0737172284258,612.2602572185909
20,operational,mean,DRO,7.92,586.371731598937,563.879327618445,608.864135579429
20,operational,mean,DRO,8.0,554.8716254210786,533.0578382614059,576.6854125807514
20,operational,mean,ERM,0.0,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,0.08,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,0.16,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,0.24,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,0.32,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,0.4,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,0.48,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,0.56,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,0.64,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,0.72,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,0.8,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,0.88,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,0.96,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,1.04,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,1.12,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,1.2,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,1.28,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,1.36,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,1.44,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,1.52,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,1.6,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,1.68,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,1.76,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,1.84,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,1.92,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,2.0,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,2.08,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,2.16,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,2.24,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,2.32,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,2.4,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,2.48,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,2.56,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,2.64,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,2.72,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,2.8000000000000003,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,2.88,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,2.96,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,3.04,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,3.12,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,3.2,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,3.2800000000000002,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,3.36,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,3.44,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,3.52,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,3.6,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,3.68,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,3.7600000000000002,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,3.84,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,3.92,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,4.0,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,4.08,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,4.16,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,4.24,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,4.32,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,4.4,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,4.48,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,4.5600000000000005,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,4.64,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,4.72,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,4.8,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,4.88,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,4.96,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,5.04,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,5.12,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,5.2,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,5.28,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,5.36,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,5.44,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,5.5200000000000005,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,5.6000000000000005,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,5.68,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,5.76,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,5.84,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,5.92,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,6.0,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,6.08,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,6.16,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,6.24,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,6.32,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,6.4,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,6.48,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,6.5600000000000005,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,6.640000000000001,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,6.72,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,6.8,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,6.88,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,6.96,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,7.04,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,7.12,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,7.2,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,7.28,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,7.36,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,7.44,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,7.5200000000000005,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,7.6000000000000005,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,7.68,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,7.76,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,7.84,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,7.92,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,ERM,8.0,800.426440700413,773.7647531912227,827.0881282096033
20,operational,mean,RS,0.0,698.9033947288294,674.046750999119,723.7600384585398
20,operational,mean,RS,0.08,726.118153098849,700.7116803890996,751.5246258085984
20,operational,mean,RS,0.16,738.2413557675737,712.6606887265259,763.8220228086216
20,operational,mean,RS,0.24,738.1821667360965,712.6016369000149,763.7626965721781
20,operational,mean,RS,0.32,700.3625700841231,675.5144599083777,725.2106802598686
20,operational,mean,RS,0.4,702.0948187942248,677.2608429518646,726.928794636585
20,operational,mean,RS,0.48,696.2922900314662,671.5902901368264,720.994289926106
20,operational,mean,RS,0.56,690.1457872649535,665.5477594685628,714.7438150613441
20,operational,mean,RS,0.64,674.7461924172472,650.4192031538657,699.0731816806287
20,operational,mean,RS,0.72,687.3547140249638,662.8048615961419,711.9045664537856
20,operational,mean,RS,0.8,671.8352735725115,647.5637782787221,696.1067688663009
20,operational,mean,RS,0.88,656.6466411587492,632.6375664111439,680.6557159063544
20,operational,mean,RS,0.96,692.8564171671123,668.212267517086,717.5005668171386
20,operational,mean,RS,1.04,637.9429409280626,614.3331435179489,661.5527383381764
20,operational,mean,RS,1.12,643.0042432550881,619.2944759449831,666.7140105651931
20,operational,mean,RS,1.2,653.9764839877176,630.0256582628429,677.9273097125924
20,operational,mean,RS,1.28,671.7546303425387,647.4846832253588,696.0245774597186
20,operational,mean,RS,1.36,638.9026378532132,615.273868487638,662.5314072187883
20,operational,mean,RS,1.44,655.7526775081749,631.7577189741202,679.7476360422296
20,operational,mean,RS,1.52,617.503651634668,594.3084121504792,640.6988911188569
20,operational,mean,RS,1.6,635.5835252410811,612.0206623666996,659.1463881154626
20,operational,mean,RS,1.68,628.7515224999723,605.3254359739285,652.1776090260162
20,operational,mean,RS,1.76,645.5830196687614,621.8225048011716,669.3435345363512
20,operational,mean,RS,1.84,640.0264464117652,616.3754805600228,663.6774122635076
20,operational,mean,RS,1.92,598.8745573561257,576.1175210334463,621.6315936788051
20,operational,mean,RS,2.0,552.7390077006158,531.0313998567484,574.4466155444833
20,operational,mean,RS,2.08,580.0068025215376,557.6938953199018,602.3197097231733
20,operational,mean,RS,2.16,617.2920986018839,594.1013126825994,640.4828845211684
20,operational,mean,RS,2.24,567.5123879753135,545.5508403749697,589.4739355756573
20,operational,mean,RS,2.32,552.4096317478409,530.7387466824437,574.0805168132381
20,operational,mean,RS,2.4,577.7352011849238,555.4860491265903,599.9843532432573
20,operational,mean,RS,2.48,541.3719337901126,520.0320433996129,562.7118241806123
20,operational,mean,RS,2.56,552.2791486458699,530.6245662947041,573.9337309970357
20,operational,mean,RS,2.64,548.9235803690923,527.3535113334036,570.493649404781
20,operational,mean,RS,2.72,577.2061229588969,554.9715334227787,599.4407124950151
20,operational,mean,RS,2.8000000000000003,530.973298185351,509.80560931392415,552.1409870567779
20,operational,mean,RS,2.88,507.3134419457737,486.56879058099526,528.0580933105522
20,operational,mean,RS,2.96,525.7602627214445,504.68084485195067,546.8396805909383
20,operational,mean,RS,3.04,505.8579273945332,485.1411713914113,526.5746833976551
20,operational,mean,RS,3.12,498.4386973340013,477.87596239207755,519.001432275925
20,operational,mean,RS,3.2,527.2285107911449,506.1240295048864,548.3329920774034
20,operational,mean,RS,3.2800000000000002,553.2562361904355,531.499083693556,575.013388687315
20,operational,mean,RS,3.36,516.7715847537364,495.85087507727025,537.6922944302027
20,operational,mean,RS,3.44,499.40285009591025,478.81308306278885,519.9926171290317
20,operational,mean,RS,3.52,472.7955241882735,452.93111649167724,492.6599318848697
20,operational,mean,RS,3.6,449.6682483779674,430.487089083361,468.8494076725738
20,operational,mean,RS,3.68,487.24413888325773,466.9987731264021,507.48950464011335
20,operational,mean,RS,3.7600000000000002,460.5289777869662,441.00980040681475,480.04815516711767
20,operational,mean,RS,3.84,429.3802349136353,410.93602990796944,447.8244399193012
20,operational,mean,RS,3.92,449.4270240828749,430.2536999295964,468.60034823615337
20,operational,mean,RS,4.0,456.6468208412182,437.24870831248984,476.04493336994653
20,operational,mean,RS,4.08,479.9081742775351,459.8718838806351,499.94446467443515
20,operational,mean,RS,4.16,431.1654958897055,412.6534196328131,449.67757214659787
20,operational,mean,RS,4.24,441.9135568092597,422.9900484292477,460.83706518927175
20,operational,mean,RS,4.32,424.9926596556163,406.71917168580285,443.26614762542977
20,operational,mean,RS,4.4,423.57894719548443,405.3725282992524,441.78536609171647
20,operational,mean,RS,4.48,422.20835759498726,404.0788333200275,440.337881869947
20,operational,mean,RS,4.5600000000000005,435.06226799248486,416.4075245798848,453.7170114050849
20,operational,mean,RS,4.64,375.1796785251072,358.88395316829497,391.4754038819194
20,operational,mean,RS,4.72,413.9148748736351,396.3529740696633,431.4767756776069
20,operational,mean,RS,4.8,423.599585421928,405.39167488404127,441.80749595981473
20,operational,mean,RS,4.88,444.6635217678982,425.64685035871514,463.68019317708126
20,operational,mean,RS,4.96,420.7550149657877,402.84853850538565,438.6614914261898
20,operational,mean,RS,5.04,383.1778270912245,366.6287643861425,399.7268897963065
20,operational,mean,RS,5.12,396.18806894690914,379.2487801979699,413.1273576958484
20,operational,mean,RS,5.2,422.82677664669774,404.74858597793207,440.9049673154634
20,operational,mean,RS,5.28,423.5873464228668,405.5470507103593,441.6276421353743
20,operational,mean,RS,5.36,380.4502345180513,363.9864837092924,396.9139853268102
20,operational,mean,RS,5.44,390.44637666292954,373.67716322388685,407.2155901019722
20,operational,mean,RS,5.5200000000000005,384.11053515829974,367.53266998430126,400.6884003322982
20,operational,mean,RS,5.6000000000000005,372.3671547257853,356.16318164033396,388.5711278112367
20,operational,mean,RS,5.68,362.43041515640607,346.63561658975266,378.2252137230595
20,operational,mean,RS,5.76,360.8256830300016,345.0235638074406,376.62780225256256
20,operational,mean,RS,5.84,316.30426365707973,302.5018902848377,330.10663702932175
20,operational,mean,RS,5.92,341.9400704099837,327.00716672900296,356.8729740909645
20,operational,mean,RS,6.0,357.4221859473123,341.7818609329147,373.0625109617099
20,operational,mean,RS,6.08,345.2577174594168,330.13302741430806,360.3824075045256
20,operational,mean,RS,6.16,374.9192259382688,358.6319642747018,391.2064876018359
20,operational,mean,RS,6.24,330.2186424954936,315.79292603512476,344.64435895586246
20,operational,mean,RS,6.32,352.5614301123583,337.1680849815836,367.95477524313304
20,operational,mean,RS,6.4,344.9193651501365,329.8125805306303,360.0261497696427
20,operational,mean,RS,6.48,366.0923600052071,350.09890035522983,382.0858196551844
20,operational,mean,RS,6.5600000000000005,320.64574101586766,306.6595774201732,334.6319046115621
20,operational,mean,RS,6.640000000000001,312.68701836851164,299.04242782134025,326.33160891568303
20,operational,mean,RS,6.72,363.00724930640183,347.1189489314879,378.89554968131574
20,operational,mean,RS,6.8,342.03884895076055,327.1015452204113,356.9761526811098
20,operational,mean,RS,6.88,342.2116974845171,327.2667041085825,357.15669086045176
20,operational,mean,RS,6.96,300.2986600545756,287.22330209172264,313.3740180174285
20,operational,mean,RS,7.04,306.8887035232134,293.5042577931986,320.2731492532282
20,operational,mean,RS,7.12,269.7909501738398,258.0056619655975,281.5762383820821
20,operational,mean,RS,7.2,280.2947675765544,268.0233956309241,292.56613952218476
20,operational,mean,RS,7.28,327.1695314544125,312.8873271759303,341.4517357328947
20,operational,mean,RS,7.36,301.8519663048127,288.70250589991826,315.0014267097072
20,operational,mean,RS,7.44,281.39385275459324,269.0739671937834,293.7137383154031
20,operational,mean,RS,7.5200000000000005,324.15593722637794,310.0190904878137,338.2927839649422
20,operational,mean,RS,7.6000000000000005,305.8092475272044,292.47445171725167,319.1440433371571
20,operational,mean,RS,7.68,297.46607855410434,284.5288431268403,310.4033139813684
20,operational,mean,RS,7.76,298.2705256150635,285.2933732142907,311.2476780158363
20,operational,mean,RS,7.84,278.13692389293914,265.96157580664345,290.3122719792348
20,operational,mean,RS,7.92,297.4295310739761,284.5104468395247,310.34861530842744
20,operational,mean,RS,8.0,267.4442723413712,255.76856566878604,279.1199790139563
20,operational,quantile95,DRO,0.0,1729.3739683285971,1720.520474415029,1753.5269159370512
20,operational,quantile95,DRO,0.08,1729.8307046797104,1720.5196406491807,1753.8549541341174
20,operational,quantile95,DRO,0.16,1729.8307046797106,1720.5196406491814,1753.8549541341179
20,operational,quantile95,DRO,0.24,1731.9708106041317,1723.2583782653448,1755.3432220864483
20,operational,quantile95,DRO,0.32,1734.691414149396,1725.7538436423215,1756.3129686243199
20,operational,quantile95,DRO,0.4,1720.9028046100887,1712.6704397198255,1742.4971300684344
20,operational,quantile95,DRO,0.48,1723.067397043387,1714.081694870781,1742.5637795581247
20,operational,quantile95,DRO,0.56,1723.0673970433888,1714.081694870782,1742.5637795581251
20,operational,quantile95,DRO,0.64,1723.0673970433907,1714.0816948707834,1742.5637795581265
20,operational,quantile95,DRO,0.72,1723.067397043388,1714.0816948707811,1742.5637795581242
20,operational,quantile95,DRO,0.8,1723.0673970433875,1714.081694870781,1742.5637795581247
20,operational,quantile95,DRO,0.88,1723.0673970433884,1714.0816948707813,1742.5637795581245
20,operational,quantile95,DRO,0.96,1723.0673970433888,1714.0816948707816,1742.5637795581242
20,operational,quantile95,DRO,1.04,1723.067397043388,1714.0816948707804,1742.563779558123
20,operational,quantile95,DRO,1.12,1718.1502634901988,1708.8757507027353,1736.3381030468531
20,operational,quantile95,DRO,1.2,1718.1502634902,1708.8757507027367,1736.3381030468543
20,operational,quantile95,DRO,1.28,1719.1153899701242,1709.840877182661,1737.0142879179928
20,operational,quantile95,DRO,1.36,1708.888547593864,1698.3865847230766,1726.8153576666325
20,operational,quantile95,DRO,1.44,1708.8885475938741,1698.386584723087,1726.8153576666439
20,operational,quantile95,DRO,1.52,1702.4185275441318,1688.1367257441536,1719.0339291462437
20,operational,quantile95,DRO,1.6,1702.4185275441307,1688.136725744154,1719.0339291462433
20,operational,quantile95,DRO,1.68,1704.1987451430157,1687.439242304486,1719.1641286368872
20,operational,quantile95,DRO,1.76,1704.198745143016,1687.4392423044865,1719.1641286368877
20,operational,quantile95,DRO,1.84,1704.1987451430155,1687.4392423044856,1719.164128636887
20,operational,quantile95,DRO,1.92,1700.8552755390976,1689.9177405485307,1717.7568291356752
20,operational,quantile95,DRO,2.0,1690.0520135042293,1679.0260976184945,1705.817764217253
20,operational,quantile95,DRO,2.08,1685.8017048485885,1675.048883284422,1701.8446265176997
20,operational,quantile95,DRO,2.16,1685.8017048485858,1675.0488832844196,1701.8446265176976
20,operational,quantile95,DRO,2.24,1671.3715126562886,1662.2803470045344,1689.2745064782937
20,operational,quantile95,DRO,2.32,1638.0908543787748,1623.0157044400694,1652.9840318967779
20,operational,quantile95,DRO,2.4,1638.6615194132605,1623.5535127275045,1653.860706926886
20,operational,quantile95,DRO,2.48,1638.6615194132603,1623.553512727504,1653.8607069268855
20,operational,quantile95,DRO,2.56,1638.661519413262,1623.553512727506,1653.8607069268876
20,operational,quantile95,DRO,2.64,1652.915976564708,1636.7761350323485,1666.5553092947303
20,operational,quantile95,DRO,2.72,1636.1691565035887,1622.6002759412052,1651.7987366021778
20,operational,quantile95,DRO,2.8000000000000003,1604.0321400939847,1593.21764498899,1622.457416675623
20,operational,quantile95,DRO,2.88,1604.0321400939838,1593.2176449889894,1622.4574166756227
20,operational,quantile95,DRO,2.96,1604.0321400939858,1593.2176449889914,1622.4574166756247
20,operational,quantile95,DRO,3.04,1592.643735997781,1583.4315794251872,1611.827526682374
20,operational,quantile95,DRO,3.12,1592.5478765311639,1583.4373239467175,1611.7589478111115
20,operational,quantile95,DRO,3.2,1593.2748796344451,1587.4075603643587,1611.7607727524066
20,operational,quantile95,DRO,3.2800000000000002,1594.144653419638,1590.991876772413,1611.7607727524082
20,operational,quantile95,DRO,3.36,1594.1446534196357,1590.991876772411,1611.7607727524055
20,operational,quantile95,DRO,3.44,1594.1446534196373,1590.9918767724114,1611.7607727524075
20,operational,quantile95,DRO,3.52,1594.1446534196375,1590.9918767724118,1611.7607727524075
20,operational,quantile95,DRO,3.6,1594.1446534196393,1590.9918767724141,1611.7607727524096
20,operational,quantile95,DRO,3.68,1594.1446534196386,1590.991876772414,1611.7607727524085
20,operational,quantile95,DRO,3.7600000000000002,1594.1446534196373,1590.991876772412,1611.7607727524073
20,operational,quantile95,DRO,3.84,1594.144653419638,1590.9918767724132,1611.7607727524078
20,operational,quantile95,DRO,3.92,1594.1446534196352,1590.99187677241,1611.7607727524057
20,operational,quantile95,DRO,4.0,1594.1446534196377,1590.9918767724125,1611.760772752408
20,operational,quantile95,DRO,4.08,1594.1446534196382,1590.9918767724128,1611.7607727524087
20,operational,quantile95,DRO,4.16,1594.1446534196373,1590.991876772412,1611.7607727524075
20,operational,quantile95,DRO,4.24,1594.2447827939316,1591.3009786755888,1611.760772752406
20,operational,quantile95,DRO,4.32,1594.4821327988082,1591.2860225561044,1612.0857868676135
20,operational,quantile95,DRO,4.4,1594.4821327988093,1591.286022556105,1612.0857868676142
20,operational,quantile95,DRO,4.48,1594.4821327988102,1591.286022556106,1612.0857868676155
20,operational,quantile95,DRO,4.5600000000000005,1594.4821327988125,1591.286022556108,1612.0857868676176
20,operational,quantile95,DRO,4.64,1594.4821327988118,1591.2860225561074,1612.085786867617
20,operational,quantile95,DRO,4.72,1594.4821327988118,1591.2860225561076,1612.0857868676171
20,operational,quantile95,DRO,4.8,1594.563716240415,1591.4540723114937,1612.085786867617
20,operational,quantile95,DRO,4.88,1595.1300534244515,1589.0695991266286,1611.554069788252
20,operational,quantile95,DRO,4.96,1597.6090099593953,1586.092923999094,1612.992923002207
20,operational,quantile95,DRO,5.04,1595.6715135072952,1584.1554275469941,1611.0554265501069
20,operational,quantile95,DRO,5.12,1595.6715135072964,1584.1554275469948,1611.0554265501078
20,operational,quantile95,DRO,5.2,1595.6715135072957,1584.1554275469946,1611.0554265501073
20,operational,quantile95,DRO,5.28,1595.6715135072952,1584.1554275469937,1611.0554265501066
20,operational,quantile95,DRO,5.36,1595.6715135072957,1584.1554275469946,1611.0554265501073
20,operational,quantile95,DRO,5.44,1595.6715135072957,1584.1554275469946,1611.0554265501073
20,operational,quantile95,DRO,5.5200000000000005,1588.1978916065423,1576.3895715956537,1602.9166557177246
20,operational,quantile95,DRO,5.6000000000000005,1568.6421569624865,1556.0025412707432,1581.5692940705912
20,operational,quantile95,DRO,5.68,1562.0702632291757,1549.1512825851576,1574.455515710534
20,operational,quantile95,DRO,5.76,1550.3768110613516,1536.8661310742968,1564.0575510161627
20,operational,quantile95,DRO,5.84,1547.133271237171,1533.470936951001,1560.890462061538
20,operational,quantile95,DRO,5.92,1538.4756476896848,1525.0289791111954,1553.5326274820582
20,operational,quantile95,DRO,6.0,1534.278926806278,1520.9400738228933,1549.53350501958
20,operational,quantile95,DRO,6.08,1534.2789268062759,1520.9400738228917,1549.5335050195783
20,operational,quantile95,DRO,6.16,1533.9604754230922,1520.8648959391717,1549.2551206867154
20,operational,quantile95,DRO,6.24,1533.0153817630692,1520.0701559580398,1548.4779350678039
20,operational,quantile95,DRO,6.32,1533.187888530921,1520.5879758389112,1548.9864979836634
20,operational,quantile95,DRO,6.4,1533.1878885309231,1520.587975838914,1548.9864979836657
20,operational,quantile95,DRO,6.48,1532.8214966000646,1519.9948859538717,1548.6649261143125
20,operational,quantile95,DRO,6.5600000000000005,1530.2712467006495,1516.7651971692478,1545.4417782356627
20,operational,quantile95,DRO,6.640000000000001,1473.3244334850065,1460.1413772139363,1489.847517519747
20,operational,quantile95,DRO,6.72,1462.8948531351448,1449.9367813053861,1479.7073045539482
20,operational,quantile95,DRO,6.8,1459.9683539672537,1446.470870453917,1476.1450333946557
20,operational,quantile95,DRO,6.88,1448.767715263183,1435.3302070963257,1465.6968017250579
20,operational,quantile95,DRO,6.96,1448.7677152631813,1435.330207096324,1465.6968017250563
20,operational,quantile95,DRO,7.04,1448.7945110096202,1431.798552724674,1463.082974054454
20,operational,quantile95,DRO,7.12,1441.9725169068415,1427.8522669677957,1456.548466615052
20,operational,quantile95,DRO,7.2,1441.3103168276716,1427.4077341049106,1455.8818952528495
20,operational,quantile95,DRO,7.28,1440.9553467457954,1427.1728524099115,1455.522470229611
20,operational,quantile95,DRO,7.36,1440.9553467457943,1427.1728524099105,1455.5224702296096
20,operational,quantile95,DRO,7.44,1438.1718213771283,1420.3106454677015,1451.2614366964265
20,operational,quantile95,DRO,7.5200000000000005,1438.1718213771303,1420.3106454677036,1451.2614366964283
20,operational,quantile95,DRO,7.6000000000000005,1436.1545648753963,1418.1436326951462,1448.886439927015
20,operational,quantile95,DRO,7.68,1434.5908871723032,1416.4417416579872,1447.0593215869205
20,operational,quantile95,DRO,7.76,1434.5946219490916,1416.4635661286688,1447.0965206778612
20,operational,quantile95,DRO,7.84,1434.594621949097,1416.4635661286738,1447.096520677866
20,operational,quantile95,DRO,7.92,1428.15962903325,1409.3015859241048,1441.5584680695872
20,operational,quantile95,DRO,8.0,1378.6807371858495,1355.4568988079996,1393.60087418995
20,operational,quantile95,ERM,0.0,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,0.08,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,0.16,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,0.24,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,0.32,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,0.4,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,0.48,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,0.56,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,0.64,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,0.72,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,0.8,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,0.88,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,0.96,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,1.04,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,1.12,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,1.2,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,1.28,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,1.36,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,1.44,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,1.52,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,1.6,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,1.68,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,1.76,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,1.84,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,1.92,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,2.0,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,2.08,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,2.16,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,2.24,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,2.32,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,2.4,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,2.48,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,2.56,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,2.64,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,2.72,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,2.8000000000000003,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,2.88,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,2.96,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,3.04,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,3.12,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,3.2,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,3.2800000000000002,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,3.36,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,3.44,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,3.52,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,3.6,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,3.68,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,3.7600000000000002,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,3.84,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,3.92,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,4.0,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,4.08,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,4.16,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,4.24,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,4.32,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,4.4,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,4.48,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,4.5600000000000005,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,4.64,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,4.72,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,4.8,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,4.88,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,4.96,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,5.04,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,5.12,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,5.2,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,5.28,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,5.36,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,5.44,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,5.5200000000000005,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,5.6000000000000005,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,5.68,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,5.76,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,5.84,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,5.92,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,6.0,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,6.08,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,6.16,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,6.24,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,6.32,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,6.4,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,6.48,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,6.5600000000000005,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,6.640000000000001,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,6.72,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,6.8,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,6.88,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,6.96,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,7.04,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,7.12,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,7.2,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,7.28,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,7.36,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,7.44,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,7.5200000000000005,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,7.6000000000000005,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,7.68,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,7.76,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,7.84,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,7.92,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,ERM,8.0,1729.3739683285976,1720.5204744150294,1753.5269159370514
20,operational,quantile95,RS,0.0,1592.9352364783026,1586.4021152758664,1611.7589478111133
20,operational,quantile95,RS,0.08,1636.170842353786,1621.9491719609387,1651.2069439220786
20,operational,quantile95,RS,0.16,1652.9159765647087,1636.776135032349,1666.5553092947307
20,operational,quantile95,RS,0.24,1653.6306960873544,1637.315591501607,1666.4293522175765
20,operational,quantile95,RS,0.32,1593.5667762513601,1588.3933611744153,1611.7607727524082
20,operational,quantile95,RS,0.4,1594.4821327988132,1591.2860225561085,1612.0857868676183
20,operational,quantile95,RS,0.48,1588.9119003319875,1577.1339321529458,1603.696079388516
20,operational,quantile95,RS,0.56,1581.0856986439455,1568.9750460744071,1595.1528688776891
20,operational,quantile95,RS,0.64,1560.9751476749602,1548.056167030942,1573.415940079696
20,operational,quantile95,RS,0.72,1577.5013934069048,1565.2383754306634,1591.2401823158427
20,operational,quantile95,RS,0.8,1556.4652744384061,1543.616746282549,1569.7097561576188
20,operational,quantile95,RS,0.88,1534.91218813335,1521.5570663894898,1550.1369498680865
20,operational,quantile95,RS,0.96,1584.5454079371584,1572.5818243192505,1598.9295444575357
20,operational,quantile95,RS,1.04,1507.8909760513825,1494.344132108868,1523.4867274712851
20,operational,quantile95,RS,1.12,1515.1958002773492,1501.6657849938615,1530.635305315231
20,operational,quantile95,RS,1.2,1530.92156792292,1517.6121852201645,1546.298617902942
20,operational,quantile95,RS,1.28,1556.339960637095,1543.4933092715735,1569.6063988712403
20,operational,quantile95,RS,1.36,1509.2787536897263,1495.7351068722842,1524.8448212694252
20,operational,quantile95,RS,1.44,1533.322293158169,1520.3282412321967,1548.7303197071694
20,operational,quantile95,RS,1.52,1477.6227896641724,1464.3803027070528,1494.0266163518659
20,operational,quantile95,RS,1.6,1504.467564748493,1490.9143036251583,1520.137975995039
20,operational,quantile95,RS,1.68,1494.4309846937522,1480.9561013226983,1510.368470142069
20,operational,quantile95,RS,1.76,1518.9033058752727,1505.3818318441981,1534.2635093012227
20,operational,quantile95,RS,1.84,1510.9015590746164,1497.3616508328942,1526.4329156931378
20,operational,quantile95,RS,1.92,1448.505401198131,1431.6313127778099,1462.8060476623311
20,operational,quantile95,RS,2.0,1372.4161438019403,1354.1031008087457,1388.1485354829179
20,operational,quantile95,RS,2.08,1416.5152241702347,1396.5447398846459,1431.1165834189173
20,operational,quantile95,RS,2.16,1477.3029280252638,1464.0648635952334,1493.7156292335617
20,operational,quantile95,RS,2.24,1393.9019804745283,1373.0559554906054,1412.803972703145
20,operational,quantile95,RS,2.32,1370.2542786996385,1353.8133934492805,1386.6443815057194
20,operational,quantile95,RS,2.4,1412.4035813114256,1392.0359576125445,1427.8179580900871
20,operational,quantile95,RS,2.48,1348.5686851830917,1336.807429511663,1368.1286023951589
20,operational,quantile95,RS,2.56,1369.1546114198047,1353.2679635954623,1385.9806617723066
20,operational,quantile95,RS,2.64,1363.3510104957054,1348.377642941685,1380.1937516767007
20,operational,quantile95,RS,2.72,1411.460810992445,1391.0015474769991,1427.0535402644286
20,operational,quantile95,RS,2.8000000000000003,1335.9251639919614,1321.0290185281478,1352.0920038169927
20,operational,quantile95,RS,2.88,1301.1882798168199,1285.7110951339214,1318.512336714756
20,operational,quantile95,RS,2.96,1328.161926708184,1313.6707205851885,1344.1344462203735
20,operational,quantile95,RS,3.04,1298.9952163048836,1283.45415809588,1316.357020584865
20,operational,quantile95,RS,3.12,1286.730034150627,1273.1936653140872,1305.9315318704294
20,operational,quantile95,RS,3.2,1330.3690362398913,1315.7687030228976,1346.1741953778064
20,operational,quantile95,RS,3.2800000000000002,1375.3265577900925,1354.2069457581922,1390.1829592293377
20,operational,quantile95,RS,3.36,1315.1530157222812,1300.082553755859,1332.808548509891
20,operational,quantile95,RS,3.44,1288.393152852107,1274.6149047800807,1307.7840027299392
20,operational,quantile95,RS,3.52,1242.6479020400407,1226.7779823815774,1260.5739320091113
20,operational,quantile95,RS,3.6,1197.898454320921,1185.5841272404352,1220.4213541181093
20,operational,quantile95,RS,3.68,1265.645180528601,1254.1680076117214,1283.8779486643348
20,operational,quantile95,RS,3.7600000000000002,1221.7345601191835,1205.7564482067992,1241.6795692178791
20,operational,quantile95,RS,3.84,1157.6347963804849,1142.486770326411,1177.850487050245
20,operational,quantile95,RS,3.92,1197.3382795643765,1185.1496009763528,1220.033959936762
20,operational,quantile95,RS,4.0,1213.0023447017863,1196.865556106591,1232.7886771176707
20,operational,quantile95,RS,4.08,1253.1556431535264,1242.8037879592353,1270.143686232077
20,operational,quantile95,RS,4.16,1162.8404142852544,1146.7377059190899,1181.879094056063
20,operational,quantile95,RS,4.24,1182.6753027219133,1170.3236382835373,1207.6373115184938
20,operational,quantile95,RS,4.32,1145.5427298139703,1134.2518277433326,1164.6573077257428
20,operational,quantile95,RS,4.4,1140.0486246434527,1131.607267613554,1158.5721917902674
20,operational,quantile95,RS,4.48,1136.2350460467574,1128.5663275969348,1151.967609185268
20,operational,quantile95,RS,4.5600000000000005,1169.6699650670116,1155.9642740491233,1190.0263155654532
20,operational,quantile95,RS,4.64,1036.4126882380485,1026.1711159875447,1043.9738685084583
20,operational,quantile95,RS,4.72,1111.0642738398335,1099.7101724654128,1123.941231671501
20,operational,quantile95,RS,4.8,1140.1856095890184,1131.6433237934373,1158.7384657148132
20,operational,quantile95,RS,4.88,1187.0629003890651,1175.8964762558746,1211.9637971169227
20,operational,quantile95,RS,4.96,1130.0429283705703,1114.3672927503592,1143.2542991224307
20,operational,quantile95,RS,5.04,1054.1172806361858,1041.7299392837185,1057.3109606906896
20,operational,quantile95,RS,5.12,1078.5603691577996,1066.0681233171363,1083.1958576670725
20,operational,quantile95,RS,5.2,1137.3968879385532,1126.7684313144396,1150.5353179556273
20,operational,quantile95,RS,5.28,1138.2296991129851,1124.0600551381658,1149.3354081201585
20,operational,quantile95,RS,5.36,1048.5820702095282,1036.481560324381,1053.5570197123784
20,operational,quantile95,RS,5.44,1067.442999529953,1055.4134089713011,1071.909767126683
20,operational,quantile95,RS,5.5200000000000005,1055.9777822617102,1043.5081387599096,1058.6933522774366
20,operational,quantile95,RS,5.6000000000000005,1030.1398562581956,1020.613460977388,1038.6661882844237
20,operational,quantile95,RS,5.68,1005.348841348518,996.4127718335135,1022.2702367646748
20,operational,quantile95,RS,5.76,1005.6274020693317,995.4888303423037,1018.7151258892612
20,operational,quantile95,RS,5.84,878.2750915919615,867.3429441997836,889.0654070626467
20,operational,quantile95,RS,5.92,953.6300619115143,941.4431950190274,967.1198013610809
20,operational,quantile95,RS,6.0,995.1208396926556,986.477752243221,1012.3694422076078
20,operational,quantile95,RS,6.08,968.7759492965638,951.8901752905687,974.8844000897097
20,operational,quantile95,RS,6.16,1035.833213398958,1025.6529373969786,1043.4863705145644
20,operational,quantile95,RS,6.24,917.4551943393801,909.1631824534638,935.8877290675996
20,operational,quantile95,RS,6.32,981.1731214762361,974.2855231474754,994.2517135220417
20,operational,quantile95,RS,6.4,967.9392406968374,951.0298095227325,974.1622415412155
20,operational,quantile95,RS,6.48,1017.8806335479724,1008.0048851991983,1026.4999276804324
20,operational,quantile95,RS,6.5600000000000005,889.4122256104203,880.1965611284862,902.9250384426151
20,operational,quantile95,RS,6.640000000000001,868.4064064637189,854.8362296889442,878.2968836855682
20,operational,quantile95,RS,6.72,1011.8943444870322,1001.7284954706275,1020.5780263945492
20,operational,quantile95,RS,6.8,953.9143274545723,941.7506340830556,967.379303347203
20,operational,quantile95,RS,6.88,954.4110293648847,942.2878274719006,967.8327354826985
20,operational,quantile95,RS,6.96,832.3259654090257,819.8605985990291,841.6604017825877
20,operational,quantile95,RS,7.04,850.2617253386995,836.6797497806974,862.0655894450912
20,operational,quantile95,RS,7.12,748.4016908500922,730.7238687955085,758.9107378714574
20,operational,quantile95,RS,7.2,778.8684906802715,762.8638749707164,788.9380612306853
20,operational,quantile95,RS,7.28,907.5124366360642,901.4202668429994,925.3643827641173
20,operational,quantile95,RS,7.36,837.1209443594588,823.7712456952004,846.738302913433
20,operational,quantile95,RS,7.44,781.7472618827078,766.2247121954262,791.7087493542956
20,operational,quantile95,RS,7.5200000000000005,898.7822215557894,891.6170943505055,914.6782235590894
20,operational,quantile95,RS,7.6000000000000005,847.7726204544879,833.9169431906109,858.5328586429705
20,operational,quantile95,RS,7.68,821.6457067998414,810.6700878667473,830.855718834353
20,operational,quantile95,RS,7.76,825.0036538925992,813.3611352677152,833.7339847922243
20,operational,quantile95,RS,7.84,773.1484882283179,756.3390419108019,783.4660006848779
20,operational,quantile95,RS,7.92,819.6472937721687,809.0690410385391,829.4685959416425
20,operational,quantile95,RS,8.0,739.4585765316501,723.4388339672809,752.2106141276474
20,total,mean,DRO,0.0,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,DRO,0.08,4571.840925422626,4545.178931871593,4598.50291897366
20,total,mean,DRO,0.16,4571.840925422627,4545.178931871594,4598.502918973661
20,total,mean,DRO,0.24,4573.592910299441,4546.932325915944,4600.253494682939
20,total,mean,DRO,0.32,4575.179050599074,4548.523394781245,4601.834706416903
20,total,mean,DRO,0.4,4573.842100285414,4547.334715041579,4600.349485529248
20,total,mean,DRO,0.48,4574.841387993496,4548.333688292015,4601.349087694977
20,total,mean,DRO,0.56,4574.841387993496,4548.333688292015,4601.349087694977
20,total,mean,DRO,0.64,4574.841387993496,4548.333688292015,4601.349087694977
20,total,mean,DRO,0.72,4574.841387993496,4548.333688292015,4601.349087694977
20,total,mean,DRO,0.8,4574.841387993496,4548.333688292015,4601.349087694977
20,total,mean,DRO,0.88,4574.841387993496,4548.333688292015,4601.349087694977
20,total,mean,DRO,0.96,4574.841387993496,4548.333688292015,4601.349087694977
20,total,mean,DRO,1.04,4574.841387993496,4548.333688292015,4601.349087694977
20,total,mean,DRO,1.12,4574.944271341399,4548.504305024433,4601.384237658365
20,total,mean,DRO,1.2,4574.944271341399,4548.504305024433,4601.384237658365
20,total,mean,DRO,1.28,4575.155685399611,4548.708344296807,4601.603026502415
20,total,mean,DRO,1.36,4573.789944303352,4547.455620881574,4600.12426772513
20,total,mean,DRO,1.44,4573.789944303352,4547.455620881574,4600.12426772513
20,total,mean,DRO,1.52,4572.839890891995,4546.607881558115,4599.071900225876
20,total,mean,DRO,1.6,4572.839890891995,4546.607881558115,4599.071900225876
20,total,mean,DRO,1.68,4572.757166266496,4546.5258051161645,4598.988527416827
20,total,mean,DRO,1.76,4572.757166266497,4546.525805116165,4598.988527416828
20,total,mean,DRO,1.84,4572.757166266496,4546.5258051161645,4598.988527416827
20,total,mean,DRO,1.92,4573.303978890676,4547.070145546919,4599.537812234434
20,total,mean,DRO,2.0,4575.137635380481,4549.068530362207,4601.206740398755
20,total,mean,DRO,2.08,4575.637004267202,4549.624125161078,4601.649883373327
20,total,mean,DRO,2.16,4575.637004267202,4549.624125161079,4601.649883373326
20,total,mean,DRO,2.24,4575.343435400793,4549.490668572402,4601.196202229185
20,total,mean,DRO,2.32,4575.217059453841,4549.793005298551,4600.641113609131
20,total,mean,DRO,2.4,4575.383995668977,4549.954127400981,4600.813863936974
20,total,mean,DRO,2.48,4575.383995668977,4549.954127400981,4600.813863936974
20,total,mean,DRO,2.56,4575.383995668977,4549.954127400981,4600.813863936974
20,total,mean,DRO,2.64,4576.445827637544,4550.865160596497,4602.026494678592
20,total,mean,DRO,2.72,4575.741741343427,4550.354915058892,4601.128567627961
20,total,mean,DRO,2.8000000000000003,4575.067900746035,4550.066441684077,4600.069359807992
20,total,mean,DRO,2.88,4575.067900746035,4550.066441684077,4600.069359807992
20,total,mean,DRO,2.96,4575.067900746035,4550.066441684077,4600.069359807992
20,total,mean,DRO,3.04,4574.724555961646,4549.8579388001435,4599.591173123148
20,total,mean,DRO,3.12,4574.714981456097,4549.848860920095,4599.581101992099
20,total,mean,DRO,3.2,4576.986396391323,4552.134310959096,4601.83848182355
20,total,mean,DRO,3.2800000000000002,4579.134076235923,4554.293863706088,4603.9742887657585
20,total,mean,DRO,3.36,4579.134076235923,4554.293863706088,4603.9742887657585
20,total,mean,DRO,3.44,4579.134076235923,4554.293863706088,4603.9742887657585
20,total,mean,DRO,3.52,4579.134076235923,4554.293863706088,4603.9742887657585
20,total,mean,DRO,3.6,4579.134076235924,4554.293863706089,4603.974288765759
20,total,mean,DRO,3.68,4579.134076235924,4554.293863706089,4603.974288765759
20,total,mean,DRO,3.7600000000000002,4579.134076235924,4554.293863706089,4603.974288765759
20,total,mean,DRO,3.84,4579.134076235924,4554.293863706089,4603.974288765759
20,total,mean,DRO,3.92,4579.134076235922,4554.293863706087,4603.974288765758
20,total,mean,DRO,4.0,4579.134076235923,4554.293863706088,4603.9742887657585
20,total,mean,DRO,4.08,4579.134076235923,4554.293863706088,4603.9742887657585
20,total,mean,DRO,4.16,4579.134076235923,4554.293863706088,4603.9742887657585
20,total,mean,DRO,4.24,4579.4765620572925,4554.638013494817,4604.315110619768
20,total,mean,DRO,4.32,4579.414176732997,4554.580200890637,4604.2481525753565
20,total,mean,DRO,4.4,4579.414176732997,4554.580200890637,4604.2481525753565
20,total,mean,DRO,4.48,4579.414176732997,4554.580200890637,4604.2481525753565
20,total,mean,DRO,4.5600000000000005,4579.414176732997,4554.580200890637,4604.2481525753565
20,total,mean,DRO,4.64,4579.414176732997,4554.580200890637,4604.2481525753565
20,total,mean,DRO,4.72,4579.414176732997,4554.580200890637,4604.2481525753565
20,total,mean,DRO,4.8,4579.671764895949,4554.839037963596,4604.504491828303
20,total,mean,DRO,4.88,4579.902654894419,4555.080101258978,4604.7252085298605
20,total,mean,DRO,4.96,4580.445574308745,4555.6367659116895,4605.2543827058
20,total,mean,DRO,5.04,4580.255877297553,4555.465541377929,4605.046213217176
20,total,mean,DRO,5.12,4580.2558772975535,4555.46554137793,4605.046213217177
20,total,mean,DRO,5.2,4580.255877297553,4555.465541377929,4605.046213217176
20,total,mean,DRO,5.28,4580.2558772975535,4555.46554137793,4605.046213217177
20,total,mean,DRO,5.36,4580.255877297553,4555.465541377929,4605.046213217176
20,total,mean,DRO,5.44,4580.255877297553,4555.465541377929,4605.046213217176
20,total,mean,DRO,5.5200000000000005,4580.392778077038,4555.700215783763,4605.085340370313
20,total,mean,DRO,5.6000000000000005,4581.096975510937,4556.666658486737,4605.527292535137
20,total,mean,DRO,5.68,4581.42321809436,4557.082385527261,4605.764050661459
20,total,mean,DRO,5.76,4581.089538293847,4556.90284574091,4605.276230846784
20,total,mean,DRO,5.84,4580.7938796298295,4556.645132513191,4604.942626746468
20,total,mean,DRO,5.92,4580.092271541743,4556.042279239022,4604.142263844464
20,total,mean,DRO,6.0,4579.7703806590935,4555.768579966946,4603.772181351241
20,total,mean,DRO,6.08,4579.7703806590935,4555.768579966946,4603.772181351241
20,total,mean,DRO,6.16,4579.7334113629495,4555.731658574716,4603.735164151183
20,total,mean,DRO,6.24,4579.626803899353,4555.635114408764,4603.618493389942
20,total,mean,DRO,6.32,4579.765182187941,4555.768208741246,4603.762155634636
20,total,mean,DRO,6.4,4579.765182187943,4555.768208741248,4603.762155634638
20,total,mean,DRO,6.48,4579.788258543903,4555.799442160979,4603.777074926827
20,total,mean,DRO,6.5600000000000005,4581.673667033797,4557.75819997254,4605.589134095054
20,total,mean,DRO,6.640000000000001,4585.195365815162,4562.060024231189,4608.3307073991355
20,total,mean,DRO,6.72,4586.062433205779,4563.073052189062,4609.0518142224955
20,total,mean,DRO,6.8,4586.008975885387,4563.066000801612,4608.951950969163
20,total,mean,DRO,6.88,4587.043046083095,4564.2443660976805,4609.841726068509
20,total,mean,DRO,6.96,4587.043046083096,4564.244366097681,4609.84172606851
20,total,mean,DRO,7.04,4587.504838437729,4564.7444713483965,4610.265205527061
20,total,mean,DRO,7.12,4587.875131232548,4565.193474719595,4610.5567877455005
20,total,mean,DRO,7.2,4587.919928729098,4565.246429168681,4610.593428289514
20,total,mean,DRO,7.28,4587.945316051169,4565.276168098416,4610.614464003923
20,total,mean,DRO,7.36,4587.945316051169,4565.276168098416,4610.614464003923
20,total,mean,DRO,7.44,4587.866764387876,4565.263200874825,4610.470327900927
20,total,mean,DRO,7.5200000000000005,4587.866764387877,4565.263200874826,4610.470327900928
20,total,mean,DRO,7.6000000000000005,4586.465049798327,4563.867144165971,4609.062955430682
20,total,mean,DRO,7.68,4585.399325568409,4562.805970222925,4607.992680913893
20,total,mean,DRO,7.76,4585.429000561728,4562.835730566645,4608.02227055681
20,total,mean,DRO,7.84,4585.429000561728,4562.835730566645,4608.02227055681
20,total,mean,DRO,7.92,4587.235573666711,4564.7431696862195,4609.727977647203
20,total,mean,DRO,8.0,4590.162379943215,4568.348592783542,4611.976167102887
20,total,mean,ERM,0.0,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,0.08,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,0.16,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,0.24,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,0.32,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,0.4,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,0.48,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,0.56,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,0.64,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,0.72,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,0.8,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,0.88,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,0.96,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,1.04,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,1.12,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,1.2,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,1.28,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,1.36,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,1.44,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,1.52,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,1.6,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,1.68,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,1.76,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,1.84,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,1.92,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,2.0,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,2.08,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,2.16,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,2.24,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,2.32,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,2.4,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,2.48,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,2.56,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,2.64,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,2.72,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,2.8000000000000003,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,2.88,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,2.96,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,3.04,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,3.12,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,3.2,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,3.2800000000000002,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,3.36,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,3.44,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,3.52,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,3.6,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,3.68,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,3.7600000000000002,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,3.84,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,3.92,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,4.0,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,4.08,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,4.16,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,4.24,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,4.32,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,4.4,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,4.48,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,4.5600000000000005,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,4.64,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,4.72,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,4.8,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,4.88,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,4.96,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,5.04,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,5.12,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,5.2,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,5.28,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,5.36,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,5.44,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,5.5200000000000005,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,5.6000000000000005,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,5.68,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,5.76,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,5.84,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,5.92,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,6.0,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,6.08,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,6.16,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,6.24,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,6.32,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,6.4,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,6.48,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,6.5600000000000005,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,6.640000000000001,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,6.72,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,6.8,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,6.88,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,6.96,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,7.04,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,7.12,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,7.2,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,7.28,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,7.36,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,7.44,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,7.5200000000000005,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,7.6000000000000005,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,7.68,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,7.76,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,7.84,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,7.92,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,ERM,8.0,4571.857654536916,4545.195967027726,4598.519342046106
20,total,mean,RS,0.0,4576.2227526676015,4551.366108937891,4601.079396397312
20,total,mean,RS,0.08,4575.097782817896,4549.691310108146,4600.504255527645
20,total,mean,RS,0.16,4576.4458276375435,4550.865160596496,4602.026494678591
20,total,mean,RS,0.24,4576.386638606068,4550.806108769986,4601.96716844215
20,total,mean,RS,0.32,4577.681928022895,4552.8338178471495,4602.53003819864
20,total,mean,RS,0.4,4579.414176732997,4554.580200890637,4604.2481525753565
20,total,mean,RS,0.48,4580.374746712305,4555.672746817665,4605.076746606945
20,total,mean,RS,0.56,4580.599443102389,4556.001415305998,4605.19747089878
20,total,mean,RS,0.64,4581.410120014413,4557.083130751032,4605.737109277795
20,total,mean,RS,0.72,4580.726301627196,4556.176449198374,4605.276154056019
20,total,mean,RS,0.8,4581.261457931826,4556.989962638037,4605.5329532256155
20,total,mean,RS,0.88,4579.8184305538125,4555.809355806207,4603.827505301418
20,total,mean,RS,0.96,4580.493573020314,4555.849423370288,4605.137722670341
20,total,mean,RS,1.04,4582.848873810464,4559.23907640035,4606.458671220578
20,total,mean,RS,1.12,4582.437794749047,4558.728027438941,4606.147562059152
20,total,mean,RS,1.2,4580.170013280131,4556.219187555256,4604.120839005005
20,total,mean,RS,1.28,4581.257848629292,4556.987901512112,4605.527795746472
20,total,mean,RS,1.36,4582.7689223766065,4559.1401530110315,4606.397691742181
20,total,mean,RS,1.44,4579.661069881738,4555.666111347683,4603.656028415792
20,total,mean,RS,1.52,4584.855176975365,4561.659937491176,4608.050416459554
20,total,mean,RS,1.6,4583.0529953267105,4559.490132452329,4606.615858201092
20,total,mean,RS,1.68,4583.675385669803,4560.249299143759,4607.101472195847
20,total,mean,RS,1.76,4582.239107393023,4558.478592525434,4605.999622260612
20,total,mean,RS,1.84,4582.677012430425,4559.026046578682,4606.327978282167
20,total,mean,RS,1.92,4587.516193647301,4564.759157324622,4610.273229969981
20,total,mean,RS,2.0,4592.3597779181455,4570.652170074278,4614.067385762013
20,total,mean,RS,2.08,4589.965234379922,4567.652327178286,4612.278141581557
20,total,mean,RS,2.16,4584.880123601395,4561.689337682111,4608.070909520679
20,total,mean,RS,2.24,4595.203991398711,4573.242443798367,4617.165538999055
20,total,mean,RS,2.32,4593.45234393197,4571.781458866573,4615.123228997367
20,total,mean,RS,2.4,4590.913499003767,4568.664346945434,4613.162651062101
20,total,mean,RS,2.48,4598.560487737843,4577.220597347343,4619.900378128343
20,total,mean,RS,2.56,4593.949303869279,4572.294721518113,4615.603886220445
20,total,mean,RS,2.64,4594.6563054923845,4573.086236456696,4616.226374528073
20,total,mean,RS,2.72,4591.123920827667,4568.889331291548,4613.358510363785
20,total,mean,RS,2.8000000000000003,4596.999907983229,4575.832219111801,4618.167596854656
20,total,mean,RS,2.88,4595.532371258136,4574.7877198933575,4616.277022622914
20,total,mean,RS,2.96,4596.292671730445,4575.213253860951,4617.3720895999395
20,total,mean,RS,3.04,4595.533183622274,4574.816427619152,4616.249939625396
20,total,mean,RS,3.12,4595.594589599548,4575.0318546576245,4616.157324541472
20,total,mean,RS,3.2,4596.48015186967,4575.375670583412,4617.584633155929
20,total,mean,RS,3.2800000000000002,4590.953777438906,4569.196624942027,4612.710929935786
20,total,mean,RS,3.36,4595.717084056404,4574.796374379938,4616.63779373287
20,total,mean,RS,3.44,4595.323761788451,4574.733994755329,4615.913528821572
20,total,mean,RS,3.52,4604.1613083307475,4584.296900634151,4624.025716027344
20,total,mean,RS,3.6,4614.141055355495,4594.959896060889,4633.322214650101
20,total,mean,RS,3.68,4599.698805558322,4579.453439801467,4619.944171315178
20,total,mean,RS,3.7600000000000002,4608.769326513068,4589.250149132917,4628.28850389322
20,total,mean,RS,3.84,4629.544690167354,4611.100485161688,4647.98889517302
20,total,mean,RS,3.92,4614.289514016038,4595.11618986276,4633.4628381693165
20,total,mean,RS,4.0,4610.81443096746,4591.416318438732,4630.212543496188
20,total,mean,RS,4.08,4602.25844541545,4582.22215501855,4622.29473581235
20,total,mean,RS,4.16,4627.9822461385165,4609.470169881624,4646.494322395409
20,total,mean,RS,4.24,4619.33648607255,4600.412977692537,4638.259994452562
20,total,mean,RS,4.32,4633.612225884261,4615.338737914447,4651.885713854074
20,total,mean,RS,4.4,4635.462230653775,4617.255811757543,4653.668649550007
20,total,mean,RS,4.48,4637.980345788983,4619.850821514024,4656.109870063942
20,total,mean,RS,4.5600000000000005,4624.8804464824225,4606.225703069822,4643.535189895023
20,total,mean,RS,4.64,4677.540250021472,4661.24452466466,4693.835975378284
20,total,mean,RS,4.72,4656.86494159718,4639.303040793208,4674.4268424011525
20,total,mean,RS,4.8,4635.413038554078,4617.205128016191,4653.6209490919655
20,total,mean,RS,4.88,4617.390277320268,4598.373605911085,4636.406948729451
20,total,mean,RS,4.96,4648.654068826026,4630.747592365624,4666.560545286427
20,total,mean,RS,5.04,4673.595301916057,4657.046239210975,4690.144364621139
20,total,mean,RS,5.12,4668.109032737362,4651.169743988423,4685.048321486302
20,total,mean,RS,5.2,4641.682235946618,4623.6040452778525,4659.760426615383
20,total,mean,RS,5.28,4644.737123290841,4626.696827578333,4662.777419003349
20,total,mean,RS,5.36,4674.895431232702,4658.431680423943,4691.359182041461
20,total,mean,RS,5.44,4670.431782072494,4653.662568633451,4687.200995511536
20,total,mean,RS,5.5200000000000005,4673.165183434005,4656.587318260006,4689.743048608003
20,total,mean,RS,5.6000000000000005,4679.034051777973,4662.830078692522,4695.2380248634245
20,total,mean,RS,5.68,4687.851814541077,4672.057015974424,4703.64661310773
20,total,mean,RS,5.76,4685.980252129585,4670.1781329070245,4701.782371352146
20,total,mean,RS,5.84,4737.824374687087,4724.022001314845,4751.626748059329
20,total,mean,RS,5.92,4705.834560805274,4690.901657124294,4720.7674644862545
20,total,mean,RS,6.0,4689.516629656881,4673.876304642484,4705.156954671279
20,total,mean,RS,6.08,4700.375157702978,4685.250467657869,4715.499847748087
20,total,mean,RS,6.16,4677.67760548385,4661.390343820283,4693.964867147417
20,total,mean,RS,6.24,4719.522246334593,4705.096529874224,4733.947962794961
20,total,mean,RS,6.32,4695.483443189122,4680.090098058347,4710.876788319897
20,total,mean,RS,6.4,4700.844601849382,4685.737817229876,4715.951386468889
20,total,mean,RS,6.48,4682.604363690941,4666.610904040964,4698.597823340918
20,total,mean,RS,6.5600000000000005,4732.46761559864,4718.481452002946,4746.453779194334
20,total,mean,RS,6.640000000000001,4742.607914317891,4728.96332377072,4756.252504865062
20,total,mean,RS,6.72,4684.4208709489585,4668.532570574044,4700.309171323873
20,total,mean,RS,6.8,4705.718013508982,4690.780709778633,4720.655317239331
20,total,mean,RS,6.88,4705.514619627072,4690.569626251137,4720.459613003006
20,total,mean,RS,6.96,4761.337508485192,4748.26215052234,4774.412866448045
20,total,mean,RS,7.04,4750.8933391082855,4737.508893378271,4764.2777848383
20,total,mean,RS,7.12,4800.850585139402,4789.0652969311595,4812.6358733476445
20,total,mean,RS,7.2,4784.423125762474,4772.151753816844,4796.694497708105
20,total,mean,RS,7.28,4723.716336166448,4709.434131887966,4737.99854044493
20,total,mean,RS,7.36,4758.781663020216,4745.632202615321,4771.931123425111
20,total,mean,RS,7.44,4782.876620674765,4770.556735113955,4795.196506235575
20,total,mean,RS,7.5200000000000005,4728.108737369223,4713.971890630658,4742.245584107787
20,total,mean,RS,7.6000000000000005,4752.5355277716835,4739.2007319617305,4765.8703235816365
20,total,mean,RS,7.68,4766.209312266901,4753.2720768396375,4779.146547694165
20,total,mean,RS,7.76,4764.778608556775,4751.801456156002,4777.755760957548
20,total,mean,RS,7.84,4787.520954912338,4775.345606826043,4799.696302998634
20,total,mean,RS,7.92,4767.23652609743,4754.317441862979,4780.155610331882
20,total,mean,RS,8.0,4804.512007895753,4792.836301223168,4816.187714568338
20,total,quantile95,DRO,0.0,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,DRO,0.08,5501.261918516213,5491.9508544856835,5525.286167970619
20,total,quantile95,DRO,0.16,5501.261918516213,5491.9508544856835,5525.28616797062
20,total,quantile95,DRO,0.24,5503.402024440635,5494.689592101847,5526.774435922951
20,total,quantile95,DRO,0.32,5506.122627985899,5497.185057478825,5527.744182460823
20,total,quantile95,DRO,0.4,5501.577761564385,5493.345396674122,5523.172087022731
20,total,quantile95,DRO,0.48,5503.7423539976835,5494.756651825077,5523.2387365124205
20,total,quantile95,DRO,0.56,5503.742353997685,5494.756651825079,5523.238736512421
20,total,quantile95,DRO,0.64,5503.742353997686,5494.756651825079,5523.238736512421
20,total,quantile95,DRO,0.72,5503.742353997684,5494.756651825078,5523.23873651242
20,total,quantile95,DRO,0.8,5503.7423539976835,5494.756651825078,5523.2387365124205
20,total,quantile95,DRO,0.88,5503.742353997685,5494.756651825078,5523.2387365124205
20,total,quantile95,DRO,0.96,5503.742353997685,5494.756651825078,5523.2387365124205
20,total,quantile95,DRO,1.04,5503.742353997685,5494.756651825078,5523.23873651242
20,total,quantile95,DRO,1.12,5503.003385494682,5493.728872707218,5521.191225051337
20,total,quantile95,DRO,1.2,5503.003385494682,5493.728872707219,5521.191225051337
20,total,quantile95,DRO,1.28,5503.5238416456805,5494.249328858216,5521.422739593549
20,total,quantile95,DRO,1.36,5500.09628610366,5489.594323232873,5518.023096176429
20,total,quantile95,DRO,1.44,5500.096286103661,5489.5943232328755,5518.023096176432
20,total,quantile95,DRO,1.52,5499.665285074566,5485.383483274588,5516.280686676679
20,total,quantile95,DRO,1.6,5499.665285074565,5485.383483274589,5516.280686676678
20,total,quantile95,DRO,1.68,5501.44550267345,5484.685999834921,5516.410886167322
20,total,quantile95,DRO,1.76,5501.44550267345,5484.685999834921,5516.410886167322
20,total,quantile95,DRO,1.84,5501.44550267345,5484.685999834921,5516.410886167321
20,total,quantile95,DRO,1.92,5498.102033069532,5487.164498078965,5515.003586666109
20,total,quantile95,DRO,2.0,5498.07392888374,5487.048012998005,5513.839679596763
20,total,quantile95,DRO,2.08,5497.4587726256,5486.7059510614345,5513.501694294712
20,total,quantile95,DRO,2.16,5497.458772625599,5486.705951061433,5513.50169429471
20,total,quantile95,DRO,2.24,5493.13808971134,5484.046924059587,5511.041083533346
20,total,quantile95,DRO,2.32,5486.259441327967,5471.1842913892615,5501.15261884597
20,total,quantile95,DRO,2.4,5486.440672061641,5471.332665375885,5501.639859575266
20,total,quantile95,DRO,2.48,5486.440672061641,5471.332665375885,5501.639859575266
20,total,quantile95,DRO,2.56,5486.440672061642,5471.332665375886,5501.639859575267
20,total,quantile95,DRO,2.64,5491.12044843468,5474.980606902321,5504.759781164702
20,total,quantile95,DRO,2.72,5485.148786222636,5471.579905660253,5500.778366321225
20,total,quantile95,DRO,2.8000000000000003,5474.436447419434,5463.62195231444,5492.861724001073
20,total,quantile95,DRO,2.88,5474.436447419434,5463.62195231444,5492.8617240010735
20,total,quantile95,DRO,2.96,5474.436447419434,5463.62195231444,5492.8617240010735
20,total,quantile95,DRO,3.04,5469.963093936553,5460.750937363959,5489.146884621146
20,total,quantile95,DRO,3.12,5469.867234469936,5460.75668188549,5489.078305749885
20,total,quantile95,DRO,3.2,5470.594237573218,5464.726918303132,5489.080130691181
20,total,quantile95,DRO,3.2800000000000002,5471.46401135841,5468.3112347111855,5489.080130691181
20,total,quantile95,DRO,3.36,5471.464011358409,5468.311234711185,5489.080130691179
20,total,quantile95,DRO,3.44,5471.46401135841,5468.311234711184,5489.08013069118
20,total,quantile95,DRO,3.52,5471.46401135841,5468.311234711185,5489.080130691181
20,total,quantile95,DRO,3.6,5471.464011358411,5468.3112347111855,5489.080130691181
20,total,quantile95,DRO,3.68,5471.46401135841,5468.3112347111855,5489.08013069118
20,total,quantile95,DRO,3.7600000000000002,5471.46401135841,5468.3112347111855,5489.08013069118
20,total,quantile95,DRO,3.84,5471.46401135841,5468.3112347111855,5489.080130691181
20,total,quantile95,DRO,3.92,5471.464011358409,5468.311234711184,5489.080130691179
20,total,quantile95,DRO,4.0,5471.46401135841,5468.311234711185,5489.080130691181
20,total,quantile95,DRO,4.08,5471.46401135841,5468.311234711185,5489.080130691181
20,total,quantile95,DRO,4.16,5471.46401135841,5468.311234711185,5489.08013069118
20,total,quantile95,DRO,4.24,5471.564140732706,5468.620336614362,5489.080130691179
20,total,quantile95,DRO,4.32,5471.801490737583,5468.605380494879,5489.405144806388
20,total,quantile95,DRO,4.4,5471.801490737584,5468.60538049488,5489.405144806388
20,total,quantile95,DRO,4.48,5471.801490737584,5468.60538049488,5489.405144806389
20,total,quantile95,DRO,4.5600000000000005,5471.801490737585,5468.60538049488,5489.40514480639
20,total,quantile95,DRO,4.64,5471.801490737584,5468.60538049488,5489.405144806389
20,total,quantile95,DRO,4.72,5471.801490737585,5468.60538049488,5489.40514480639
20,total,quantile95,DRO,4.8,5471.883074179187,5468.773430250266,5489.405144806389
20,total,quantile95,DRO,4.88,5472.449411363223,5466.388957065399,5488.873427727023
20,total,quantile95,DRO,4.96,5474.9283678981665,5463.412281937865,5490.312280940979
20,total,quantile95,DRO,5.04,5474.282535747467,5462.766449787166,5489.666448790278
20,total,quantile95,DRO,5.12,5474.282535747468,5462.7664497871665,5489.666448790279
20,total,quantile95,DRO,5.2,5474.282535747467,5462.766449787166,5489.666448790279
20,total,quantile95,DRO,5.28,5474.282535747468,5462.766449787166,5489.666448790279
20,total,quantile95,DRO,5.36,5474.282535747467,5462.766449787166,5489.666448790279
20,total,quantile95,DRO,5.44,5474.282535747467,5462.766449787166,5489.666448790278
20,total,quantile95,DRO,5.5200000000000005,5472.861612605716,5461.053292594827,5487.580376716898
20,total,quantile95,DRO,5.6000000000000005,5469.2259225806565,5456.586306888913,5482.1530596887615
20,total,quantile95,DRO,5.68,5468.004113790199,5455.08513314618,5480.389366271557
20,total,quantile95,DRO,5.76,5464.015678559517,5450.504998572463,5477.696418514329
20,total,quantile95,DRO,5.84,5462.883152207771,5449.2208179216,5476.640343032138
20,total,quantile95,DRO,5.92,5459.48798460256,5446.0413160240705,5474.544964394933
20,total,quantile95,DRO,6.0,5457.834471853118,5444.495618869733,5473.08905006642
20,total,quantile95,DRO,6.08,5457.834471853117,5444.495618869732,5473.089050066419
20,total,quantile95,DRO,6.16,5457.602751059434,5444.507171575515,5472.897396323058
20,total,quantile95,DRO,6.24,5457.051753655287,5444.106527850257,5472.514306960022
20,total,quantile95,DRO,6.32,5457.196459056685,5444.596546364675,5472.995068509428
20,total,quantile95,DRO,6.4,5457.196459056686,5444.596546364677,5472.995068509429
20,total,quantile95,DRO,6.48,5457.229903260522,5444.40329261433,5473.07333277477
20,total,quantile95,DRO,6.5600000000000005,5458.419130400334,5444.913080868932,5473.589661935347
20,total,quantile95,DRO,6.640000000000001,5443.854082258393,5430.6710259873225,5460.377166293132
20,total,quantile95,DRO,6.72,5441.135936773719,5428.17786494396,5457.948388192522
20,total,quantile95,DRO,6.8,5440.148301034706,5426.650817521369,5456.324980462108
20,total,quantile95,DRO,6.88,5436.075588452638,5422.63808028578,5453.004674914513
20,total,quantile95,DRO,6.96,5436.075588452638,5422.63808028578,5453.004674914513
20,total,quantile95,DRO,7.04,5437.315638696267,5420.319680411321,5451.604101741102
20,total,quantile95,DRO,7.12,5433.337231897495,5419.21698195845,5447.913181605706
20,total,quantile95,DRO,7.2,5432.978633457968,5419.076050735206,5447.5502118831455
20,total,quantile95,DRO,7.28,5432.784769609497,5419.002275273613,5447.351893093312
20,total,quantile95,DRO,7.36,5432.784769609496,5419.002275273612,5447.351893093312
20,total,quantile95,DRO,7.44,5433.429836106993,5415.568660197567,5446.519451426291
20,total,quantile95,DRO,7.5200000000000005,5433.429836106994,5415.568660197568,5446.519451426293
20,total,quantile95,DRO,7.6000000000000005,5431.696595080925,5413.685662900675,5444.428470132544
20,total,quantile95,DRO,7.68,5430.353995391855,5412.204849877539,5442.822429806472
20,total,quantile95,DRO,7.76,5430.356635287314,5412.225579466891,5442.8585340160835
20,total,quantile95,DRO,7.84,5430.356635287316,5412.225579466893,5442.858534016085
20,total,quantile95,DRO,7.92,5429.023471101024,5410.1654279918785,5442.422310137361
20,total,quantile95,DRO,8.0,5413.9714917079855,5390.747653330135,5428.891628712086
20,total,quantile95,ERM,0.0,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,0.08,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,0.16,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,0.24,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,0.32,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,0.4,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,0.48,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,0.56,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,0.64,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,0.72,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,0.8,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,0.88,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,0.96,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,1.04,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,1.12,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,1.2,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,1.28,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,1.36,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,1.44,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,1.52,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,1.6,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,1.68,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,1.76,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,1.84,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,1.92,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,2.0,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,2.08,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,2.16,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,2.24,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,2.32,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,2.4,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,2.48,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,2.56,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,2.64,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,2.72,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,2.8000000000000003,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,2.88,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,2.96,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,3.04,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,3.12,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,3.2,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,3.2800000000000002,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,3.36,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,3.44,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,3.52,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,3.6,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,3.68,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,3.7600000000000002,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,3.84,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,3.92,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,4.0,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,4.08,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,4.16,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,4.24,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,4.32,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,4.4,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,4.48,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,4.5600000000000005,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,4.64,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,4.72,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,4.8,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,4.88,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,4.96,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,5.04,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,5.12,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,5.2,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,5.28,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,5.36,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,5.44,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,5.5200000000000005,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,5.6000000000000005,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,5.68,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,5.76,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,5.84,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,5.92,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,6.0,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,6.08,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,6.16,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,6.24,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,6.32,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,6.4,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,6.48,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,6.5600000000000005,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,6.640000000000001,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,6.72,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,6.8,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,6.88,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,6.96,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,7.04,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,7.12,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,7.2,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,7.28,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,7.36,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,7.44,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,7.5200000000000005,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,7.6000000000000005,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,7.68,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,7.76,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,7.84,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,7.92,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,ERM,8.0,5500.8051821651,5491.951688251532,5524.958129773554
20,total,quantile95,RS,0.0,5470.254594417074,5463.721473214638,5489.078305749885
20,total,quantile95,RS,0.08,5485.1504720728335,5470.928801679986,5500.1865736411255
20,total,quantile95,RS,0.16,5491.120448434679,5474.98060690232,5504.759781164702
20,total,quantile95,RS,0.24,5491.835167957325,5475.5200633715785,5504.6338240875475
20,total,quantile95,RS,0.32,5470.886134190132,5465.712719113187,5489.08013069118
20,total,quantile95,RS,0.4,5471.801490737585,5468.60538049488,5489.40514480639
20,total,quantile95,RS,0.48,5472.994357012825,5461.216388833784,5487.778536069353
20,total,quantile95,RS,0.56,5471.539354481383,5459.428701911845,5485.606524715126
20,total,quantile95,RS,0.64,5467.639075272127,5454.720094628108,5480.079867676863
20,total,quantile95,RS,0.72,5470.872981009137,5458.609963032896,5484.611769918076
20,total,quantile95,RS,0.8,5465.89145879772,5453.042930641863,5479.135940516932
20,total,quantile95,RS,0.88,5458.083977528414,5444.728855784553,5473.3087392631505
20,total,quantile95,RS,0.96,5472.18256379036,5460.218980172453,5486.566700310737
20,total,quantile95,RS,1.04,5452.796908933784,5439.250064991269,5468.392660353687
20,total,quantile95,RS,1.12,5454.629351771308,5441.0993364878195,5470.068856809189
20,total,quantile95,RS,1.2,5457.115097215334,5443.805714512579,5472.492147195356
20,total,quantile95,RS,1.28,5465.843178923848,5452.996527558327,5479.109617157994
20,total,quantile95,RS,1.36,5453.14503821312,5439.601391395678,5468.711105792818
20,total,quantile95,RS,1.44,5457.230685531731,5444.2366336057585,5472.638712080731
20,total,quantile95,RS,1.52,5444.974315004869,5431.731828047749,5461.378141692563
20,total,quantile95,RS,1.6,5451.937034834123,5438.383773710788,5467.6074460806685
20,total,quantile95,RS,1.68,5449.354847863583,5435.879964492529,5465.2923333119
20,total,quantile95,RS,1.76,5455.559393599533,5442.037919568459,5470.919597025484
20,total,quantile95,RS,1.84,5453.552125093275,5440.012216851554,5469.0834817117975
20,total,quantile95,RS,1.92,5437.147037489307,5420.272949068986,5451.447683953507
20,total,quantile95,RS,2.0,5412.03691401947,5393.723871026275,5427.769305700447
20,total,quantile95,RS,2.08,5426.473656028619,5406.503171743031,5441.075015277302
20,total,quantile95,RS,2.16,5444.890953024775,5431.652888594744,5461.303654233072
20,total,quantile95,RS,2.24,5421.593583897927,5400.747558914003,5440.495576126543
20,total,quantile95,RS,2.32,5411.296990883768,5394.856105633409,5427.687093689849
20,total,quantile95,RS,2.4,5425.581879130269,5405.214255431388,5440.996255908931
20,total,quantile95,RS,2.48,5405.757239130822,5393.995983459393,5425.317156342889
20,total,quantile95,RS,2.56,5410.824766643214,5394.938118818872,5427.650816995716
20,total,quantile95,RS,2.64,5409.083735618997,5394.110368064976,5425.926476799992
20,total,quantile95,RS,2.72,5425.378608861215,5404.919345345769,5440.9713381331985
20,total,quantile95,RS,2.8000000000000003,5401.951773789839,5387.055628326026,5418.118613614871
20,total,quantile95,RS,2.88,5389.407209129182,5373.930024446283,5406.731266027117
20,total,quantile95,RS,2.96,5398.694335717185,5384.20312959419,5414.666855229375
20,total,quantile95,RS,3.04,5388.6704725326235,5373.129414323621,5406.032276812605
20,total,quantile95,RS,3.12,5383.885926416173,5370.349557579633,5403.087424135975
20,total,quantile95,RS,3.2,5399.620677318416,5385.020344101423,5415.425836456331
20,total,quantile95,RS,3.2800000000000002,5413.024099038564,5391.904487006664,5427.880500477809
20,total,quantile95,RS,3.36,5394.098515024949,5379.028053058527,5411.754047812559
20,total,quantile95,RS,3.44,5384.3140645446465,5370.53581647262,5403.704914422478
20,total,quantile95,RS,3.52,5374.013686182514,5358.143766524051,5391.939716151585
20,total,quantile95,RS,3.6,5362.37126129845,5350.056934217963,5384.894161095637
20,total,quantile95,RS,3.68,5378.099847203665,5366.622674286787,5396.3326153394
20,total,quantile95,RS,3.7600000000000002,5369.974908845286,5353.996796932902,5389.919917943982
20,total,quantile95,RS,3.84,5357.799251634205,5342.65122558013,5378.014942303964
20,total,quantile95,RS,3.92,5362.200769497539,5350.012090909516,5384.896449869924
20,total,quantile95,RS,4.0,5367.169954828028,5351.033166232833,5386.956287243913
20,total,quantile95,RS,4.08,5375.5059142914415,5365.15405909715,5392.493957369992
20,total,quantile95,RS,4.16,5359.657164534065,5343.554456167901,5378.695844304873
20,total,quantile95,RS,4.24,5360.098231985203,5347.7465675468275,5385.060240781783
20,total,quantile95,RS,4.32,5354.162296042614,5342.871393971976,5373.276873954386
20,total,quantile95,RS,4.4,5351.931908101742,5343.490551071844,5370.455475248557
20,total,quantile95,RS,4.48,5352.007034240753,5344.338315790931,5367.739597379264
20,total,quantile95,RS,4.5600000000000005,5359.48814355695,5345.7824525390615,5379.844494055391
20,total,quantile95,RS,4.64,5338.773259734414,5328.531687483909,5346.334440004824
20,total,quantile95,RS,4.72,5354.01434056338,5342.660239188959,5366.891298395048
20,total,quantile95,RS,4.8,5351.999062721168,5343.456776925587,5370.551918846963
20,total,quantile95,RS,4.88,5359.789655941434,5348.623231808243,5384.690552669292
20,total,quantile95,RS,4.96,5357.941982230808,5342.266346610596,5371.1533529826675
20,total,quantile95,RS,5.04,5344.534755461019,5332.147414108552,5347.7284355155225
20,total,quantile95,RS,5.12,5350.481332948253,5337.9890871075895,5355.116821457526
20,total,quantile95,RS,5.2,5356.252347238474,5345.623890614359,5369.390777255548
20,total,quantile95,RS,5.28,5359.379475980958,5345.209832006139,5370.485184988132
20,total,quantile95,RS,5.36,5343.027266924179,5330.926757039031,5348.0022164270285
20,total,quantile95,RS,5.44,5347.428404939517,5335.398814380866,5351.895172536248
20,total,quantile95,RS,5.5200000000000005,5345.032430537416,5332.562787035615,5347.748000553142
20,total,quantile95,RS,5.6000000000000005,5336.806753310382,5327.280358029575,5345.333085336611
20,total,quantile95,RS,5.68,5330.770240733189,5321.8341712181855,5347.691636149346
20,total,quantile95,RS,5.76,5330.781971168915,5320.643399441888,5343.869694988845
20,total,quantile95,RS,5.84,5299.795202621968,5288.863055229791,5310.585518092654
20,total,quantile95,RS,5.92,5317.524552306805,5305.337685414318,5331.014291756372
20,total,quantile95,RS,6.0,5327.2152834022245,5318.572195952789,5344.463885917176
20,total,quantile95,RS,6.08,5323.893389540124,5307.007615534129,5330.001840333271
20,total,quantile95,RS,6.16,5338.591592944539,5328.41131694256,5346.244750060146
20,total,quantile95,RS,6.24,5306.758798178479,5298.4667862925635,5325.191332906699
20,total,quantile95,RS,6.32,5324.095134553,5317.20753622424,5337.173726598806
20,total,quantile95,RS,6.4,5323.864477396083,5306.955046221979,5330.087478240462
20,total,quantile95,RS,6.48,5334.392637233706,5324.516888884931,5343.011931366165
20,total,quantile95,RS,6.5600000000000005,5301.234100193193,5292.018435711259,5314.746913025388
20,total,quantile95,RS,6.640000000000001,5298.327302413099,5284.7571256383235,5308.217779634948
20,total,quantile95,RS,6.72,5333.307966129588,5323.142117113183,5341.991648037105
20,total,quantile95,RS,6.8,5317.593492012794,5305.429798641278,5331.058467905425
20,total,quantile95,RS,6.88,5317.71395150744,5305.5907496144555,5331.135657625254
20,total,quantile95,RS,6.96,5293.364813839643,5280.899447029646,5302.699250213204
20,total,quantile95,RS,7.04,5294.266360923772,5280.684385365769,5306.070225030164
20,total,quantile95,RS,7.12,5279.461325815654,5261.783503761069,5289.970372837019
20,total,quantile95,RS,7.2,5282.996848866192,5266.992233156636,5293.066419416606
20,total,quantile95,RS,7.28,5304.0592413481,5297.967071555035,5321.911187476153
20,total,quantile95,RS,7.36,5294.050641074863,5280.7009424106045,5303.667999628838
20,total,quantile95,RS,7.44,5283.2300298028795,5267.707480115598,5293.1915172744675
20,total,quantile95,RS,7.5200000000000005,5302.735021698634,5295.569894493349,5318.631023701933
20,total,quantile95,RS,7.6000000000000005,5294.498900698967,5280.6432234350905,5305.25913888745
20,total,quantile95,RS,7.68,5290.388940512637,5279.413321579544,5299.59895254715
20,total,quantile95,RS,7.76,5291.51173683431,5279.869218209426,5300.242067733935
20,total,quantile95,RS,7.84,5282.532519247718,5265.723072930202,5292.850031704278
20,total,quantile95,RS,7.92,5289.454288795622,5278.876036061992,5299.275590965096
20,total,quantile95,RS,8.0,5276.526312086033,5260.506569521663,5289.278349682029
20,transport,mean,DRO,0.0,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,DRO,0.08,131.23027645926,126.76338095812676,135.69717196039326
20,transport,mean,DRO,0.16,131.23027645926,126.76338095812676,135.69717196039326
20,transport,mean,DRO,0.24,132.98226133607528,128.5141849088057,137.45033776334486
20,transport,mean,DRO,0.32,134.56840163570726,130.09488714180998,139.04191612960454
20,transport,mean,DRO,0.4,135.3378469216891,130.84406835220742,139.8316254911708
20,transport,mean,DRO,0.48,136.3371346297713,131.8403611969456,140.833908062597
20,transport,mean,DRO,0.56,136.337134629772,131.8403611969463,140.83390806259771
20,transport,mean,DRO,0.64,136.33713462977187,131.84036119694616,140.83390806259757
20,transport,mean,DRO,0.72,136.33713462977187,131.84036119694616,140.83390806259757
20,transport,mean,DRO,0.8,136.33713462977144,131.84036119694574,140.83390806259715
20,transport,mean,DRO,0.88,136.3371346297721,131.8403611969464,140.8339080625978
20,transport,mean,DRO,0.96,136.3371346297724,131.8403611969467,140.8339080625981
20,transport,mean,DRO,1.04,136.33713462977255,131.84036119694684,140.83390806259825
20,transport,mean,DRO,1.12,137.35697233930904,132.84907470438228,141.8648699742358
20,transport,mean,DRO,1.2,137.35697233930892,132.84907470438216,141.8648699742357
20,transport,mean,DRO,1.28,137.47093412720247,132.9634930741261,141.97837518027885
20,transport,mean,DRO,1.36,137.55981095665757,133.0381309000831,142.08149101323204
20,transport,mean,DRO,1.44,137.5598109566566,133.03813090008217,142.08149101323104
20,transport,mean,DRO,1.52,137.86530997809538,133.3289383829464,142.40168157324436
20,transport,mean,DRO,1.6,137.86530997809544,133.32893838294646,142.40168157324442
20,transport,mean,DRO,1.68,137.78258535259596,133.24520532852705,142.31996537666487
20,transport,mean,DRO,1.76,137.7825853525959,133.245205328527,142.3199653766648
20,transport,mean,DRO,1.84,137.78258535259596,133.24520532852705,142.31996537666487
20,transport,mean,DRO,1.92,138.3293979767759,133.79426954541623,142.8645264081356
20,transport,mean,DRO,2.0,142.36789024467208,137.82195935332436,146.9138211360198
20,transport,mean,DRO,2.08,143.59219083595966,139.03862043100452,148.1457612409148
20,transport,mean,DRO,2.16,143.59219083595988,139.03862043100474,148.14576124091502
20,transport,mean,DRO,2.24,145.2614690472042,140.6945852758167,149.8283528185917
20,transport,mean,DRO,2.32,149.76641128820802,145.15838251529064,154.3744400611254
20,transport,mean,DRO,2.4,149.87105545865302,145.26068640412024,154.4814245131858
20,transport,mean,DRO,2.48,149.87105545865305,145.26068640412026,154.48142451318583
20,transport,mean,DRO,2.56,149.871055458653,145.2606864041202,154.48142451318577
20,transport,mean,DRO,2.64,149.33557868292232,144.71358526868443,153.9575720971602
20,transport,mean,DRO,2.72,150.41810284554163,145.76706172918438,155.06914396189887
20,transport,mean,DRO,2.8000000000000003,152.96337236703843,148.26117667074024,157.66556806333662
20,transport,mean,DRO,2.88,152.9633723670385,148.2611766707403,157.66556806333668
20,transport,mean,DRO,2.96,152.96337236703846,148.26117667074024,157.66556806333668
20,transport,mean,DRO,3.04,153.57061299961538,148.83360722884322,158.30761877038753
20,transport,mean,DRO,3.12,153.56103849406657,148.82308243861704,158.2989945495161
20,transport,mean,DRO,3.2,155.83245342929268,151.05476080797482,160.61014605061055
20,transport,mean,DRO,3.2800000000000002,157.98013327389287,153.17026566470975,162.790000883076
20,transport,mean,DRO,3.36,157.98013327389316,153.17026566471003,162.7900008830763
20,transport,mean,DRO,3.44,157.98013327389242,153.1702656647093,162.79000088307555
20,transport,mean,DRO,3.52,157.9801332738925,153.17026566470938,162.79000088307563
20,transport,mean,DRO,3.6,157.9801332738928,153.17026566470966,162.79000088307592
20,transport,mean,DRO,3.68,157.9801332738928,153.17026566470966,162.79000088307592
20,transport,mean,DRO,3.7600000000000002,157.98013327389293,153.1702656647098,162.79000088307606
20,transport,mean,DRO,3.84,157.98013327389316,153.17026566471003,162.7900008830763
20,transport,mean,DRO,3.92,157.9801332738924,153.17026566470926,162.79000088307552
20,transport,mean,DRO,4.0,157.98013327389268,153.17026566470955,162.7900008830758
20,transport,mean,DRO,4.08,157.98013327389248,153.17026566470935,162.7900008830756
20,transport,mean,DRO,4.16,157.98013327389256,153.17026566470943,162.7900008830757
20,transport,mean,DRO,4.24,158.322619095261,153.50795960601735,163.13727858450463
20,transport,mean,DRO,4.32,158.26023377096618,153.44081970061097,163.0796478413214
20,transport,mean,DRO,4.4,158.26023377096612,153.44081970061092,163.07964784132133
20,transport,mean,DRO,4.48,158.260233770966,153.4408197006108,163.07964784132122
20,transport,mean,DRO,4.5600000000000005,158.26023377096575,153.44081970061055,163.07964784132096
20,transport,mean,DRO,4.64,158.2602337709658,153.4408197006106,163.07964784132102
20,transport,mean,DRO,4.72,158.26023377096584,153.44081970061063,163.07964784132105
20,transport,mean,DRO,4.8,158.51782193391898,153.69479219809386,163.3408516697441
20,transport,mean,DRO,4.88,158.74871193238857,153.90152765685932,163.59589620791783
20,transport,mean,DRO,4.96,159.29163134671433,154.41493187851722,164.16833081491143
20,transport,mean,DRO,5.04,159.27139395988408,154.39854611358825,164.1442418061799
20,transport,mean,DRO,5.12,159.27139395988408,154.39854611358825,164.1442418061799
20,transport,mean,DRO,5.2,159.27139395988408,154.39854611358825,164.1442418061799
20,transport,mean,DRO,5.28,159.2713939598841,154.39854611358828,164.14424180617993
20,transport,mean,DRO,5.36,159.2713939598841,154.39854611358828,164.14424180617993
20,transport,mean,DRO,5.44,159.2713939598841,154.39854611358828,164.14424180617993
20,transport,mean,DRO,5.5200000000000005,160.1775964519536,155.31127062592438,165.04392227798283
20,transport,mean,DRO,5.6000000000000005,162.68057248565543,157.82939440494715,167.5317505663637
20,transport,mean,DRO,5.68,163.5261541954875,158.68089690792314,168.37141148305184
20,transport,mean,DRO,5.76,163.89968167683625,159.02348275348803,168.77588060018448
20,transport,mean,DRO,5.84,163.7904661451927,158.91414623748767,168.66678605289775
20,transport,mean,DRO,5.92,163.51949157993258,158.63736392104533,168.40161923881982
20,transport,mean,DRO,6.0,163.39114368381618,158.50616167988312,168.27612568774924
20,transport,mean,DRO,6.08,163.39114368381615,158.50616167988306,168.27612568774924
20,transport,mean,DRO,6.16,163.36072254718036,158.47738823217702,168.2440568621837
20,transport,mean,DRO,6.24,163.28356637268539,158.3950643741782,168.17206837119258
20,transport,mean,DRO,6.32,163.41988736015557,158.53953469980019,168.30024002051096
20,transport,mean,DRO,6.4,163.41988736015622,158.53953469980087,168.30024002051158
20,transport,mean,DRO,6.48,163.47255159008404,158.59204864771382,168.35305453245425
20,transport,mean,DRO,6.5600000000000005,165.6307223785621,160.73034354111905,170.53110121600514
20,transport,mean,DRO,6.640000000000001,171.06502345090988,166.15270386910927,175.97734303271048
20,transport,mean,DRO,6.72,172.0182431808933,167.10493567038756,176.93155069139905
20,transport,mean,DRO,6.8,171.9745764038683,167.04536725942535,176.90378554831125
20,transport,mean,DRO,6.88,173.0036943929937,168.0549305003712,177.95245828561622
20,transport,mean,DRO,6.96,173.0036943929938,168.05493050037126,177.95245828561633
20,transport,mean,DRO,7.04,173.46245361138406,168.47846702146052,178.4464402013076
20,transport,mean,DRO,7.12,173.81393960117933,168.78062398629692,178.84725521606174
20,transport,mean,DRO,7.2,173.8561564837927,168.81791413511755,178.89439883246783
20,transport,mean,DRO,7.28,173.88017440287973,168.8392514475195,178.92109735823996
20,transport,mean,DRO,7.36,173.88017440287987,168.83925144751967,178.92109735824008
20,transport,mean,DRO,7.44,173.7675134936272,168.72776279283408,178.80726419442033
20,transport,mean,DRO,7.5200000000000005,173.767513493627,168.7277627928339,178.80726419442013
20,transport,mean,DRO,7.6000000000000005,172.36286511035058,167.33003904102256,177.3956911796786
20,transport,mean,DRO,7.68,171.29409374688674,166.2672027437634,176.3209847500101
20,transport,mean,DRO,7.76,171.32378461598472,166.29645671405373,176.3511125179157
20,transport,mean,DRO,7.84,171.3237846159843,166.2964567140533,176.35111251791528
20,transport,mean,DRO,7.92,173.02526191082768,167.98000425617082,178.07051956548455
20,transport,mean,DRO,8.0,174.0112611863017,168.96473954762848,179.05778282497494
20,transport,mean,ERM,0.0,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,0.08,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,0.16,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,0.24,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,0.32,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,0.4,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,0.48,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,0.56,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,0.64,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,0.72,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,0.8,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,0.88,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,0.96,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,1.04,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,1.12,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,1.2,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,1.28,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,1.36,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,1.44,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,1.52,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,1.6,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,1.68,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,1.76,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,1.84,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,1.92,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,2.0,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,2.08,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,2.16,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,2.24,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,2.32,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,2.4,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,2.48,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,2.56,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,2.64,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,2.72,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,2.8000000000000003,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,2.88,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,2.96,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,3.04,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,3.12,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,3.2,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,3.2800000000000002,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,3.36,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,3.44,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,3.52,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,3.6,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,3.68,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,3.7600000000000002,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,3.84,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,3.92,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,4.0,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,4.08,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,4.16,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,4.24,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,4.32,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,4.4,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,4.48,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,4.5600000000000005,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,4.64,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,4.72,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,4.8,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,4.88,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,4.96,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,5.04,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,5.12,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,5.2,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,5.28,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,5.36,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,5.44,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,5.5200000000000005,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,5.6000000000000005,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,5.68,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,5.76,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,5.84,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,5.92,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,6.0,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,6.08,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,6.16,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,6.24,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,6.32,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,6.4,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,6.48,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,6.5600000000000005,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,6.640000000000001,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,6.72,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,6.8,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,6.88,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,6.96,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,7.04,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,7.12,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,7.2,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,7.28,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,7.36,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,7.44,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,7.5200000000000005,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,7.6000000000000005,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,7.68,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,7.76,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,7.84,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,7.92,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,ERM,8.0,131.2470055735489,126.78005027004974,135.71396087704807
20,transport,mean,RS,0.0,155.06880970557066,150.3036426896019,159.83397672153941
20,transport,mean,RS,0.08,149.7741443200111,145.1590896709048,154.3891989691174
20,transport,mean,RS,0.16,149.3355786829223,144.7135852686844,153.95757209716018
20,transport,mean,RS,0.24,149.27638965144527,144.65242945107337,153.90034985181717
20,transport,mean,RS,0.32,156.52798506086458,151.7395651976625,161.31640492406666
20,transport,mean,RS,0.4,158.2602337709657,153.4408197006105,163.0796478413209
20,transport,mean,RS,0.48,160.08781672172228,155.22090997828755,164.954723465157
20,transport,mean,RS,0.56,161.08342934232212,156.22245104877635,165.9444076358679
20,transport,mean,RS,0.64,163.58131831842007,158.7344702976708,168.42816633916934
20,transport,mean,RS,0.72,161.54043779966403,156.68222287551413,166.39865272381394
20,transport,mean,RS,0.8,163.69042790336565,158.8324244022198,168.5484314045115
20,transport,mean,RS,0.88,163.4102200268263,158.52567519010063,168.29476486355196
20,transport,mean,RS,0.96,160.64115044742036,155.77775548685372,165.504545407987
20,transport,mean,RS,1.04,167.81953017398394,162.91399274493068,172.7250676030372
20,transport,mean,RS,1.12,167.10322065933585,162.19947828613167,172.00696303254003
20,transport,mean,RS,1.2,163.9864054010772,159.09302957062152,168.8797812315329
20,transport,mean,RS,1.28,163.69390572215784,158.83558502463282,168.55222641968285
20,transport,mean,RS,1.36,167.6825813365441,162.77744821813639,172.58771445495182
20,transport,mean,RS,1.44,163.30836187068792,158.4215406299513,168.19518311142454
20,transport,mean,RS,1.52,170.67343248739041,165.76134148350772,175.5855234912731
20,transport,mean,RS,1.6,168.15466851625231,163.24829815552255,173.06103887698208
20,transport,mean,RS,1.68,169.11535044491524,164.20636926085132,174.02433162897916
20,transport,mean,RS,1.76,166.74318420526487,161.8400693661263,171.64629904440343
20,transport,mean,RS,1.84,167.522591154097,162.61792248695622,172.42725982123778
20,transport,mean,RS,1.92,173.47347276276344,168.4874899407906,178.45945558473628
20,transport,mean,RS,2.0,175.85621887672886,170.75666385680086,180.95577389665686
20,transport,mean,RS,2.08,175.42887006723996,170.36439456053034,180.49334557394957
20,transport,mean,RS,2.16,170.70252565690313,165.79041475386617,175.6146365599401
20,transport,mean,RS,2.24,179.62054110587388,174.53317376240548,184.70790844934228
20,transport,mean,RS,2.32,176.82988246521347,171.70617888168582,181.95358604874113
20,transport,mean,RS,2.4,176.22132411641815,171.15167466275852,181.29097357007777
20,transport,mean,RS,2.48,180.4011206725765,175.26244264592896,185.53979869922404
20,transport,mean,RS,2.56,177.27256857962513,172.13831107533983,182.40682608391043
20,transport,mean,RS,2.64,177.62165712649357,172.48263784580078,182.76067640718637
20,transport,mean,RS,2.72,176.39440118779615,171.32378746511984,181.46501491047246
20,transport,mean,RS,2.8000000000000003,177.86425857689625,172.7683434008551,182.9601737529374
20,transport,mean,RS,2.88,173.5386384589927,168.58650555010382,178.49077136788156
20,transport,mean,RS,2.96,176.60843268816907,171.53725104583253,181.67961433050561
20,transport,mean,RS,3.04,173.33270370418617,168.38991031046896,178.27549709790338
20,transport,mean,RS,3.12,172.3045090288813,167.3932148664008,177.21580319136183
20,transport,mean,RS,3.2,176.9528068988768,171.87456008473526,182.0310537130183
20,transport,mean,RS,3.2800000000000002,174.60792317295238,169.5400123681479,179.67583397775687
20,transport,mean,RS,3.36,174.9721322856231,169.95887198486236,179.98539258638385
20,transport,mean,RS,3.44,172.21747381248616,167.30876002753917,177.12618759743316
20,transport,mean,RS,3.52,174.94487836568774,170.07699045364757,179.81276627772792
20,transport,mean,RS,3.6,178.00353793818522,173.15237856840193,182.8546973079685
20,transport,mean,RS,3.68,173.93585839580825,169.01644189426366,178.85527489735284
20,transport,mean,RS,3.7600000000000002,176.1935116695672,171.35350607146285,181.03351726767153
20,transport,mean,RS,3.84,184.37236660878688,179.45010917912188,189.29462403845187
20,transport,mean,RS,3.92,178.0633437263204,173.21216196659708,182.91452548604371
20,transport,mean,RS,4.0,176.97542942518922,172.1307400578386,181.82011879253983
20,transport,mean,RS,4.08,174.7305750359664,169.80773026991403,179.6534198020188
20,transport,mean,RS,4.16,183.75192600967142,178.83439967205976,188.66945234728308
20,transport,mean,RS,4.24,180.1707621173117,175.31485174270034,185.02667249192308
20,transport,mean,RS,4.32,185.97657985811276,181.04421518874574,190.90894452747978
20,transport,mean,RS,4.4,186.85684915313107,181.91234896139287,191.80134934486927
20,transport,mean,RS,4.48,188.20691474329954,183.25100211861374,193.16282736798533
20,transport,mean,RS,4.5600000000000005,182.5687560667685,177.65859910140674,187.47891303213024
20,transport,mean,RS,4.64,196.65386038316123,191.4651396693588,201.84258109696367
20,transport,mean,RS,4.72,198.34033675264394,193.23072484891534,203.44994865637253
20,transport,mean,RS,4.8,186.8284664906246,181.88453045558808,191.77240252566114
20,transport,mean,RS,4.88,179.34913077961608,174.49549873643983,184.20276282279232
20,transport,mean,RS,4.96,195.11639076014802,190.10093183889407,200.13184968140197
20,transport,mean,RS,5.04,197.59524133843632,192.40558766132514,202.7848950155475
20,transport,mean,RS,5.12,199.3153137511941,194.12233999829536,204.50828750409286
20,transport,mean,RS,5.2,190.9725127606868,185.99192072333759,195.95310479803604
20,transport,mean,RS,5.28,193.32198669168145,188.32154653626046,198.32242684710243
20,transport,mean,RS,5.36,197.2611220280476,192.07197601883752,202.45026803725767
20,transport,mean,RS,5.44,198.56586839820932,193.37415755448822,203.75757924193042
20,transport,mean,RS,5.5200000000000005,197.7124828288639,192.52267479004703,202.90229086768076
20,transport,mean,RS,5.6000000000000005,196.3212268414477,191.13400588575607,201.50844779713933
20,transport,mean,RS,5.68,196.87916236464616,191.66603299211707,202.09229173717526
20,transport,mean,RS,5.76,195.12948498833768,189.94188546802434,200.31708450865102
20,transport,mean,RS,5.84,197.9159584495898,192.4459939195474,203.3859229796322
20,transport,mean,RS,5.92,196.465321857785,191.1290292784635,201.8016144371065
20,transport,mean,RS,6.0,195.47421513369395,190.26505732875626,200.68337293863163
20,transport,mean,RS,6.08,195.3327370420629,190.04061348374495,200.62486060038083
20,transport,mean,RS,6.16,196.62373865681894,191.43512874744448,201.8123485661934
20,transport,mean,RS,6.24,197.2108243999577,191.80968826903793,202.61196053087744
20,transport,mean,RS,6.32,196.35884971917704,191.09703578796538,201.6206636503887
20,transport,mean,RS,6.4,195.40627741351344,190.1103416990674,200.70221312795948
20,transport,mean,RS,6.48,195.6304918619903,190.44776851909012,200.81321520489047
20,transport,mean,RS,6.5600000000000005,197.96630423281312,192.51120836778628,203.42140009783995
20,transport,mean,RS,6.640000000000001,197.88692315358685,192.40558550241607,203.36826080475763
20,transport,mean,RS,6.72,195.26177679101733,190.0842308816802,200.43932270035444
20,transport,mean,RS,6.8,196.45551630614995,191.11983493575372,201.79119767654618
20,transport,mean,RS,6.88,196.4381742987868,191.10356240004555,201.77278619752806
20,transport,mean,RS,6.96,198.07496643604762,192.5475111411854,203.60242173090984
20,transport,mean,RS,7.04,197.8927429467028,192.39290736116828,203.39257853223734
20,transport,mean,RS,7.12,192.060683867197,186.60452990740708,197.51683782698694
20,transport,mean,RS,7.2,193.76728143459144,188.282192775704,199.25237009347887
20,transport,mean,RS,7.28,197.57562826423907,192.1532609476474,202.99799558083075
20,transport,mean,RS,7.36,198.0144109884825,192.4942688021652,203.53455317479978
20,transport,mean,RS,7.44,193.9649929509392,188.47582543514375,199.45416046673466
20,transport,mean,RS,7.5200000000000005,197.9286482339842,192.487064935212,203.3702315327564
20,transport,mean,RS,7.6000000000000005,197.91467936425053,192.41079905841565,203.41855967008541
20,transport,mean,RS,7.68,198.2431347219178,192.7009000927749,203.78536935106072
20,transport,mean,RS,7.76,198.18734702543583,192.64940660121258,203.72528744965908
20,transport,mean,RS,7.84,193.37925705448308,187.90201028894558,198.85650382002058
20,transport,mean,RS,7.92,198.61172303239874,193.06085741605796,204.16258864873953
20,transport,mean,RS,8.0,191.57482599049627,186.1315115941934,197.01814038679913
20,transport,quantile95,DRO,0.0,295.4986464546212,293.81373247061737,300.52578241871413
20,transport,quantile95,DRO,0.08,295.4400926453425,293.7640910750599,300.29471043132645
20,transport,quantile95,DRO,0.16,295.44009264534225,293.7640910750599,300.2947104313264
20,transport,quantile95,DRO,0.24,297.9637541600457,296.16517731822995,300.9333459227624
20,transport,quantile95,DRO,0.32,299.8865255138608,297.45103107346,302.18236819680743
20,transport,quantile95,DRO,0.4,302.81558554693936,297.5420821749919,305.3388533103746
20,transport,quantile95,DRO,0.48,303.86139899072106,298.4257733436515,305.726376269568
20,transport,quantile95,DRO,0.56,303.8613989907225,298.4257733436522,305.7263762695685
20,transport,quantile95,DRO,0.64,303.8613989907219,298.4257733436527,305.726376269568
20,transport,quantile95,DRO,0.72,303.8613989907224,298.4257733436518,305.72637626956856
20,transport,quantile95,DRO,0.8,303.8613989907213,298.4257733436516,305.7263762695681
20,transport,quantile95,DRO,0.88,303.8613989907227,298.4257733436521,305.7263762695687
20,transport,quantile95,DRO,0.96,303.86139899072333,298.4257733436523,305.7263762695689
20,transport,quantile95,DRO,1.04,303.86139899072407,298.42577334365205,305.7263762695694
20,transport,quantile95,DRO,1.12,306.409627322881,299.2329491410561,308.3682282649826
20,transport,quantile95,DRO,1.2,306.40962732288057,299.23294914105577,308.3682282649828
20,transport,quantile95,DRO,1.28,306.3845273945069,299.20810252755535,308.4021387376805
20,transport,quantile95,DRO,1.36,305.19636217795363,302.05122862327494,309.07608184854564
20,transport,quantile95,DRO,1.44,305.19636217794954,302.0512286232713,309.0760818485466
20,transport,quantile95,DRO,1.52,304.525707445312,302.0694717890523,308.725459712703
20,transport,quantile95,DRO,1.6,304.52570744531255,302.0694717890533,308.7254597127034
20,transport,quantile95,DRO,1.68,303.6603466893157,300.55887091676436,308.1769852812305
20,transport,quantile95,DRO,1.76,303.6603466893156,300.5588709167643,308.1769852812303
20,transport,quantile95,DRO,1.84,303.6603466893159,300.55887091676436,308.1769852812305
20,transport,quantile95,DRO,1.92,307.1367777458093,303.90958987787855,309.3944455621245
20,transport,quantile95,DRO,2.0,311.65759640485896,307.15794614097763,316.46735454798954
20,transport,quantile95,DRO,2.08,312.1128444803865,305.65525202372646,317.34822306576183
20,transport,quantile95,DRO,2.16,312.11284448038526,305.6552520237264,317.34822306576206
20,transport,quantile95,DRO,2.24,310.00063363599725,305.42668317158285,317.3192081243569
20,transport,quantile95,DRO,2.32,315.06221999040844,311.34515745281027,317.6772727636781
20,transport,quantile95,DRO,2.4,315.3113243988682,311.78245583135583,318.33002770123784
20,transport,quantile95,DRO,2.48,315.3113243988681,311.7824558313557,318.33002770123755
20,transport,quantile95,DRO,2.56,315.3113243988681,311.78245583135606,318.3300277012384
20,transport,quantile95,DRO,2.64,315.0182736742487,313.81401706811573,319.39731943887165
20,transport,quantile95,DRO,2.72,319.89235286663387,315.3751225030661,322.2892857748014
20,transport,quantile95,DRO,2.8000000000000003,322.9492801494298,317.9156365925408,326.88446847273525
20,transport,quantile95,DRO,2.88,322.9492801494295,317.91563659254086,326.8844684727354
20,transport,quantile95,DRO,2.96,322.9492801494306,317.9156365925412,326.88446847273525
20,transport,quantile95,DRO,3.04,322.8088413956972,320.6607592054849,328.2707388125923
20,transport,quantile95,DRO,3.12,322.8034618481602,320.718637357383,328.23322413301656
20,transport,quantile95,DRO,3.2,326.9444121383521,324.4970474536916,329.92704486943757
20,transport,quantile95,DRO,3.2800000000000002,329.85683889258746,327.1793652217589,332.67254514874867
20,transport,quantile95,DRO,3.36,329.85683889258803,327.17936522175864,332.6725451487487
20,transport,quantile95,DRO,3.44,329.8568388925866,327.1793652217584,332.67254514874753
20,transport,quantile95,DRO,3.52,329.8568388925867,327.1793652217584,332.67254514874776
20,transport,quantile95,DRO,3.6,329.85683889258746,327.1793652217592,332.67254514874867
20,transport,quantile95,DRO,3.68,329.8568388925871,327.17936522175853,332.6725451487481
20,transport,quantile95,DRO,3.7600000000000002,329.85683889258786,327.17936522175904,332.6725451487489
20,transport,quantile95,DRO,3.84,329.85683889258814,327.179365221759,332.6725451487491
20,transport,quantile95,DRO,3.92,329.8568388925865,327.1793652217579,332.6725451487473
20,transport,quantile95,DRO,4.0,329.856838892587,327.17936522175853,332.67254514874804
20,transport,quantile95,DRO,4.08,329.8568388925867,327.1793652217586,332.67254514874776
20,transport,quantile95,DRO,4.16,329.85683889258706,327.17936522175853,332.672545148748
20,transport,quantile95,DRO,4.24,330.72994988144796,327.83036956414804,333.5531073576077
20,transport,quantile95,DRO,4.32,330.82132622241505,328.1772416032616,333.70454051752193
20,transport,quantile95,DRO,4.4,330.82132622241585,328.17724160326173,333.7045405175216
20,transport,quantile95,DRO,4.48,330.82132622241625,328.1772416032616,333.70454051752154
20,transport,quantile95,DRO,4.5600000000000005,330.8213262224174,328.1772416032615,333.704540517521
20,transport,quantile95,DRO,4.64,330.821326222417,328.1772416032614,333.70454051752114
20,transport,quantile95,DRO,4.72,330.82132622241693,328.1772416032615,333.7045405175212
20,transport,quantile95,DRO,4.8,331.397811850789,328.674442251484,334.29443241285793
20,transport,quantile95,DRO,4.88,333.2228550975389,330.90463668655303,334.92659569794984
20,transport,quantile95,DRO,4.96,334.0341610091637,332.87314484071015,336.6412140227576
20,transport,quantile95,DRO,5.04,333.62380019471584,332.77197467608175,336.4096406321106
20,transport,quantile95,DRO,5.12,333.6238001947159,332.77197467608136,336.40964063211067
20,transport,quantile95,DRO,5.2,333.62380019471584,332.7719746760817,336.40964063211067
20,transport,quantile95,DRO,5.28,333.623800194716,332.7719746760818,336.4096406321106
20,transport,quantile95,DRO,5.36,333.62380019471595,332.77197467608164,336.4096406321107
20,transport,quantile95,DRO,5.44,333.623800194716,332.77197467608147,336.4096406321107
20,transport,quantile95,DRO,5.5200000000000005,334.6831035799302,332.2793268562207,337.2305284236149
20,transport,quantile95,DRO,5.6000000000000005,335.13652666929227,331.5301012273813,339.6852548839552
20,transport,quantile95,DRO,5.68,335.7349999373414,330.7843745967742,339.5200965547338
20,transport,quantile95,DRO,5.76,334.25557937813556,331.4025278037193,339.8634765187466
20,transport,quantile95,DRO,5.84,334.85197289819905,330.598666803352,339.5200339073498
20,transport,quantile95,DRO,5.92,335.5928433478613,330.68486338017016,337.9002461779293
20,transport,quantile95,DRO,6.0,333.91022379077407,330.38372691686806,338.1589109232794
20,transport,quantile95,DRO,6.08,333.91022379077305,330.38372691686794,338.1589109232797
20,transport,quantile95,DRO,6.16,334.24011706783443,330.252528146456,338.0773002231643
20,transport,quantile95,DRO,6.24,333.7292825782478,330.47057424688506,338.5755866646876
20,transport,quantile95,DRO,6.32,334.22082448889654,330.4349611332282,337.83093963422533
20,transport,quantile95,DRO,6.4,334.22082448889694,330.43496113322914,337.83093963422516
20,transport,quantile95,DRO,6.48,334.0654368734438,330.7372190232794,337.6938382861281
20,transport,quantile95,DRO,6.5600000000000005,337.0135147679945,333.8608379449846,341.8904774060669
20,transport,quantile95,DRO,6.640000000000001,350.1341833522043,345.94958417996395,352.4546001425459
20,transport,quantile95,DRO,6.72,349.87890201551676,347.8969210169041,352.2933899200886
20,transport,quantile95,DRO,6.8,350.5269505999668,348.6123642335715,354.0027077071636
20,transport,quantile95,DRO,6.88,353.7419485129248,349.54161039374867,356.1237517061329
20,transport,quantile95,DRO,6.96,353.7419485129251,349.541610393749,356.12375170613274
20,transport,quantile95,DRO,7.04,356.22814847268916,352.0652398716584,358.54408278463654
20,transport,quantile95,DRO,7.12,361.83672842024026,358.49631692938675,362.74579093448074
20,transport,quantile95,DRO,7.2,361.98916962447237,359.184893236926,363.14390112962593
20,transport,quantile95,DRO,7.28,362.0982934738874,359.5626342154298,363.3664112305403
20,transport,quantile95,DRO,7.36,362.0982934738872,359.5626342154302,363.3664112305398
20,transport,quantile95,DRO,7.44,360.60785375306153,359.0416075047959,361.1044030684506
20,transport,quantile95,DRO,7.5200000000000005,360.6078537530614,359.04160750479656,361.10440306845015
20,transport,quantile95,DRO,7.6000000000000005,359.5082467858654,356.91427325871507,360.88975398339034
20,transport,quantile95,DRO,7.68,358.7002516558155,355.2689627634672,360.5962423082712
20,transport,quantile95,DRO,7.76,358.71986011622215,355.32990897000053,360.60146096527586
20,transport,quantile95,DRO,7.84,358.7198601162246,355.32990897000167,360.60146096527546
20,transport,quantile95,DRO,7.92,360.202397403429,355.5543541830379,361.8224683626182
20,transport,quantile95,DRO,8.0,353.1835490871547,351.31240191629126,363.84049641586233
20,transport,quantile95,ERM,0.0,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,0.08,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,0.16,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,0.24,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,0.32,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,0.4,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,0.48,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,0.56,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,0.64,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,0.72,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,0.8,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,0.88,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,0.96,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,1.04,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,1.12,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,1.2,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,1.28,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,1.36,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,1.44,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,1.52,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,1.6,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,1.68,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,1.76,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,1.84,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,1.92,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,2.0,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,2.08,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,2.16,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,2.24,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,2.32,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,2.4,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,2.48,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,2.56,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,2.64,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,2.72,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,2.8000000000000003,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,2.88,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,2.96,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,3.04,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,3.12,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,3.2,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,3.2800000000000002,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,3.36,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,3.44,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,3.52,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,3.6,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,3.68,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,3.7600000000000002,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,3.84,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,3.92,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,4.0,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,4.08,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,4.16,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,4.24,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,4.32,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,4.4,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,4.48,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,4.5600000000000005,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,4.64,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,4.72,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,4.8,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,4.88,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,4.96,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,5.04,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,5.12,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,5.2,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,5.28,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,5.36,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,5.44,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,5.5200000000000005,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,5.6000000000000005,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,5.68,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,5.76,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,5.84,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,5.92,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,6.0,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,6.08,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,6.16,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,6.24,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,6.32,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,6.4,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,6.48,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,6.5600000000000005,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,6.640000000000001,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,6.72,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,6.8,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,6.88,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,6.96,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,7.04,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,7.12,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,7.2,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,7.28,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,7.36,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,7.44,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,7.5200000000000005,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,7.6000000000000005,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,7.68,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,7.76,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,7.84,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,7.92,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,ERM,8.0,295.4986464546213,293.8137324706175,300.5257824187142
20,transport,quantile95,RS,0.0,325.8288865635646,323.5288431720938,328.88348214834963
20,transport,quantile95,RS,0.08,315.49555580565186,312.1397148548489,318.30950954137114
20,transport,quantile95,RS,0.16,315.0182736742483,313.8140170681157,319.39731943887165
20,transport,quantile95,RS,0.24,315.15749900065515,313.7131678334952,318.9760588101591
20,transport,quantile95,RS,0.32,328.49194173132383,325.4363965977141,329.46464895760556
20,transport,quantile95,RS,0.4,330.821326222418,328.1772416032615,333.7045405175209
20,transport,quantile95,RS,0.48,334.6740590212899,332.5118877413334,336.91648178380257
20,transport,quantile95,RS,0.56,335.23901623988723,332.58257312730245,338.80394570197785
20,transport,quantile95,RS,0.64,335.75811380685013,331.027200975465,339.1770159497278
20,transport,quantile95,RS,0.72,334.7372426505762,332.2533688397691,338.89985456220865
20,transport,quantile95,RS,0.8,334.298119506518,330.72998889722714,339.06362263845426
20,transport,quantile95,RS,0.88,334.18879229841326,330.36897697484426,338.07539587289966
20,transport,quantile95,RS,0.96,334.8468555935142,332.2728023387791,338.602326474752
20,transport,quantile95,RS,1.04,340.58206985923186,337.1462661335876,345.5829775733538
20,transport,quantile95,RS,1.12,337.32126241228605,336.3165842455013,343.60937418468137
20,transport,quantile95,RS,1.2,335.2320203569774,332.02316928881305,340.223946083194
20,transport,quantile95,RS,1.28,334.22889206743855,330.7209941263978,339.1027060308164
20,transport,quantile95,RS,1.36,340.1436925462046,336.9714618393052,345.32293405053366
20,transport,quantile95,RS,1.44,333.58645423414384,330.3609318509216,338.4137722399427
20,transport,quantile95,RS,1.52,350.3362645983428,345.6788506897207,353.47936892916437
20,transport,quantile95,RS,1.6,341.1646009334709,338.390183987208,346.30666936133883
20,transport,quantile95,RS,1.68,344.1990393019772,339.68082904194597,350.4252382594046
20,transport,quantile95,RS,1.76,337.4708041495843,334.9307202045624,342.79183382506176
20,transport,quantile95,RS,1.84,339.3404884654131,336.76705348005214,345.119431818069
20,transport,quantile95,RS,1.92,356.4527269587323,352.26571685015705,358.76325365595966
20,transport,quantile95,RS,2.0,358.1428352115489,356.14356313821406,366.1993768236612
20,transport,quantile95,RS,2.08,360.54513237660825,356.7361551458701,364.0930311076269
20,transport,quantile95,RS,2.16,350.4611311642941,345.71011836936054,353.4526605178979
20,transport,quantile95,RS,2.24,362.78567834175374,359.6581011513666,369.36395509534265
20,transport,quantile95,RS,2.32,359.4679881847122,358.41313687615957,366.43769907911906
20,transport,quantile95,RS,2.4,360.77241358797977,358.1270893129469,365.0006574136919
20,transport,quantile95,RS,2.48,366.1375550404073,357.13589610331974,371.1797763937912
20,transport,quantile95,RS,2.56,360.11679802693783,359.04365378714505,366.56126245359076
20,transport,quantile95,RS,2.64,360.02369238632895,358.43655935012436,366.51074630630984
20,transport,quantile95,RS,2.72,360.8671297593313,358.49147649503374,365.29773908006575
20,transport,quantile95,RS,2.8000000000000003,362.3376576532186,356.3132434139506,366.2081484428082
20,transport,quantile95,RS,2.88,351.07094422892595,348.2443910146045,352.87173899871857
20,transport,quantile95,RS,2.96,357.15023722372416,355.34283459426325,363.65484222704026
20,transport,quantile95,RS,3.04,350.50905679115897,347.24945962389353,352.0905333670879
20,transport,quantile95,RS,3.12,347.20081002554656,345.8851364551064,349.74648261573105
20,transport,quantile95,RS,3.2,358.7838991276651,355.47999554517946,364.57722067224483
20,transport,quantile95,RS,3.2800000000000002,355.0642350903457,353.08839806460134,364.6297258467914
20,transport,quantile95,RS,3.36,352.8245437507587,351.6094100582047,355.75843913742375
20,transport,quantile95,RS,3.44,346.99480652065665,346.16028079384444,349.47669794364344
20,transport,quantile95,RS,3.52,346.38264178396724,343.50473366797786,353.35211538440694
20,transport,quantile95,RS,3.6,346.07313326796634,343.82657156170296,349.17193371897275
20,transport,quantile95,RS,3.68,347.4232393589459,342.44837625016646,354.1261831608094
20,transport,quantile95,RS,3.7600000000000002,347.54606673763044,340.6588103311659,351.054336436907
20,transport,quantile95,RS,3.84,344.5460309300642,342.6700214658854,356.8172159094113
20,transport,quantile95,RS,3.92,346.17578013044226,343.66548426185705,349.0644713794696
20,transport,quantile95,RS,4.0,347.6556360282892,341.4711654148118,351.78364518303067
20,transport,quantile95,RS,4.08,348.3659921588292,345.06065206490814,358.59644417341275
20,transport,quantile95,RS,4.16,345.4531776364606,342.13201136169636,356.78208536197695
20,transport,quantile95,RS,4.24,348.0121970978865,340.3129576172203,352.3262580315438
20,transport,quantile95,RS,4.32,350.47919888140643,346.1229661466356,355.17145413317456
20,transport,quantile95,RS,4.4,352.81514490649215,348.7231803759976,355.15965065095867
20,transport,quantile95,RS,4.48,354.89032892803635,352.8544979006973,357.68428989713755
20,transport,quantile95,RS,4.5600000000000005,348.666954567574,341.65251623377,355.62223951575606
20,transport,quantile95,RS,4.64,373.2471796372763,371.23291899148717,377.9615226414807
20,transport,quantile95,RS,4.72,368.0156132473276,366.584574162944,373.3174869040656
20,transport,quantile95,RS,4.8,352.7820882885575,348.64681808518986,355.23233650149297
20,transport,quantile95,RS,4.88,346.8741996661847,341.58440374510985,352.13628030418533
20,transport,quantile95,RS,4.96,363.1564811871587,360.8664407374887,364.96543690362955
20,transport,quantile95,RS,5.04,375.0757248057978,370.40277284415464,377.8679873759115
20,transport,quantile95,RS,5.12,374.8351541250956,369.75789088239736,377.7345155800112
20,transport,quantile95,RS,5.2,359.37671343424137,356.6262667677409,361.82881976238747
20,transport,quantile95,RS,5.28,362.10620449356855,359.03549648987564,364.24425692937695
20,transport,quantile95,RS,5.36,374.471328888538,370.6273336262825,378.98043233475744
20,transport,quantile95,RS,5.44,375.7654782694546,372.4038289538884,377.6795545827066
20,transport,quantile95,RS,5.5200000000000005,374.7156425846717,370.5106785350735,377.7307956585167
20,transport,quantile95,RS,5.6000000000000005,372.95150081628884,370.72657254635504,376.61121046069206
20,transport,quantile95,RS,5.68,374.7302801972772,371.69655851686645,381.11259902120594
20,transport,quantile95,RS,5.76,373.8302525818468,368.51200291137036,376.7080098701224
20,transport,quantile95,RS,5.84,394.55144978325956,390.4141761476321,397.19884860017555
20,transport,quantile95,RS,5.92,385.0633101992857,380.809991459358,389.80521394998476
20,transport,quantile95,RS,6.0,375.0928726511608,370.924346775923,381.49723570842076
20,transport,quantile95,RS,6.08,382.4002843404099,376.0469305601026,386.94573504423255
20,transport,quantile95,RS,6.16,373.1548180979459,371.1723318149364,377.81123681556875
20,transport,quantile95,RS,6.24,392.43304607837223,382.8919774195936,393.5201170903124
20,transport,quantile95,RS,6.32,381.97047722099956,375.02637448581686,386.38715387136915
20,transport,quantile95,RS,6.4,382.3569868750038,376.3651435784678,387.7181844332537
20,transport,quantile95,RS,6.48,373.6364326407876,369.51220892675894,375.77374605344994
20,transport,quantile95,RS,6.5600000000000005,394.77787789119355,388.5347889786121,398.5780227433564
20,transport,quantile95,RS,6.640000000000001,394.9163800860019,389.8109509603625,395.9645859338461
20,transport,quantile95,RS,6.72,372.5807435941503,369.10295271537143,376.3690039023968
20,transport,quantile95,RS,6.8,385.0185494285973,380.8100260143181,389.874420747102
20,transport,quantile95,RS,6.88,384.94033818966545,380.8100863927735,389.99534693451426
20,transport,quantile95,RS,6.96,394.1509992961397,388.6679575415653,396.6787255887211
20,transport,quantile95,RS,7.04,393.1468602737141,390.50298020439953,395.85900568375894
20,transport,quantile95,RS,7.12,375.901133695152,372.0734661101639,381.0757332516467
20,transport,quantile95,RS,7.2,383.5227365715925,377.6352623481331,388.3504202074752
20,transport,quantile95,RS,7.28,392.5108938739216,383.8587376728629,396.09347270830864
20,transport,quantile95,RS,7.36,394.1444305161722,389.4441777735469,396.82742753243616
20,transport,quantile95,RS,7.44,384.85899598116595,378.4478579237417,389.04012993926995
20,transport,quantile95,RS,7.5200000000000005,391.9907502809031,384.81344686847007,398.69831698861594
20,transport,quantile95,RS,7.6000000000000005,392.9829731937875,389.818315196456,396.8210949444287
20,transport,quantile95,RS,7.68,394.2499031025767,388.2242904963413,395.4204825729863
20,transport,quantile95,RS,7.76,394.59357255741804,388.23020725099934,395.89905516341054
20,transport,quantile95,RS,7.84,380.1248096137751,375.39660355795104,388.2423898350687
20,transport,quantile95,RS,7.92,395.5436785723996,390.13514219731326,396.11697048271157
20,transport,quantile95,RS,8.0,372.68164981790954,371.5271493799835,380.026572805332


==> anc/experimental_data/additional_all_results_long_c25.csv <==
c,comp,metric,method,k,center,lower,upper
25,emergency,mean,DRO,0.0,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,DRO,0.08,1383.4961027000365,1349.8768042925144,1417.1154011075587
25,emergency,mean,DRO,0.16,1383.4961027000375,1349.8768042925153,1417.1154011075596
25,emergency,mean,DRO,0.24,1383.496102700037,1349.8768042925149,1417.1154011075591
25,emergency,mean,DRO,0.32,1383.4961027000375,1349.8768042925153,1417.1154011075596
25,emergency,mean,DRO,0.4,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,DRO,0.48,1383.496102700036,1349.876804292514,1417.1154011075582
25,emergency,mean,DRO,0.56,1383.4961027000375,1349.8768042925153,1417.1154011075596
25,emergency,mean,DRO,0.64,1383.4961027000375,1349.8768042925153,1417.1154011075596
25,emergency,mean,DRO,0.72,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,DRO,0.8,1383.4961027000377,1349.8768042925155,1417.1154011075598
25,emergency,mean,DRO,0.88,1383.4961027000375,1349.8768042925153,1417.1154011075596
25,emergency,mean,DRO,0.96,1383.4961027000375,1349.8768042925153,1417.1154011075596
25,emergency,mean,DRO,1.04,1383.4961027000377,1349.8768042925155,1417.1154011075598
25,emergency,mean,DRO,1.12,1383.4961027000375,1349.8768042925153,1417.1154011075596
25,emergency,mean,DRO,1.2,1383.496102700037,1349.8768042925149,1417.1154011075591
25,emergency,mean,DRO,1.28,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,DRO,1.36,1383.4961027000375,1349.8768042925153,1417.1154011075596
25,emergency,mean,DRO,1.44,1383.496102700037,1349.8768042925149,1417.1154011075591
25,emergency,mean,DRO,1.52,1383.4961027000375,1349.8768042925153,1417.1154011075596
25,emergency,mean,DRO,1.6,1383.496102700037,1349.8768042925149,1417.1154011075591
25,emergency,mean,DRO,1.68,1383.4961027000375,1349.8768042925153,1417.1154011075596
25,emergency,mean,DRO,1.76,1383.4961027000375,1349.8768042925153,1417.1154011075596
25,emergency,mean,DRO,1.84,1383.496102700037,1349.8768042925149,1417.1154011075591
25,emergency,mean,DRO,1.92,1383.4961027000375,1349.8768042925153,1417.1154011075596
25,emergency,mean,DRO,2.0,1383.496102700037,1349.8768042925149,1417.1154011075591
25,emergency,mean,DRO,2.08,1383.496102700037,1349.8768042925149,1417.1154011075591
25,emergency,mean,DRO,2.16,1383.4961027000375,1349.8768042925153,1417.1154011075596
25,emergency,mean,DRO,2.24,1383.496102700037,1349.8768042925149,1417.1154011075591
25,emergency,mean,DRO,2.32,1383.4961027000375,1349.8768042925153,1417.1154011075596
25,emergency,mean,DRO,2.4,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,DRO,2.48,1383.496102700037,1349.8768042925149,1417.1154011075591
25,emergency,mean,DRO,2.56,1383.4961027000365,1349.8768042925144,1417.1154011075587
25,emergency,mean,DRO,2.64,1383.4961027000375,1349.8768042925153,1417.1154011075596
25,emergency,mean,DRO,2.72,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,DRO,2.8000000000000003,1383.496102700038,1349.8768042925158,1417.11540110756
25,emergency,mean,DRO,2.88,1383.4961027000375,1349.8768042925153,1417.1154011075596
25,emergency,mean,DRO,2.96,1383.4961027000375,1349.8768042925153,1417.1154011075596
25,emergency,mean,DRO,3.04,1373.9098447627878,1340.3234908281495,1407.496198697426
25,emergency,mean,DRO,3.12,1373.9098447627887,1340.3234908281504,1407.496198697427
25,emergency,mean,DRO,3.2,1373.9098447627878,1340.3234908281495,1407.496198697426
25,emergency,mean,DRO,3.2800000000000002,1373.9098447627882,1340.32349082815,1407.4961986974265
25,emergency,mean,DRO,3.36,1373.9098447627875,1340.3234908281493,1407.4961986974258
25,emergency,mean,DRO,3.44,1373.9098447627878,1340.3234908281495,1407.496198697426
25,emergency,mean,DRO,3.52,1373.9098447627882,1340.32349082815,1407.4961986974265
25,emergency,mean,DRO,3.6,1373.9098447627878,1340.3234908281495,1407.496198697426
25,emergency,mean,DRO,3.68,1342.0280621233899,1308.5501672143446,1375.5059570324352
25,emergency,mean,DRO,3.7600000000000002,1342.0280621233896,1308.5501672143444,1375.505957032435
25,emergency,mean,DRO,3.84,1342.0280621233899,1308.5501672143446,1375.5059570324352
25,emergency,mean,DRO,3.92,1332.10730720255,1298.6637593683304,1365.5508550367695
25,emergency,mean,DRO,4.0,1332.10730720255,1298.6637593683304,1365.5508550367695
25,emergency,mean,DRO,4.08,1332.1073072025501,1298.6637593683306,1365.5508550367697
25,emergency,mean,DRO,4.16,1312.0314614146416,1278.6616801883865,1345.4012426408967
25,emergency,mean,DRO,4.24,1312.031461414642,1278.661680188387,1345.4012426408972
25,emergency,mean,DRO,4.32,1312.031461414642,1278.661680188387,1345.4012426408972
25,emergency,mean,DRO,4.4,1312.031461414642,1278.661680188387,1345.4012426408972
25,emergency,mean,DRO,4.48,1312.0314614146412,1278.661680188386,1345.4012426408963
25,emergency,mean,DRO,4.5600000000000005,1312.0314614146425,1278.6616801883874,1345.4012426408976
25,emergency,mean,DRO,4.64,1312.0314614146416,1278.6616801883865,1345.4012426408967
25,emergency,mean,DRO,4.72,1312.0314614146416,1278.6616801883865,1345.4012426408967
25,emergency,mean,DRO,4.8,1312.0314614146416,1278.6616801883865,1345.4012426408967
25,emergency,mean,DRO,4.88,1312.0314614146416,1278.6616801883865,1345.4012426408967
25,emergency,mean,DRO,4.96,1312.031461414642,1278.661680188387,1345.4012426408972
25,emergency,mean,DRO,5.04,1312.0314614146425,1278.6616801883874,1345.4012426408976
25,emergency,mean,DRO,5.12,1312.0314614146416,1278.6616801883865,1345.4012426408967
25,emergency,mean,DRO,5.2,1312.0314614146416,1278.6616801883865,1345.4012426408967
25,emergency,mean,DRO,5.28,1312.0314614146412,1278.661680188386,1345.4012426408963
25,emergency,mean,DRO,5.36,1312.031461414642,1278.661680188387,1345.4012426408972
25,emergency,mean,DRO,5.44,1312.031461414642,1278.661680188387,1345.4012426408972
25,emergency,mean,DRO,5.5200000000000005,1312.0314614146416,1278.6616801883865,1345.4012426408967
25,emergency,mean,DRO,5.6000000000000005,1312.0314614146416,1278.6616801883865,1345.4012426408967
25,emergency,mean,DRO,5.68,1312.0314614146412,1278.661680188386,1345.4012426408963
25,emergency,mean,DRO,5.76,1312.0314614146425,1278.6616801883874,1345.4012426408976
25,emergency,mean,DRO,5.84,1312.0314614146425,1278.6616801883874,1345.4012426408976
25,emergency,mean,DRO,5.92,1312.0314614146416,1278.6616801883865,1345.4012426408967
25,emergency,mean,DRO,6.0,1312.0314614146416,1278.6616801883865,1345.4012426408967
25,emergency,mean,DRO,6.08,1312.031461414642,1278.661680188387,1345.4012426408972
25,emergency,mean,DRO,6.16,1312.031461414642,1278.661680188387,1345.4012426408972
25,emergency,mean,DRO,6.24,1312.031461414642,1278.661680188387,1345.4012426408972
25,emergency,mean,DRO,6.32,1312.031461414642,1278.661680188387,1345.4012426408972
25,emergency,mean,DRO,6.4,1312.0314614146416,1278.6616801883865,1345.4012426408967
25,emergency,mean,DRO,6.48,1312.0314614146425,1278.6616801883874,1345.4012426408976
25,emergency,mean,DRO,6.5600000000000005,1312.0314614146441,1278.661680188389,1345.4012426408992
25,emergency,mean,DRO,6.640000000000001,1312.0314614146425,1278.6616801883874,1345.4012426408976
25,emergency,mean,DRO,6.72,1312.031461414642,1278.661680188387,1345.4012426408972
25,emergency,mean,DRO,6.8,1309.5234296496044,1276.163326774475,1342.8835325247337
25,emergency,mean,DRO,6.88,1309.5234296496074,1276.1633267744778,1342.883532524737
25,emergency,mean,DRO,6.96,1294.503548047499,1261.2021047361386,1327.8049913588593
25,emergency,mean,DRO,7.04,1279.5424302924503,1246.3018029648927,1312.7830576200079
25,emergency,mean,DRO,7.12,1279.5424302924516,1246.301802964894,1312.7830576200092
25,emergency,mean,DRO,7.2,1279.0922861628,1245.8535629948842,1312.331009330716
25,emergency,mean,DRO,7.28,1279.092286162802,1245.8535629948863,1312.331009330718
25,emergency,mean,DRO,7.36,1279.0922861628005,1245.8535629948847,1312.3310093307164
25,emergency,mean,DRO,7.44,1279.0922861628,1245.8535629948842,1312.331009330716
25,emergency,mean,DRO,7.5200000000000005,1279.0922861627996,1245.8535629948838,1312.3310093307155
25,emergency,mean,DRO,7.6000000000000005,1279.092286162801,1245.8535629948851,1312.3310093307168
25,emergency,mean,DRO,7.68,1267.6066974965306,1234.4171363765806,1300.7962586164806
25,emergency,mean,DRO,7.76,1180.1400119711839,1147.3761786724376,1212.9038452699301
25,emergency,mean,DRO,7.84,1119.0418735976602,1086.6480396236334,1151.435707571687
25,emergency,mean,DRO,7.92,1116.7769667014936,1084.3973684672037,1149.1565649357835
25,emergency,mean,DRO,8.0,1116.7769667014945,1084.3973684672046,1149.1565649357844
25,emergency,mean,ERM,0.0,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,0.08,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,0.16,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,0.24,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,0.32,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,0.4,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,0.48,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,0.56,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,0.64,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,0.72,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,0.8,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,0.88,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,0.96,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,1.04,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,1.12,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,1.2,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,1.28,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,1.36,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,1.44,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,1.52,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,1.6,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,1.68,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,1.76,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,1.84,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,1.92,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,2.0,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,2.08,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,2.16,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,2.24,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,2.32,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,2.4,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,2.48,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,2.56,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,2.64,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,2.72,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,2.8000000000000003,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,2.88,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,2.96,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,3.04,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,3.12,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,3.2,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,3.2800000000000002,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,3.36,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,3.44,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,3.52,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,3.6,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,3.68,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,3.7600000000000002,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,3.84,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,3.92,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,4.0,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,4.08,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,4.16,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,4.24,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,4.32,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,4.4,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,4.48,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,4.5600000000000005,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,4.64,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,4.72,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,4.8,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,4.88,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,4.96,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,5.04,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,5.12,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,5.2,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,5.28,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,5.36,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,5.44,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,5.5200000000000005,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,5.6000000000000005,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,5.68,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,5.76,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,5.84,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,5.92,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,6.0,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,6.08,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,6.16,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,6.24,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,6.32,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,6.4,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,6.48,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,6.5600000000000005,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,6.640000000000001,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,6.72,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,6.8,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,6.88,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,6.96,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,7.04,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,7.12,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,7.2,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,7.28,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,7.36,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,7.44,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,7.5200000000000005,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,7.6000000000000005,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,7.68,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,7.76,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,7.84,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,7.92,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,ERM,8.0,1383.4961027000372,1349.876804292515,1417.1154011075594
25,emergency,mean,RS,0.0,884.1836729435931,853.5171970043936,914.8501488827927
25,emergency,mean,RS,0.08,821.1190829187254,791.0541323449867,851.1840334924642
25,emergency,mean,RS,0.16,790.3290910000333,760.5812678417537,820.0769141583128
25,emergency,mean,RS,0.24,762.8013889531812,733.3670448411849,792.2357330651776
25,emergency,mean,RS,0.32,779.329072562329,749.7040298923274,808.9541152323305
25,emergency,mean,RS,0.4,788.3772283058232,758.6508131017007,818.1036435099458
25,emergency,mean,RS,0.48,710.3575617058831,681.5481450762522,739.1669783355139
25,emergency,mean,RS,0.56,723.6889654806062,694.7154476734013,752.662483287811
25,emergency,mean,RS,0.64,733.3214682515021,704.2321110343287,762.4108254686755
25,emergency,mean,RS,0.72,751.632875779373,722.3281639705481,780.9375875881979
25,emergency,mean,RS,0.8,716.4476537228953,687.5631581453817,745.3321493004089
25,emergency,mean,RS,0.88,652.2728843822875,624.2202606656566,680.3255080989185
25,emergency,mean,RS,0.96,662.9911088231601,634.7952766831305,691.1869409631896
25,emergency,mean,RS,1.04,660.3194914211742,632.1594487361862,688.4795341061623
25,emergency,mean,RS,1.12,698.8124450196404,670.1465758727354,727.4783141665455
25,emergency,mean,RS,1.2,628.9654595897913,601.2407898846346,656.690129294948
25,emergency,mean,RS,1.28,668.9779299706481,640.7024621929361,697.2533977483602
25,emergency,mean,RS,1.36,569.0404096352195,542.2268521789993,595.8539670914397
25,emergency,mean,RS,1.44,584.5456852674558,557.4855356670568,611.6058348678549
25,emergency,mean,RS,1.52,620.4911323431093,592.8911129262192,648.0911517599993
25,emergency,mean,RS,1.6,594.9550852679744,567.7347360393298,622.1754344966189
25,emergency,mean,RS,1.68,577.7777112664678,550.8236797473808,604.7317427855548
25,emergency,mean,RS,1.76,651.0130959748724,622.97728881844,679.0489031313048
25,emergency,mean,RS,1.84,570.7870797411084,543.9450060997102,597.6291533825066
25,emergency,mean,RS,1.92,600.8695249360658,573.5597202152277,628.1793296569039
25,emergency,mean,RS,2.0,555.1507460299443,528.5728366902018,581.7286553696869
25,emergency,mean,RS,2.08,571.3095861776694,544.4590840471745,598.1600883081643
25,emergency,mean,RS,2.16,544.7887738396181,518.3931329942891,571.1844146849471
25,emergency,mean,RS,2.24,515.5021625679434,489.6437722358253,541.3605529000615
25,emergency,mean,RS,2.32,520.5226479753654,494.5708838347688,546.4744121159621
25,emergency,mean,RS,2.4,463.111626320474,438.29253376216,487.93071887878796
25,emergency,mean,RS,2.48,547.6048941753232,521.1594801741707,574.0503081764758
25,emergency,mean,RS,2.56,502.2208263132523,476.6123076781907,527.829344948314
25,emergency,mean,RS,2.64,524.030090445374,498.01328930097475,550.0468915897732
25,emergency,mean,RS,2.72,468.26171985897156,443.3355982473744,493.18784147056874
25,emergency,mean,RS,2.8000000000000003,448.9559416225175,424.4374112014531,473.47447204358195
25,emergency,mean,RS,2.88,505.0804826622675,479.41762621073946,530.7433391137956
25,emergency,mean,RS,2.96,488.0117645655335,462.68083145771897,513.3426976733481
25,emergency,mean,RS,3.04,508.9500889808044,483.21423745932094,534.6859405022878
25,emergency,mean,RS,3.12,426.8712358606084,402.84952432264333,450.8929473985735
25,emergency,mean,RS,3.2,449.3249973850915,424.7984333185997,473.8515614515833
25,emergency,mean,RS,3.2800000000000002,427.6018048983542,403.5633866904885,451.6402231062199
25,emergency,mean,RS,3.36,448.6832259353934,424.1706294672957,473.1958224034911
25,emergency,mean,RS,3.44,423.9103409751249,399.95617752749615,447.8645044227536
25,emergency,mean,RS,3.52,400.49982178856766,377.0926018941534,423.9070416829819
25,emergency,mean,RS,3.6,381.34610107793736,358.4115791281324,404.2806230277423
25,emergency,mean,RS,3.68,412.81493842219624,389.1153824988652,436.5144943455273
25,emergency,mean,RS,3.7600000000000002,384.58364458868175,361.56892060075296,407.59836857661054
25,emergency,mean,RS,3.84,352.7221401053049,330.5413554166752,374.90292479393463
25,emergency,mean,RS,3.92,365.8535926007979,343.317540805013,388.38964439658287
25,emergency,mean,RS,4.0,413.184357539049,389.47625463080647,436.89246044729157
25,emergency,mean,RS,4.08,354.71542664503437,332.4803675408025,376.95048574926625
25,emergency,mean,RS,4.16,352.2808090133647,330.112169077988,374.4494489487414
25,emergency,mean,RS,4.24,305.84268886395404,285.04973346794947,326.6356442599586
25,emergency,mean,RS,4.32,361.05500655276956,338.64851336776695,383.46149973777216
25,emergency,mean,RS,4.4,361.98964136436723,339.557917865664,384.42136486307044
25,emergency,mean,RS,4.48,347.41329145632824,325.3805613806278,369.4460215320287
25,emergency,mean,RS,4.5600000000000005,324.16950679424383,302.8164934218653,345.52252016662237
25,emergency,mean,RS,4.64,404.62355575919986,381.1167789244569,428.1303325939428
25,emergency,mean,RS,4.72,283.7815045560255,263.7076167242693,303.85539238778165
25,emergency,mean,RS,4.8,293.5919768733427,273.1906664155688,313.99328733111656
25,emergency,mean,RS,4.88,314.17106154344594,293.12187454669777,335.2202485401941
25,emergency,mean,RS,4.96,306.89207198733754,286.06663903061803,327.71750494405705
25,emergency,mean,RS,5.04,276.65779210534924,256.8236421160571,296.4919420946414
25,emergency,mean,RS,5.12,287.60888559624215,267.40659275290625,307.81117843957804
25,emergency,mean,RS,5.2,271.1785332965526,251.53274402266177,290.8243225704434
25,emergency,mean,RS,5.28,261.343261719703,242.0419927883468,280.64453065105914
25,emergency,mean,RS,5.36,263.7146970247699,244.32992165578779,283.0994723937521
25,emergency,mean,RS,5.44,268.2670723864373,248.72287914376795,287.81126562910663
25,emergency,mean,RS,5.5200000000000005,266.3346427170668,246.85779584600527,285.8114895881283
25,emergency,mean,RS,5.6000000000000005,266.377899257851,246.89953763543207,285.85626088027
25,emergency,mean,RS,5.68,308.7452773394023,287.86260452098594,329.6279501578187
25,emergency,mean,RS,5.76,226.80468833770286,208.76912645639266,244.84025021901306
25,emergency,mean,RS,5.84,206.9395460723852,189.68994486091225,224.18914728385818
25,emergency,mean,RS,5.92,243.0467180423519,224.4038686171346,261.6895674675692
25,emergency,mean,RS,6.0,205.6302159000386,188.4343774925885,222.82605430748868
25,emergency,mean,RS,6.08,224.14973323405158,206.21599667471236,242.0834697933908
25,emergency,mean,RS,6.16,197.7404229350766,180.872296599761,214.6085492703922
25,emergency,mean,RS,6.24,213.29758510643757,195.78968489375745,230.80548531911768
25,emergency,mean,RS,6.32,199.32072161761988,182.38628284131966,216.2551603939201
25,emergency,mean,RS,6.4,248.8435686694302,229.99030784072795,267.69682949813244
25,emergency,mean,RS,6.48,183.39489324402683,167.14296984341442,199.64681664463924
25,emergency,mean,RS,6.5600000000000005,170.05812226679765,154.4058121687953,185.7104323648
25,emergency,mean,RS,6.640000000000001,219.76151379720298,201.99658063436772,237.52644696003824
25,emergency,mean,RS,6.72,191.017012723724,174.43417460726621,207.5998508401818
25,emergency,mean,RS,6.8,150.52879413817607,135.81084605358512,165.246742222767
25,emergency,mean,RS,6.88,224.34662546360917,206.4053413535184,242.28790957369995
25,emergency,mean,RS,6.96,205.11010472700667,187.93577676185538,222.28443269215796
25,emergency,mean,RS,7.04,176.6635355138069,160.71125589718545,192.61581513042833
25,emergency,mean,RS,7.12,167.9176774924535,152.36359077814168,183.4717642067653
25,emergency,mean,RS,7.2,183.47923966830066,167.2235910433384,199.73488829326294
25,emergency,mean,RS,7.28,175.89043930260684,159.97280157583427,191.8080770293794
25,emergency,mean,RS,7.36,162.34061408030678,147.0466110658262,177.63461709478736
25,emergency,mean,RS,7.44,174.9732957320864,159.09695988546284,190.84963157870996
25,emergency,mean,RS,7.5200000000000005,173.10274464822075,157.31134777419058,188.89414152225092
25,emergency,mean,RS,7.6000000000000005,180.0262346975713,163.9235867618701,196.12888263327253
25,emergency,mean,RS,7.68,138.17290258306463,124.10104137449687,152.24476379163238
25,emergency,mean,RS,7.76,112.89703198659893,100.24180804212895,125.55225593106891
25,emergency,mean,RS,7.84,160.83288011911645,145.61112300105646,176.05463723717645
25,emergency,mean,RS,7.92,139.125304183352,125.00304729837254,153.24756106833146
25,emergency,mean,RS,8.0,117.92829515221969,104.97835013278878,130.8782401716506
25,emergency,quantile95,DRO,0.0,2427.1987121795682,2419.932987928686,2442.87672089658
25,emergency,quantile95,DRO,0.08,2427.1987121795673,2419.9329879286856,2442.876720896579
25,emergency,quantile95,DRO,0.16,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,DRO,0.24,2427.1987121795682,2419.932987928686,2442.8767208965796
25,emergency,quantile95,DRO,0.32,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,DRO,0.4,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,DRO,0.48,2427.1987121795673,2419.932987928685,2442.876720896579
25,emergency,quantile95,DRO,0.56,2427.1987121795687,2419.932987928687,2442.8767208965805
25,emergency,quantile95,DRO,0.64,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,DRO,0.72,2427.1987121795682,2419.932987928686,2442.87672089658
25,emergency,quantile95,DRO,0.8,2427.1987121795682,2419.932987928687,2442.8767208965805
25,emergency,quantile95,DRO,0.88,2427.1987121795682,2419.932987928687,2442.87672089658
25,emergency,quantile95,DRO,0.96,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,DRO,1.04,2427.1987121795682,2419.932987928687,2442.8767208965805
25,emergency,quantile95,DRO,1.12,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,DRO,1.2,2427.198712179568,2419.932987928686,2442.8767208965796
25,emergency,quantile95,DRO,1.28,2427.1987121795682,2419.932987928686,2442.87672089658
25,emergency,quantile95,DRO,1.36,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,DRO,1.44,2427.1987121795682,2419.932987928686,2442.87672089658
25,emergency,quantile95,DRO,1.52,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,DRO,1.6,2427.198712179568,2419.932987928686,2442.8767208965796
25,emergency,quantile95,DRO,1.68,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,DRO,1.76,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,DRO,1.84,2427.1987121795682,2419.932987928686,2442.8767208965796
25,emergency,quantile95,DRO,1.92,2427.1987121795682,2419.932987928686,2442.87672089658
25,emergency,quantile95,DRO,2.0,2427.198712179568,2419.9329879286856,2442.876720896579
25,emergency,quantile95,DRO,2.08,2427.198712179568,2419.932987928686,2442.87672089658
25,emergency,quantile95,DRO,2.16,2427.1987121795687,2419.9329879286865,2442.87672089658
25,emergency,quantile95,DRO,2.24,2427.1987121795673,2419.932987928686,2442.8767208965796
25,emergency,quantile95,DRO,2.32,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,DRO,2.4,2427.1987121795682,2419.932987928686,2442.87672089658
25,emergency,quantile95,DRO,2.48,2427.1987121795682,2419.932987928686,2442.8767208965796
25,emergency,quantile95,DRO,2.56,2427.1987121795673,2419.9329879286856,2442.876720896579
25,emergency,quantile95,DRO,2.64,2427.1987121795682,2419.932987928687,2442.8767208965805
25,emergency,quantile95,DRO,2.72,2427.1987121795682,2419.932987928686,2442.87672089658
25,emergency,quantile95,DRO,2.8000000000000003,2427.198712179569,2419.9329879286875,2442.876720896581
25,emergency,quantile95,DRO,2.88,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,DRO,2.96,2427.1987121795682,2419.932987928686,2442.8767208965796
25,emergency,quantile95,DRO,3.04,2417.3159720380745,2410.050247787192,2432.9939807550854
25,emergency,quantile95,DRO,3.12,2417.3159720380745,2410.0502477871923,2432.9939807550863
25,emergency,quantile95,DRO,3.2,2417.3159720380736,2410.050247787192,2432.9939807550854
25,emergency,quantile95,DRO,3.2800000000000002,2417.315972038074,2410.0502477871923,2432.993980755086
25,emergency,quantile95,DRO,3.36,2417.3159720380736,2410.050247787192,2432.9939807550854
25,emergency,quantile95,DRO,3.44,2417.3159720380736,2410.050247787192,2432.993980755086
25,emergency,quantile95,DRO,3.52,2417.315972038074,2410.0502477871923,2432.9939807550863
25,emergency,quantile95,DRO,3.6,2417.3159720380736,2410.050247787192,2432.9939807550854
25,emergency,quantile95,DRO,3.68,2384.4452685919878,2377.1795443411056,2400.1232773089996
25,emergency,quantile95,DRO,3.7600000000000002,2384.4452685919878,2377.1795443411056,2400.1232773089996
25,emergency,quantile95,DRO,3.84,2384.4452685919878,2377.179544341106,2400.1232773089996
25,emergency,quantile95,DRO,3.92,2374.2071314187783,2366.941407167896,2389.88514013579
25,emergency,quantile95,DRO,4.0,2374.2071314187783,2366.941407167896,2389.8851401357897
25,emergency,quantile95,DRO,4.08,2374.2071314187788,2366.941407167897,2389.8851401357906
25,emergency,quantile95,DRO,4.16,2353.4429209385216,2346.17719668764,2369.120929655534
25,emergency,quantile95,DRO,4.24,2353.4429209385225,2346.1771966876404,2369.1209296555344
25,emergency,quantile95,DRO,4.32,2353.4429209385225,2346.177196687641,2369.1209296555344
25,emergency,quantile95,DRO,4.4,2353.4429209385225,2346.1771966876404,2369.1209296555344
25,emergency,quantile95,DRO,4.48,2353.4429209385216,2346.17719668764,2369.1209296555335
25,emergency,quantile95,DRO,4.5600000000000005,2353.442920938523,2346.1771966876413,2369.120929655535
25,emergency,quantile95,DRO,4.64,2353.442920938522,2346.1771966876404,2369.120929655534
25,emergency,quantile95,DRO,4.72,2353.442920938522,2346.1771966876404,2369.1209296555335
25,emergency,quantile95,DRO,4.8,2353.4429209385216,2346.17719668764,2369.120929655534
25,emergency,quantile95,DRO,4.88,2353.4429209385216,2346.1771966876404,2369.1209296555335
25,emergency,quantile95,DRO,4.96,2353.4429209385225,2346.177196687641,2369.1209296555344
25,emergency,quantile95,DRO,5.04,2353.442920938523,2346.1771966876413,2369.1209296555344
25,emergency,quantile95,DRO,5.12,2353.442920938522,2346.17719668764,2369.120929655534
25,emergency,quantile95,DRO,5.2,2353.442920938522,2346.1771966876404,2369.1209296555335
25,emergency,quantile95,DRO,5.28,2353.4429209385216,2346.17719668764,2369.1209296555335
25,emergency,quantile95,DRO,5.36,2353.4429209385225,2346.1771966876404,2369.1209296555344
25,emergency,quantile95,DRO,5.44,2353.4429209385225,2346.1771966876404,2369.1209296555344
25,emergency,quantile95,DRO,5.5200000000000005,2353.442920938522,2346.17719668764,2369.1209296555335
25,emergency,quantile95,DRO,5.6000000000000005,2353.4429209385216,2346.17719668764,2369.1209296555335
25,emergency,quantile95,DRO,5.68,2353.4429209385216,2346.17719668764,2369.1209296555335
25,emergency,quantile95,DRO,5.76,2353.4429209385225,2346.177196687641,2369.1209296555344
25,emergency,quantile95,DRO,5.84,2353.442920938523,2346.177196687641,2369.1209296555344
25,emergency,quantile95,DRO,5.92,2353.442920938522,2346.17719668764,2369.1209296555335
25,emergency,quantile95,DRO,6.0,2353.442920938522,2346.1771966876404,2369.120929655534
25,emergency,quantile95,DRO,6.08,2353.4429209385225,2346.1771966876404,2369.1209296555344
25,emergency,quantile95,DRO,6.16,2353.4429209385225,2346.1771966876404,2369.120929655534
25,emergency,quantile95,DRO,6.24,2353.4429209385225,2346.177196687641,2369.1209296555344
25,emergency,quantile95,DRO,6.32,2353.4429209385225,2346.177196687641,2369.1209296555344
25,emergency,quantile95,DRO,6.4,2353.4429209385216,2346.1771966876404,2369.1209296555335
25,emergency,quantile95,DRO,6.48,2353.442920938523,2346.1771966876413,2369.1209296555344
25,emergency,quantile95,DRO,6.5600000000000005,2353.4429209385244,2346.1771966876427,2369.120929655536
25,emergency,quantile95,DRO,6.640000000000001,2353.4429209385225,2346.177196687641,2369.120929655535
25,emergency,quantile95,DRO,6.72,2353.4429209385225,2346.1771966876404,2369.120929655534
25,emergency,quantile95,DRO,6.8,2350.843924290815,2343.5782000399327,2366.5219330078266
25,emergency,quantile95,DRO,6.88,2350.843924290818,2343.5782000399363,2366.52193300783
25,emergency,quantile95,DRO,6.96,2335.269548278234,2328.0038240273525,2350.947556995246
25,emergency,quantile95,DRO,7.04,2319.7278851382707,2312.462160887389,2335.4058938552826
25,emergency,quantile95,DRO,7.12,2319.727885138272,2312.4621608873904,2335.4058938552835
25,emergency,quantile95,DRO,7.2,2319.2594729325992,2311.993748681717,2334.937481649611
25,emergency,quantile95,DRO,7.28,2319.2594729326015,2311.99374868172,2334.9374816496133
25,emergency,quantile95,DRO,7.36,2319.2594729326,2311.993748681718,2334.937481649612
25,emergency,quantile95,DRO,7.44,2319.2594729325992,2311.9937486817175,2334.9374816496115
25,emergency,quantile95,DRO,7.5200000000000005,2319.2594729325992,2311.993748681717,2334.9374816496106
25,emergency,quantile95,DRO,7.6000000000000005,2319.2594729326006,2311.993748681719,2334.9374816496124
25,emergency,quantile95,DRO,7.68,2307.300374672557,2300.034650421676,2322.978383389569
25,emergency,quantile95,DRO,7.76,2215.5893727828793,2208.3236485319976,2231.267381499891
25,emergency,quantile95,DRO,7.84,2150.617560546545,2143.351836295663,2166.295569263557
25,emergency,quantile95,DRO,7.92,2148.2003706893765,2140.9346464384944,2163.8783794063884
25,emergency,quantile95,DRO,8.0,2148.2003706893775,2140.9346464384957,2163.8783794063893
25,emergency,quantile95,ERM,0.0,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,0.08,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,0.16,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,0.24,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,0.32,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,0.4,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,0.48,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,0.56,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,0.64,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,0.72,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,0.8,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,0.88,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,0.96,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,1.04,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,1.12,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,1.2,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,1.28,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,1.36,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,1.44,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,1.52,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,1.6,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,1.68,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,1.76,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,1.84,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,1.92,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,2.0,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,2.08,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,2.16,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,2.24,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,2.32,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,2.4,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,2.48,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,2.56,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,2.64,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,2.72,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,2.8000000000000003,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,2.88,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,2.96,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,3.04,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,3.12,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,3.2,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,3.2800000000000002,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,3.36,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,3.44,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,3.52,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,3.6,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,3.68,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,3.7600000000000002,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,3.84,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,3.92,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,4.0,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,4.08,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,4.16,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,4.24,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,4.32,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,4.4,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,4.48,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,4.5600000000000005,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,4.64,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,4.72,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,4.8,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,4.88,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,4.96,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,5.04,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,5.12,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,5.2,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,5.28,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,5.36,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,5.44,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,5.5200000000000005,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,5.6000000000000005,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,5.68,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,5.76,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,5.84,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,5.92,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,6.0,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,6.08,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,6.16,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,6.24,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,6.32,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,6.4,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,6.48,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,6.5600000000000005,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,6.640000000000001,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,6.72,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,6.8,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,6.88,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,6.96,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,7.04,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,7.12,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,7.2,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,7.28,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,7.36,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,7.44,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,7.5200000000000005,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,7.6000000000000005,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,7.68,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,7.76,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,7.84,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,7.92,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,ERM,8.0,2427.1987121795682,2419.9329879286865,2442.87672089658
25,emergency,quantile95,RS,0.0,1895.5135462754731,1888.2478220245912,1911.1915549924847
25,emergency,quantile95,RS,0.08,1824.5285691252013,1817.2628448743196,1840.2065778422132
25,emergency,quantile95,RS,0.16,1789.391130668407,1782.125406417525,1805.0691393854186
25,emergency,quantile95,RS,0.24,1757.4516832207948,1750.185958969913,1773.1296919378065
25,emergency,quantile95,RS,0.32,1776.6762077701578,1769.4104835192757,1792.3542164871692
25,emergency,quantile95,RS,0.4,1787.1414743007401,1779.8757500498582,1802.8194830177515
25,emergency,quantile95,RS,0.48,1695.8778841529681,1688.612159902086,1711.5558928699797
25,emergency,quantile95,RS,0.56,1711.6508824513514,1704.3851582004695,1727.328891168363
25,emergency,quantile95,RS,0.64,1722.9880004692327,1715.7222762183508,1738.6660091862443
25,emergency,quantile95,RS,0.72,1744.4266174291581,1737.1608931782764,1760.1046261461697
25,emergency,quantile95,RS,0.8,1703.0889563968374,1695.8232321459554,1718.766965113849
25,emergency,quantile95,RS,0.88,1626.1200313533495,1618.8543071024676,1641.7980400703611
25,emergency,quantile95,RS,0.96,1639.0996774442406,1631.8339531933586,1654.7776861612522
25,emergency,quantile95,RS,1.04,1635.8652738098751,1628.5995495589934,1651.5432825268872
25,emergency,quantile95,RS,1.12,1682.1708032980446,1674.9050790471629,1697.8488120150564
25,emergency,quantile95,RS,1.2,1597.5387866961676,1590.2730624452856,1613.216795413179
25,emergency,quantile95,RS,1.28,1646.333181436483,1639.0674571856011,1662.0111901534947
25,emergency,quantile95,RS,1.36,1522.2760497948696,1515.0103255439876,1537.9540585118812
25,emergency,quantile95,RS,1.44,1542.034183461196,1534.7684592103142,1557.7121921782075
25,emergency,quantile95,RS,1.52,1587.0264591865005,1579.7607349356185,1602.704467903512
25,emergency,quantile95,RS,1.6,1555.1659550533482,1547.900230802466,1570.8439637703596
25,emergency,quantile95,RS,1.68,1533.4452971838386,1526.1795729329567,1549.12330590085
25,emergency,quantile95,RS,1.76,1624.5930151019372,1617.3272908510553,1640.2710238189488
25,emergency,quantile95,RS,1.84,1524.5183788245963,1517.2526545737146,1540.196387541608
25,emergency,quantile95,RS,1.92,1562.5866276656461,1555.3209034147642,1578.264636382658
25,emergency,quantile95,RS,2.0,1504.2533981340018,1496.9876738831197,1519.9314068510134
25,emergency,quantile95,RS,2.08,1525.187194682165,1517.9214704312833,1540.8652033991768
25,emergency,quantile95,RS,2.16,1490.6500237470682,1483.384299496186,1506.3280324640796
25,emergency,quantile95,RS,2.24,1451.5831755688744,1444.3174513179924,1467.261184285886
25,emergency,quantile95,RS,2.32,1458.3278482117914,1451.0621239609095,1474.005856928803
25,emergency,quantile95,RS,2.4,1379.2846729462938,1372.0189486954118,1394.9626816633056
25,emergency,quantile95,RS,2.48,1494.3551380612905,1487.0894138104086,1510.0331467783021
25,emergency,quantile95,RS,2.56,1433.6356604159807,1426.3699361650986,1449.3136691329923
25,emergency,quantile95,RS,2.64,1463.0300555946842,1455.764331343802,1478.7080643116956
25,emergency,quantile95,RS,2.72,1386.545560969728,1379.2798367188461,1402.2235696867397
25,emergency,quantile95,RS,2.8000000000000003,1359.1245141022093,1351.8587898513274,1374.802522819221
25,emergency,quantile95,RS,2.88,1437.5165645182653,1430.2508402673834,1453.194573235277
25,emergency,quantile95,RS,2.96,1414.1531133829149,1406.887389132033,1429.8311220999267
25,emergency,quantile95,RS,3.04,1442.7523565106442,1435.4866322597622,1458.4303652276558
25,emergency,quantile95,RS,3.12,1326.8693532721354,1319.6036290212533,1342.547361989147
25,emergency,quantile95,RS,3.2,1359.6555295879273,1352.3898053370453,1375.3335383049389
25,emergency,quantile95,RS,3.2800000000000002,1327.946888726038,1320.6811644751558,1343.6248974430493
25,emergency,quantile95,RS,3.36,1358.7321174300885,1351.4663931792063,1374.4101261471
25,emergency,quantile95,RS,3.44,1322.5019926893244,1315.2362684384425,1338.180001406336
25,emergency,quantile95,RS,3.52,1287.4838827565356,1280.2181585056537,1303.1618914735473
25,emergency,quantile95,RS,3.6,1257.9827541169877,1250.7170298661058,1273.6607628339993
25,emergency,quantile95,RS,3.68,1306.0520590716283,1298.7863348207466,1321.73006778864
25,emergency,quantile95,RS,3.7600000000000002,1262.996890461003,1255.731166210121,1278.6748991780146
25,emergency,quantile95,RS,3.84,1212.2384784415187,1204.9727541906366,1227.9164871585301
25,emergency,quantile95,RS,3.92,1233.5339762495862,1226.2682519987045,1249.2119849665978
25,emergency,quantile95,RS,4.0,1306.60260917126,1299.336884920378,1322.2806178882715
25,emergency,quantile95,RS,4.08,1215.4899914701782,1208.2242672192963,1231.1680001871898
25,emergency,quantile95,RS,4.16,1211.5150514412878,1204.249327190406,1227.1930601582994
25,emergency,quantile95,RS,4.24,1131.8477490764133,1124.5820248255313,1147.5257577934249
25,emergency,quantile95,RS,4.32,1225.777658876155,1218.5119346252732,1241.4556675931667
25,emergency,quantile95,RS,4.4,1227.290012940229,1220.024288689347,1242.9680216572406
25,emergency,quantile95,RS,4.48,1203.4771883176088,1196.2114640667266,1219.1551970346204
25,emergency,quantile95,RS,4.5600000000000005,1164.0125794115659,1156.7468551606837,1179.6905881285775
25,emergency,quantile95,RS,4.64,1293.7496783368667,1286.4839540859848,1309.4276870538783
25,emergency,quantile95,RS,4.72,1091.369588128296,1084.103863877414,1107.0475968453075
25,emergency,quantile95,RS,4.8,1109.656069506808,1102.390345255926,1125.3340782238197
25,emergency,quantile95,RS,4.88,1146.561481791766,1139.2957575408843,1162.2394905087776
25,emergency,quantile95,RS,4.96,1133.7116622618194,1126.4459380109374,1149.389670978831
25,emergency,quantile95,RS,5.04,1077.9419716481882,1070.676247397306,1093.6199803651996
25,emergency,quantile95,RS,5.12,1098.5390206006066,1091.2732963497247,1114.217029317618
25,emergency,quantile95,RS,5.2,1067.4503658025744,1060.1846415516923,1083.128374519586
25,emergency,quantile95,RS,5.28,1048.3102788621973,1041.0445546113153,1063.9882875792089
25,emergency,quantile95,RS,5.36,1052.953563786036,1045.687839535154,1068.6315725030474
25,emergency,quantile95,RS,5.44,1061.8135761641695,1054.5478519132873,1077.491584881181
25,emergency,quantile95,RS,5.5200000000000005,1058.0660689192273,1050.8003446683451,1073.7440776362387
25,emergency,quantile95,RS,5.6000000000000005,1058.1502256133601,1050.8845013624777,1073.8282343303713
25,emergency,quantile95,RS,5.68,1136.9967491383525,1129.7310248874703,1152.674757855364
25,emergency,quantile95,RS,5.76,977.9617839506542,970.6960596997721,993.6397926676657
25,emergency,quantile95,RS,5.84,934.465000578631,927.1992763277491,950.1430092956426
25,emergency,quantile95,RS,5.92,1011.7172521404278,1004.4515278895459,1027.3952608574396
25,emergency,quantile95,RS,6.0,931.4982651110282,924.2325408601464,947.17627382804
25,emergency,quantile95,RS,6.08,972.3078719861629,965.0421477352809,987.9858807031746
25,emergency,quantile95,RS,6.16,913.388324297189,906.1226000463071,929.0663330142006
25,emergency,quantile95,RS,6.24,948.7119160125526,941.4461917616707,964.3899247295642
25,emergency,quantile95,RS,6.32,917.0531190650236,909.7873948141416,932.7311277820353
25,emergency,quantile95,RS,6.4,1023.4369123406899,1016.171188089808,1039.1149210577016
25,emergency,quantile95,RS,6.48,879.2603720886747,871.9946478377929,894.9383808056864
25,emergency,quantile95,RS,6.5600000000000005,845.9291126198706,838.6633883689885,861.6071213368821
25,emergency,quantile95,RS,6.640000000000001,962.9070590736175,955.6413348227355,978.5850677906291
25,emergency,quantile95,RS,6.72,897.5999731804168,890.3342489295349,913.2779818974285
25,emergency,quantile95,RS,6.8,793.6675532904187,786.4018290395368,809.3455620074303
25,emergency,quantile95,RS,6.88,972.7276848423625,965.4619605914805,988.4056935593741
25,emergency,quantile95,RS,6.96,930.3135320548364,923.0478078039545,945.991540771848
25,emergency,quantile95,RS,7.04,862.6320426403705,855.3663183894885,878.310051357382
25,emergency,quantile95,RS,7.12,840.4398619951586,833.1741377442767,856.1178707121702
25,emergency,quantile95,RS,7.2,879.4665980648944,872.2008738140125,895.1446067819061
25,emergency,quantile95,RS,7.28,860.7026512515079,853.4369270006259,876.3806599685195
25,emergency,quantile95,RS,7.36,825.8913054068388,818.625581155957,841.5693141238504
25,emergency,quantile95,RS,7.44,858.4035669924737,851.1378427415918,874.0815757094854
25,emergency,quantile95,RS,7.5200000000000005,853.679570092786,846.4138458419039,869.3575788097976
25,emergency,quantile95,RS,7.6000000000000005,870.9844898158867,863.7187655650048,886.6624985328983
25,emergency,quantile95,RS,7.68,757.5072227977521,750.2414985468702,773.1852315147638
25,emergency,quantile95,RS,7.76,676.3711757015357,669.1054514506537,692.0491844185473
25,emergency,quantile95,RS,7.84,821.8646160846025,814.5988918337208,837.5426248016142
25,emergency,quantile95,RS,7.92,760.351604762092,753.0858805112101,776.0296134791037
25,emergency,quantile95,RS,8.0,693.4765288908561,686.2108046399743,709.1545376078677
25,initial,mean,DRO,0.0,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,DRO,0.08,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,DRO,0.16,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,DRO,0.24,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,DRO,0.32,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,DRO,0.4,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,DRO,0.48,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,DRO,0.56,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,DRO,0.64,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,DRO,0.72,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,DRO,0.8,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,DRO,0.88,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,DRO,0.96,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,DRO,1.04,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,DRO,1.12,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,DRO,1.2,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,DRO,1.28,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,DRO,1.36,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,DRO,1.44,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,DRO,1.52,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,DRO,1.6,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,DRO,1.68,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,DRO,1.76,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,DRO,1.84,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,DRO,1.92,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,DRO,2.0,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,DRO,2.08,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,DRO,2.16,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,DRO,2.24,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,DRO,2.32,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,DRO,2.4,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,DRO,2.48,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,DRO,2.56,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,DRO,2.64,4083.247772881883,4083.247772881883,4083.247772881883
25,initial,mean,DRO,2.72,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,DRO,2.8000000000000003,4083.247772881883,4083.247772881883,4083.247772881883
25,initial,mean,DRO,2.88,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,DRO,2.96,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,DRO,3.04,4091.4833896664622,4091.4833896664622,4091.4833896664622
25,initial,mean,DRO,3.12,4091.4833896664622,4091.4833896664622,4091.4833896664622
25,initial,mean,DRO,3.2,4091.4833896664622,4091.4833896664622,4091.4833896664622
25,initial,mean,DRO,3.2800000000000002,4091.4833896664622,4091.4833896664622,4091.4833896664622
25,initial,mean,DRO,3.36,4091.4833896664627,4091.4833896664627,4091.4833896664627
25,initial,mean,DRO,3.44,4091.4833896664627,4091.4833896664627,4091.4833896664627
25,initial,mean,DRO,3.52,4091.4833896664622,4091.4833896664622,4091.4833896664622
25,initial,mean,DRO,3.6,4091.4833896664636,4091.4833896664636,4091.4833896664636
25,initial,mean,DRO,3.68,4118.875642538201,4118.875642538201,4118.875642538201
25,initial,mean,DRO,3.7600000000000002,4118.875642538201,4118.875642538201,4118.875642538201
25,initial,mean,DRO,3.84,4118.875642538201,4118.875642538201,4118.875642538201
25,initial,mean,DRO,3.92,4127.407423515876,4127.407423515876,4127.407423515876
25,initial,mean,DRO,4.0,4127.407423515876,4127.407423515876,4127.407423515876
25,initial,mean,DRO,4.08,4127.407423515876,4127.407423515876,4127.407423515876
25,initial,mean,DRO,4.16,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,mean,DRO,4.24,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,mean,DRO,4.32,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,mean,DRO,4.4,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,mean,DRO,4.48,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,mean,DRO,4.5600000000000005,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,mean,DRO,4.64,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,mean,DRO,4.72,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,mean,DRO,4.8,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,mean,DRO,4.88,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,mean,DRO,4.96,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,mean,DRO,5.04,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,mean,DRO,5.12,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,mean,DRO,5.2,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,mean,DRO,5.28,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,mean,DRO,5.36,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,mean,DRO,5.44,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,mean,DRO,5.5200000000000005,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,mean,DRO,5.6000000000000005,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,mean,DRO,5.68,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,mean,DRO,5.76,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,mean,DRO,5.84,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,mean,DRO,5.92,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,mean,DRO,6.0,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,mean,DRO,6.08,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,mean,DRO,6.16,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,mean,DRO,6.24,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,mean,DRO,6.32,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,mean,DRO,6.4,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,mean,DRO,6.48,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,mean,DRO,6.5600000000000005,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,mean,DRO,6.640000000000001,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,mean,DRO,6.72,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,mean,DRO,6.8,4146.876762789178,4146.876762789178,4146.876762789178
25,initial,mean,DRO,6.88,4146.8767627891775,4146.8767627891775,4146.8767627891775
25,initial,mean,DRO,6.96,4159.855409466327,4159.855409466327,4159.855409466327
25,initial,mean,DRO,7.04,4172.806795416298,4172.806795416298,4172.806795416298
25,initial,mean,DRO,7.12,4172.806795416297,4172.806795416297,4172.806795416297
25,initial,mean,DRO,7.2,4173.197138921023,4173.197138921023,4173.197138921023
25,initial,mean,DRO,7.28,4173.197138921022,4173.197138921022,4173.197138921022
25,initial,mean,DRO,7.36,4173.197138921023,4173.197138921023,4173.197138921023
25,initial,mean,DRO,7.44,4173.197138921023,4173.197138921023,4173.197138921023
25,initial,mean,DRO,7.5200000000000005,4173.197138921023,4173.197138921023,4173.197138921023
25,initial,mean,DRO,7.6000000000000005,4173.197138921023,4173.197138921023,4173.197138921023
25,initial,mean,DRO,7.68,4183.163054137724,4183.163054137724,4183.163054137724
25,initial,mean,DRO,7.76,4259.588889045792,4259.588889045792,4259.588889045792
25,initial,mean,DRO,7.84,4313.732065909403,4313.732065909403,4313.732065909403
25,initial,mean,DRO,7.92,4315.746390790375,4315.746390790375,4315.746390790375
25,initial,mean,DRO,8.0,4315.746390790373,4315.746390790373,4315.746390790373
25,initial,mean,ERM,0.0,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,0.08,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,0.16,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,0.24,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,0.32,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,0.4,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,0.48,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,0.56,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,0.64,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,0.72,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,0.8,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,0.88,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,0.96,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,1.04,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,1.12,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,1.2,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,1.28,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,1.36,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,1.44,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,1.52,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,1.6,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,1.68,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,1.76,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,1.84,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,1.92,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,2.0,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,2.08,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,2.16,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,2.24,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,2.32,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,2.4,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,2.48,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,2.56,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,2.64,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,2.72,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,2.8000000000000003,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,2.88,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,2.96,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,3.04,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,3.12,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,3.2,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,3.2800000000000002,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,3.36,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,3.44,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,3.52,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,3.6,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,3.68,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,3.7600000000000002,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,3.84,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,3.92,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,4.0,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,4.08,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,4.16,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,4.24,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,4.32,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,4.4,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,4.48,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,4.5600000000000005,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,4.64,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,4.72,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,4.8,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,4.88,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,4.96,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,5.04,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,5.12,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,5.2,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,5.28,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,5.36,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,5.44,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,5.5200000000000005,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,5.6000000000000005,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,5.68,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,5.76,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,5.84,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,5.92,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,6.0,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,6.08,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,6.16,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,6.24,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,6.32,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,6.4,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,6.48,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,6.5600000000000005,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,6.640000000000001,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,6.72,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,6.8,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,6.88,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,6.96,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,7.04,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,7.12,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,7.2,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,7.28,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,7.36,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,7.44,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,7.5200000000000005,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,7.6000000000000005,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,7.68,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,7.76,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,7.84,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,7.92,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,ERM,8.0,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,mean,RS,0.0,4526.318744468632,4526.318744468632,4526.318744468632
25,initial,mean,RS,0.08,4585.472892093857,4585.472892093857,4585.472892093857
25,initial,mean,RS,0.16,4614.754090807852,4614.754090807852,4614.754090807852
25,initial,mean,RS,0.24,4641.370297014196,4641.370297014196,4641.370297014196
25,initial,mean,RS,0.32,4625.349859889726,4625.349859889726,4625.349859889726
25,initial,mean,RS,0.4,4616.628804447572,4616.628804447572,4616.628804447572
25,initial,mean,RS,0.48,4692.681796237385,4692.681796237385,4692.681796237385
25,initial,mean,RS,0.56,4679.53763098873,4679.53763098873,4679.53763098873
25,initial,mean,RS,0.64,4670.090032640496,4670.090032640496,4670.090032640496
25,initial,mean,RS,0.72,4652.224518507223,4652.224518507223,4652.224518507223
25,initial,mean,RS,0.8,4686.672569367494,4686.672569367494,4686.672569367494
25,initial,mean,RS,0.88,4750.813340237066,4750.813340237066,4750.813340237066
25,initial,mean,RS,0.96,4739.996968494656,4739.996968494656,4739.996968494656
25,initial,mean,RS,1.04,4742.692304856626,4742.692304856626,4742.692304856626
25,initial,mean,RS,1.12,4704.104363616485,4704.104363616485,4704.104363616485
25,initial,mean,RS,1.2,4774.631044118052,4774.631044118052,4774.631044118052
25,initial,mean,RS,1.28,4733.9690485011215,4733.9690485011215,4733.9690485011215
25,initial,mean,RS,1.36,4837.349991535798,4837.349991535798,4837.349991535798
25,initial,mean,RS,1.44,4820.884880147192,4820.884880147192,4820.884880147192
25,initial,mean,RS,1.52,4783.391317042771,4783.391317042771,4783.391317042771
25,initial,mean,RS,1.6,4809.941737153733,4809.941737153733,4809.941737153733
25,initial,mean,RS,1.68,4828.042285378324,4828.042285378324,4828.042285378324
25,initial,mean,RS,1.76,4752.085853779909,4752.085853779909,4752.085853779909
25,initial,mean,RS,1.84,4835.481384011028,4835.481384011028,4835.481384011028
25,initial,mean,RS,1.92,4803.757843310152,4803.757843310152,4803.757843310152
25,initial,mean,RS,2.0,4852.368867919855,4852.368867919855,4852.368867919855
25,initial,mean,RS,2.08,4834.924037463053,4834.924037463053,4834.924037463053
25,initial,mean,RS,2.16,4863.705013242301,4863.705013242301,4863.705013242301
25,initial,mean,RS,2.24,4896.260720057461,4896.260720057461,4896.260720057461
25,initial,mean,RS,2.32,4890.640159521697,4890.640159521697,4890.640159521697
25,initial,mean,RS,2.4,4956.509472242948,4956.509472242948,4956.509472242948
25,initial,mean,RS,2.48,4860.617417980449,4860.617417980449,4860.617417980449
25,initial,mean,RS,2.56,4911.216982684871,4911.216982684871,4911.216982684871
25,initial,mean,RS,2.64,4886.721653369285,4886.721653369285,4886.721653369285
25,initial,mean,RS,2.72,4950.458732223416,4950.458732223416,4950.458732223416
25,initial,mean,RS,2.8000000000000003,4973.309604613016,4973.309604613016,4973.309604613016
25,initial,mean,RS,2.88,4907.98289593297,4907.98289593297,4907.98289593297
25,initial,mean,RS,2.96,4927.452438545762,4927.452438545762,4927.452438545762
25,initial,mean,RS,3.04,4903.619735939321,4903.619735939321,4903.619735939321
25,initial,mean,RS,3.12,5000.188905304743,5000.188905304743,5000.188905304743
25,initial,mean,RS,3.2,4972.867091708249,4972.867091708249,4972.867091708249
25,initial,mean,RS,3.2800000000000002,4999.290959093159,4999.290959093159,4999.290959093159
25,initial,mean,RS,3.36,4973.636601839784,4973.636601839784,4973.636601839784
25,initial,mean,RS,3.44,5003.828372457087,5003.828372457087,5003.828372457087
25,initial,mean,RS,3.52,5033.01013073441,5033.01013073441,5033.01013073441
25,initial,mean,RS,3.6,5057.594404600701,5057.594404600701,5057.594404600701
25,initial,mean,RS,3.68,5017.536650471832,5017.536650471832,5017.536650471832
25,initial,mean,RS,3.7600000000000002,5053.415957647351,5053.415957647351,5053.415957647351
25,initial,mean,RS,3.84,5095.7146343302575,5095.7146343302575,5095.7146343302575
25,initial,mean,RS,3.92,5077.968386156868,5077.968386156868,5077.968386156868
25,initial,mean,RS,4.0,5017.077858722141,5017.077858722141,5017.077858722141
25,initial,mean,RS,4.08,5093.00504013971,5093.00504013971,5093.00504013971
25,initial,mean,RS,4.16,5096.317490163782,5096.317490163782,5096.317490163782
25,initial,mean,RS,4.24,5162.7069088011785,5162.7069088011785,5162.7069088011785
25,initial,mean,RS,4.32,5084.431983968062,5084.431983968062,5084.431983968062
25,initial,mean,RS,4.4,5083.171688914665,5083.171688914665,5083.171688914665
25,initial,mean,RS,4.48,5103.015709433516,5103.015709433516,5103.015709433516
25,initial,mean,RS,4.5600000000000005,5135.902883521887,5135.902883521887,5135.902883521887
25,initial,mean,RS,4.64,5027.788634417468,5027.788634417468,5027.788634417468
25,initial,mean,RS,4.72,5196.438709591277,5196.438709591277,5196.438709591277
25,initial,mean,RS,4.8,5181.199975109184,5181.199975109184,5181.199975109184
25,initial,mean,RS,4.88,5150.44546487172,5150.44546487172,5150.44546487172
25,initial,mean,RS,4.96,5161.15364781334,5161.15364781334,5161.15364781334
25,initial,mean,RS,5.04,5207.628389991367,5207.628389991367,5207.628389991367
25,initial,mean,RS,5.12,5190.46418253102,5190.46418253102,5190.46418253102
25,initial,mean,RS,5.2,5216.371394862711,5216.371394862711,5216.371394862711
25,initial,mean,RS,5.28,5232.321467313027,5232.321467313027,5232.321467313027
25,initial,mean,RS,5.36,5228.452063209828,5228.452063209828,5228.452063209828
25,initial,mean,RS,5.44,5221.068719561385,5221.068719561385,5221.068719561385
25,initial,mean,RS,5.5200000000000005,5224.191642265502,5224.191642265502,5224.191642265502
25,initial,mean,RS,5.6000000000000005,5224.121511687058,5224.121511687058,5224.121511687058
25,initial,mean,RS,5.68,5158.41607541623,5158.41607541623,5158.41607541623
25,initial,mean,RS,5.76,5290.945213072645,5290.945213072645,5290.945213072645
25,initial,mean,RS,5.84,5327.192532549331,5327.192532549331,5327.192532549331
25,initial,mean,RS,5.92,5262.815656247833,5262.815656247833,5262.815656247833
25,initial,mean,RS,6.0,5329.664812105665,5329.664812105665,5329.664812105665
25,initial,mean,RS,6.08,5295.656806376386,5295.656806376386,5295.656806376386
25,initial,mean,RS,6.16,5344.756429450533,5344.756429450533,5344.756429450533
25,initial,mean,RS,6.24,5315.320103021063,5315.320103021063,5315.320103021063
25,initial,mean,RS,6.32,5341.702433810671,5341.702433810671,5341.702433810671
25,initial,mean,RS,6.4,5253.049272747618,5253.049272747618,5253.049272747618
25,initial,mean,RS,6.48,5373.196389624295,5373.196389624295,5373.196389624295
25,initial,mean,RS,6.5600000000000005,5400.972439181633,5400.972439181633,5400.972439181633
25,initial,mean,RS,6.640000000000001,5303.490817136842,5303.490817136842,5303.490817136842
25,initial,mean,RS,6.72,5357.913388714509,5357.913388714509,5357.913388714509
25,initial,mean,RS,6.8,5444.523738622841,5444.523738622841,5444.523738622841
25,initial,mean,RS,6.88,5295.306962329554,5295.306962329554,5295.306962329554
25,initial,mean,RS,6.96,5330.652089652491,5330.652089652491,5330.652089652491
25,initial,mean,RS,7.04,5387.053330831215,5387.053330831215,5387.053330831215
25,initial,mean,RS,7.12,5405.546814702224,5405.546814702224,5405.546814702224
25,initial,mean,RS,7.2,5373.02453464411,5373.02453464411,5373.02453464411
25,initial,mean,RS,7.28,5388.661156988601,5388.661156988601,5388.661156988601
25,initial,mean,RS,7.36,5417.6706118591555,5417.6706118591555,5417.6706118591555
25,initial,mean,RS,7.44,5390.577060537793,5390.577060537793,5390.577060537793
25,initial,mean,RS,7.5200000000000005,5394.513724620868,5394.513724620868,5394.513724620868
25,initial,mean,RS,7.6000000000000005,5380.0929581849505,5380.0929581849505,5380.0929581849505
25,initial,mean,RS,7.68,5474.657347366731,5474.657347366731,5474.657347366731
25,initial,mean,RS,7.76,5542.2707199469105,5542.2707199469105,5542.2707199469105
25,initial,mean,RS,7.84,5421.026186294354,5421.026186294354,5421.026186294354
25,initial,mean,RS,7.92,5472.287029063111,5472.287029063111,5472.287029063111
25,initial,mean,RS,8.0,5528.016258955811,5528.016258955811,5528.016258955811
25,initial,quantile95,DRO,0.0,4083.247772881883,4083.247772881883,4083.247772881883
25,initial,quantile95,DRO,0.08,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,DRO,0.16,4083.247772881883,4083.247772881883,4083.247772881883
25,initial,quantile95,DRO,0.24,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,quantile95,DRO,0.32,4083.247772881883,4083.247772881883,4083.247772881883
25,initial,quantile95,DRO,0.4,4083.247772881883,4083.247772881883,4083.247772881883
25,initial,quantile95,DRO,0.48,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,quantile95,DRO,0.56,4083.247772881883,4083.247772881883,4083.247772881883
25,initial,quantile95,DRO,0.64,4083.247772881883,4083.247772881883,4083.247772881883
25,initial,quantile95,DRO,0.72,4083.247772881883,4083.247772881883,4083.247772881883
25,initial,quantile95,DRO,0.8,4083.247772881883,4083.247772881883,4083.247772881883
25,initial,quantile95,DRO,0.88,4083.247772881883,4083.247772881883,4083.247772881883
25,initial,quantile95,DRO,0.96,4083.247772881883,4083.247772881883,4083.247772881883
25,initial,quantile95,DRO,1.04,4083.247772881883,4083.247772881883,4083.247772881883
25,initial,quantile95,DRO,1.12,4083.247772881883,4083.247772881883,4083.247772881883
25,initial,quantile95,DRO,1.2,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,quantile95,DRO,1.28,4083.247772881883,4083.247772881883,4083.247772881883
25,initial,quantile95,DRO,1.36,4083.247772881883,4083.247772881883,4083.247772881883
25,initial,quantile95,DRO,1.44,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,DRO,1.52,4083.247772881883,4083.247772881883,4083.247772881883
25,initial,quantile95,DRO,1.6,4083.247772881883,4083.247772881883,4083.247772881883
25,initial,quantile95,DRO,1.68,4083.247772881883,4083.247772881883,4083.247772881883
25,initial,quantile95,DRO,1.76,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,DRO,1.84,4083.247772881883,4083.247772881883,4083.247772881883
25,initial,quantile95,DRO,1.92,4083.247772881883,4083.247772881883,4083.247772881883
25,initial,quantile95,DRO,2.0,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,DRO,2.08,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,DRO,2.16,4083.247772881883,4083.247772881883,4083.247772881883
25,initial,quantile95,DRO,2.24,4083.247772881883,4083.247772881883,4083.247772881883
25,initial,quantile95,DRO,2.32,4083.247772881883,4083.247772881883,4083.247772881883
25,initial,quantile95,DRO,2.4,4083.247772881883,4083.247772881883,4083.247772881883
25,initial,quantile95,DRO,2.48,4083.247772881883,4083.247772881883,4083.247772881883
25,initial,quantile95,DRO,2.56,4083.247772881884,4083.247772881884,4083.247772881884
25,initial,quantile95,DRO,2.64,4083.2477728818826,4083.2477728818826,4083.2477728818826
25,initial,quantile95,DRO,2.72,4083.247772881883,4083.247772881883,4083.247772881883
25,initial,quantile95,DRO,2.8000000000000003,4083.2477728818826,4083.2477728818826,4083.2477728818826
25,initial,quantile95,DRO,2.88,4083.247772881883,4083.247772881883,4083.247772881883
25,initial,quantile95,DRO,2.96,4083.247772881883,4083.247772881883,4083.247772881883
25,initial,quantile95,DRO,3.04,4091.4833896664613,4091.4833896664613,4091.4833896664613
25,initial,quantile95,DRO,3.12,4091.4833896664613,4091.4833896664613,4091.4833896664613
25,initial,quantile95,DRO,3.2,4091.4833896664613,4091.4833896664613,4091.4833896664613
25,initial,quantile95,DRO,3.2800000000000002,4091.4833896664613,4091.4833896664613,4091.4833896664613
25,initial,quantile95,DRO,3.36,4091.483389666462,4091.483389666462,4091.483389666462
25,initial,quantile95,DRO,3.44,4091.483389666462,4091.483389666462,4091.483389666462
25,initial,quantile95,DRO,3.52,4091.4833896664613,4091.4833896664613,4091.4833896664613
25,initial,quantile95,DRO,3.6,4091.4833896664622,4091.4833896664622,4091.4833896664622
25,initial,quantile95,DRO,3.68,4118.8756425382,4118.8756425382,4118.8756425382
25,initial,quantile95,DRO,3.7600000000000002,4118.875642538201,4118.875642538201,4118.875642538201
25,initial,quantile95,DRO,3.84,4118.8756425382,4118.8756425382,4118.8756425382
25,initial,quantile95,DRO,3.92,4127.407423515875,4127.407423515875,4127.407423515875
25,initial,quantile95,DRO,4.0,4127.407423515875,4127.407423515875,4127.407423515875
25,initial,quantile95,DRO,4.08,4127.407423515875,4127.407423515875,4127.407423515875
25,initial,quantile95,DRO,4.16,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,quantile95,DRO,4.24,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,quantile95,DRO,4.32,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,quantile95,DRO,4.4,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,quantile95,DRO,4.48,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,quantile95,DRO,4.5600000000000005,4144.710932249421,4144.710932249421,4144.710932249421
25,initial,quantile95,DRO,4.64,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,quantile95,DRO,4.72,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,quantile95,DRO,4.8,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,quantile95,DRO,4.88,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,quantile95,DRO,4.96,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,quantile95,DRO,5.04,4144.710932249421,4144.710932249421,4144.710932249421
25,initial,quantile95,DRO,5.12,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,quantile95,DRO,5.2,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,quantile95,DRO,5.28,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,quantile95,DRO,5.36,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,quantile95,DRO,5.44,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,quantile95,DRO,5.5200000000000005,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,quantile95,DRO,5.6000000000000005,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,quantile95,DRO,5.68,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,quantile95,DRO,5.76,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,quantile95,DRO,5.84,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,quantile95,DRO,5.92,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,quantile95,DRO,6.0,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,quantile95,DRO,6.08,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,quantile95,DRO,6.16,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,quantile95,DRO,6.24,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,quantile95,DRO,6.32,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,quantile95,DRO,6.4,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,quantile95,DRO,6.48,4144.710932249421,4144.710932249421,4144.710932249421
25,initial,quantile95,DRO,6.5600000000000005,4144.71093224942,4144.71093224942,4144.71093224942
25,initial,quantile95,DRO,6.640000000000001,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,quantile95,DRO,6.72,4144.710932249422,4144.710932249422,4144.710932249422
25,initial,quantile95,DRO,6.8,4146.8767627891775,4146.8767627891775,4146.8767627891775
25,initial,quantile95,DRO,6.88,4146.876762789176,4146.876762789176,4146.876762789176
25,initial,quantile95,DRO,6.96,4159.855409466329,4159.855409466329,4159.855409466329
25,initial,quantile95,DRO,7.04,4172.806795416298,4172.806795416298,4172.806795416298
25,initial,quantile95,DRO,7.12,4172.806795416297,4172.806795416297,4172.806795416297
25,initial,quantile95,DRO,7.2,4173.197138921024,4173.197138921024,4173.197138921024
25,initial,quantile95,DRO,7.28,4173.197138921022,4173.197138921022,4173.197138921022
25,initial,quantile95,DRO,7.36,4173.197138921023,4173.197138921023,4173.197138921023
25,initial,quantile95,DRO,7.44,4173.197138921024,4173.197138921024,4173.197138921024
25,initial,quantile95,DRO,7.5200000000000005,4173.197138921025,4173.197138921025,4173.197138921025
25,initial,quantile95,DRO,7.6000000000000005,4173.197138921023,4173.197138921023,4173.197138921023
25,initial,quantile95,DRO,7.68,4183.163054137725,4183.163054137725,4183.163054137725
25,initial,quantile95,DRO,7.76,4259.588889045791,4259.588889045791,4259.588889045791
25,initial,quantile95,DRO,7.84,4313.732065909402,4313.732065909402,4313.732065909402
25,initial,quantile95,DRO,7.92,4315.746390790377,4315.746390790377,4315.746390790377
25,initial,quantile95,DRO,8.0,4315.746390790375,4315.746390790375,4315.746390790375
25,initial,quantile95,ERM,0.0,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,0.08,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,0.16,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,0.24,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,0.32,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,0.4,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,0.48,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,0.56,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,0.64,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,0.72,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,0.8,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,0.88,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,0.96,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,1.04,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,1.12,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,1.2,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,1.28,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,1.36,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,1.44,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,1.52,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,1.6,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,1.68,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,1.76,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,1.84,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,1.92,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,2.0,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,2.08,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,2.16,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,2.24,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,2.32,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,2.4,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,2.48,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,2.56,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,2.64,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,2.72,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,2.8000000000000003,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,2.88,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,2.96,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,3.04,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,3.12,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,3.2,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,3.2800000000000002,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,3.36,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,3.44,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,3.52,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,3.6,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,3.68,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,3.7600000000000002,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,3.84,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,3.92,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,4.0,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,4.08,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,4.16,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,4.24,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,4.32,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,4.4,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,4.48,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,4.5600000000000005,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,4.64,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,4.72,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,4.8,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,4.88,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,4.96,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,5.04,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,5.12,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,5.2,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,5.28,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,5.36,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,5.44,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,5.5200000000000005,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,5.6000000000000005,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,5.68,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,5.76,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,5.84,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,5.92,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,6.0,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,6.08,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,6.16,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,6.24,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,6.32,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,6.4,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,6.48,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,6.5600000000000005,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,6.640000000000001,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,6.72,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,6.8,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,6.88,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,6.96,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,7.04,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,7.12,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,7.2,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,7.28,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,7.36,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,7.44,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,7.5200000000000005,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,7.6000000000000005,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,7.68,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,7.76,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,7.84,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,7.92,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,ERM,8.0,4083.2477728818835,4083.2477728818835,4083.2477728818835
25,initial,quantile95,RS,0.0,4526.31874446863,4526.31874446863,4526.31874446863
25,initial,quantile95,RS,0.08,4585.472892093856,4585.472892093856,4585.472892093856
25,initial,quantile95,RS,0.16,4614.754090807852,4614.754090807852,4614.754090807852
25,initial,quantile95,RS,0.24,4641.370297014195,4641.370297014195,4641.370297014195
25,initial,quantile95,RS,0.32,4625.349859889726,4625.349859889726,4625.349859889726
25,initial,quantile95,RS,0.4,4616.628804447573,4616.628804447573,4616.628804447573
25,initial,quantile95,RS,0.48,4692.681796237383,4692.681796237383,4692.681796237383
25,initial,quantile95,RS,0.56,4679.537630988731,4679.537630988731,4679.537630988731
25,initial,quantile95,RS,0.64,4670.090032640496,4670.090032640496,4670.090032640496
25,initial,quantile95,RS,0.72,4652.224518507224,4652.224518507224,4652.224518507224
25,initial,quantile95,RS,0.8,4686.6725693674925,4686.6725693674925,4686.6725693674925
25,initial,quantile95,RS,0.88,4750.813340237066,4750.813340237066,4750.813340237066
25,initial,quantile95,RS,0.96,4739.996968494656,4739.996968494656,4739.996968494656
25,initial,quantile95,RS,1.04,4742.692304856628,4742.692304856628,4742.692304856628
25,initial,quantile95,RS,1.12,4704.104363616487,4704.104363616487,4704.104363616487
25,initial,quantile95,RS,1.2,4774.63104411805,4774.63104411805,4774.63104411805
25,initial,quantile95,RS,1.28,4733.9690485011215,4733.9690485011215,4733.9690485011215
25,initial,quantile95,RS,1.36,4837.349991535799,4837.349991535799,4837.349991535799
25,initial,quantile95,RS,1.44,4820.884880147194,4820.884880147194,4820.884880147194
25,initial,quantile95,RS,1.52,4783.391317042773,4783.391317042773,4783.391317042773
25,initial,quantile95,RS,1.6,4809.941737153733,4809.941737153733,4809.941737153733
25,initial,quantile95,RS,1.68,4828.042285378324,4828.042285378324,4828.042285378324
25,initial,quantile95,RS,1.76,4752.085853779909,4752.085853779909,4752.085853779909
25,initial,quantile95,RS,1.84,4835.481384011027,4835.481384011027,4835.481384011027
25,initial,quantile95,RS,1.92,4803.757843310152,4803.757843310152,4803.757843310152
25,initial,quantile95,RS,2.0,4852.368867919856,4852.368867919856,4852.368867919856
25,initial,quantile95,RS,2.08,4834.924037463053,4834.924037463053,4834.924037463053
25,initial,quantile95,RS,2.16,4863.705013242299,4863.705013242299,4863.705013242299
25,initial,quantile95,RS,2.24,4896.260720057461,4896.260720057461,4896.260720057461
25,initial,quantile95,RS,2.32,4890.640159521697,4890.640159521697,4890.640159521697
25,initial,quantile95,RS,2.4,4956.509472242946,4956.509472242946,4956.509472242946
25,initial,quantile95,RS,2.48,4860.6174179804475,4860.6174179804475,4860.6174179804475
25,initial,quantile95,RS,2.56,4911.216982684873,4911.216982684873,4911.216982684873
25,initial,quantile95,RS,2.64,4886.721653369286,4886.721653369286,4886.721653369286
25,initial,quantile95,RS,2.72,4950.4587322234165,4950.4587322234165,4950.4587322234165
25,initial,quantile95,RS,2.8000000000000003,4973.309604613016,4973.309604613016,4973.309604613016
25,initial,quantile95,RS,2.88,4907.98289593297,4907.98289593297,4907.98289593297
25,initial,quantile95,RS,2.96,4927.452438545762,4927.452438545762,4927.452438545762
25,initial,quantile95,RS,3.04,4903.61973593932,4903.61973593932,4903.61973593932
25,initial,quantile95,RS,3.12,5000.1889053047435,5000.1889053047435,5000.1889053047435
25,initial,quantile95,RS,3.2,4972.867091708251,4972.867091708251,4972.867091708251
25,initial,quantile95,RS,3.2800000000000002,4999.290959093159,4999.290959093159,4999.290959093159
25,initial,quantile95,RS,3.36,4973.636601839783,4973.636601839783,4973.636601839783
25,initial,quantile95,RS,3.44,5003.8283724570865,5003.8283724570865,5003.8283724570865
25,initial,quantile95,RS,3.52,5033.01013073441,5033.01013073441,5033.01013073441
25,initial,quantile95,RS,3.6,5057.594404600701,5057.594404600701,5057.594404600701
25,initial,quantile95,RS,3.68,5017.536650471833,5017.536650471833,5017.536650471833
25,initial,quantile95,RS,3.7600000000000002,5053.415957647354,5053.415957647354,5053.415957647354
25,initial,quantile95,RS,3.84,5095.714634330258,5095.714634330258,5095.714634330258
25,initial,quantile95,RS,3.92,5077.968386156868,5077.968386156868,5077.968386156868
25,initial,quantile95,RS,4.0,5017.07785872214,5017.07785872214,5017.07785872214
25,initial,quantile95,RS,4.08,5093.005040139709,5093.005040139709,5093.005040139709
25,initial,quantile95,RS,4.16,5096.317490163783,5096.317490163783,5096.317490163783
25,initial,quantile95,RS,4.24,5162.706908801179,5162.706908801179,5162.706908801179
25,initial,quantile95,RS,4.32,5084.431983968061,5084.431983968061,5084.431983968061
25,initial,quantile95,RS,4.4,5083.171688914666,5083.171688914666,5083.171688914666
25,initial,quantile95,RS,4.48,5103.015709433516,5103.015709433516,5103.015709433516
25,initial,quantile95,RS,4.5600000000000005,5135.902883521885,5135.902883521885,5135.902883521885
25,initial,quantile95,RS,4.64,5027.7886344174685,5027.7886344174685,5027.7886344174685
25,initial,quantile95,RS,4.72,5196.438709591277,5196.438709591277,5196.438709591277
25,initial,quantile95,RS,4.8,5181.1999751091835,5181.1999751091835,5181.1999751091835
25,initial,quantile95,RS,4.88,5150.445464871718,5150.445464871718,5150.445464871718
25,initial,quantile95,RS,4.96,5161.153647813341,5161.153647813341,5161.153647813341
25,initial,quantile95,RS,5.04,5207.628389991367,5207.628389991367,5207.628389991367
25,initial,quantile95,RS,5.12,5190.464182531018,5190.464182531018,5190.464182531018
25,initial,quantile95,RS,5.2,5216.371394862712,5216.371394862712,5216.371394862712
25,initial,quantile95,RS,5.28,5232.321467313026,5232.321467313026,5232.321467313026
25,initial,quantile95,RS,5.36,5228.4520632098265,5228.4520632098265,5228.4520632098265
25,initial,quantile95,RS,5.44,5221.068719561383,5221.068719561383,5221.068719561383
25,initial,quantile95,RS,5.5200000000000005,5224.191642265501,5224.191642265501,5224.191642265501
25,initial,quantile95,RS,5.6000000000000005,5224.121511687057,5224.121511687057,5224.121511687057
25,initial,quantile95,RS,5.68,5158.41607541623,5158.41607541623,5158.41607541623
25,initial,quantile95,RS,5.76,5290.945213072646,5290.945213072646,5290.945213072646
25,initial,quantile95,RS,5.84,5327.192532549331,5327.192532549331,5327.192532549331
25,initial,quantile95,RS,5.92,5262.815656247833,5262.815656247833,5262.815656247833
25,initial,quantile95,RS,6.0,5329.664812105666,5329.664812105666,5329.664812105666
25,initial,quantile95,RS,6.08,5295.656806376388,5295.656806376388,5295.656806376388
25,initial,quantile95,RS,6.16,5344.756429450533,5344.756429450533,5344.756429450533
25,initial,quantile95,RS,6.24,5315.320103021063,5315.320103021063,5315.320103021063
25,initial,quantile95,RS,6.32,5341.70243381067,5341.70243381067,5341.70243381067
25,initial,quantile95,RS,6.4,5253.049272747616,5253.049272747616,5253.049272747616
25,initial,quantile95,RS,6.48,5373.196389624295,5373.196389624295,5373.196389624295
25,initial,quantile95,RS,6.5600000000000005,5400.972439181632,5400.972439181632,5400.972439181632
25,initial,quantile95,RS,6.640000000000001,5303.490817136842,5303.490817136842,5303.490817136842
25,initial,quantile95,RS,6.72,5357.913388714509,5357.913388714509,5357.913388714509
25,initial,quantile95,RS,6.8,5444.523738622842,5444.523738622842,5444.523738622842
25,initial,quantile95,RS,6.88,5295.306962329554,5295.306962329554,5295.306962329554
25,initial,quantile95,RS,6.96,5330.652089652493,5330.652089652493,5330.652089652493
25,initial,quantile95,RS,7.04,5387.053330831215,5387.053330831215,5387.053330831215
25,initial,quantile95,RS,7.12,5405.546814702225,5405.546814702225,5405.546814702225
25,initial,quantile95,RS,7.2,5373.024534644112,5373.024534644112,5373.024534644112
25,initial,quantile95,RS,7.28,5388.661156988601,5388.661156988601,5388.661156988601
25,initial,quantile95,RS,7.36,5417.670611859157,5417.670611859157,5417.670611859157
25,initial,quantile95,RS,7.44,5390.577060537795,5390.577060537795,5390.577060537795
25,initial,quantile95,RS,7.5200000000000005,5394.513724620869,5394.513724620869,5394.513724620869
25,initial,quantile95,RS,7.6000000000000005,5380.092958184951,5380.092958184951,5380.092958184951
25,initial,quantile95,RS,7.68,5474.65734736673,5474.65734736673,5474.65734736673
25,initial,quantile95,RS,7.76,5542.2707199469105,5542.2707199469105,5542.2707199469105
25,initial,quantile95,RS,7.84,5421.026186294354,5421.026186294354,5421.026186294354
25,initial,quantile95,RS,7.92,5472.287029063114,5472.287029063114,5472.287029063114
25,initial,quantile95,RS,8.0,5528.0162589558095,5528.0162589558095,5528.0162589558095
25,operational,mean,DRO,0.0,1454.6057084633742,1423.1987828864214,1486.012634040327
25,operational,mean,DRO,0.08,1454.1509119871168,1422.7411466448623,1485.5606773293714
25,operational,mean,DRO,0.16,1454.1509119871175,1422.741146644863,1485.560677329372
25,operational,mean,DRO,0.24,1454.1509119871173,1422.7411466448627,1485.5606773293719
25,operational,mean,DRO,0.32,1454.5019401722168,1423.0896612173951,1485.9142191270385
25,operational,mean,DRO,0.4,1454.5019401722168,1423.0896612173951,1485.9142191270385
25,operational,mean,DRO,0.48,1454.5019401722159,1423.0896612173942,1485.9142191270375
25,operational,mean,DRO,0.56,1454.5019401722172,1423.0896612173956,1485.914219127039
25,operational,mean,DRO,0.64,1454.5019401722168,1423.0896612173951,1485.9142191270385
25,operational,mean,DRO,0.72,1454.5019401722168,1423.0896612173951,1485.9142191270385
25,operational,mean,DRO,0.8,1454.5019401722172,1423.0896612173956,1485.914219127039
25,operational,mean,DRO,0.88,1454.5019401722168,1423.0896612173951,1485.9142191270385
25,operational,mean,DRO,0.96,1454.5019401722168,1423.0896612173951,1485.9142191270385
25,operational,mean,DRO,1.04,1454.5019401722172,1423.0896612173956,1485.914219127039
25,operational,mean,DRO,1.12,1454.5019401722168,1423.0896612173951,1485.9142191270385
25,operational,mean,DRO,1.2,1454.5019401722163,1423.0896612173947,1485.914219127038
25,operational,mean,DRO,1.28,1454.4835820752144,1423.069263866296,1485.8979002841327
25,operational,mean,DRO,1.36,1454.6579484246554,1423.245641083064,1486.0702557662469
25,operational,mean,DRO,1.44,1454.4835820752146,1423.0692638662963,1485.897900284133
25,operational,mean,DRO,1.52,1454.8956808740759,1423.4836874062469,1486.3076743419049
25,operational,mean,DRO,1.6,1454.8956808740754,1423.4836874062464,1486.3076743419044
25,operational,mean,DRO,1.68,1454.895680874076,1423.483687406247,1486.307674341905
25,operational,mean,DRO,1.76,1454.8956808740759,1423.4836874062469,1486.3076743419049
25,operational,mean,DRO,1.84,1454.8956808740757,1423.4836874062466,1486.3076743419047
25,operational,mean,DRO,1.92,1455.0700398452411,1423.6600465285405,1486.4800331619417
25,operational,mean,DRO,2.0,1455.5287122079721,1424.1226571415978,1486.9347672743465
25,operational,mean,DRO,2.08,1455.5287122079721,1424.1226571415978,1486.9347672743465
25,operational,mean,DRO,2.16,1455.5287122079726,1424.1226571415982,1486.934767274347
25,operational,mean,DRO,2.24,1455.4891787538832,1424.0825916117876,1486.8957658959787
25,operational,mean,DRO,2.32,1455.525904325612,1424.1196776564195,1486.9321309948043
25,operational,mean,DRO,2.4,1455.4891787538836,1424.082591611788,1486.8957658959791
25,operational,mean,DRO,2.48,1455.4891787538832,1424.0825916117876,1486.8957658959787
25,operational,mean,DRO,2.56,1455.5728029439626,1424.1669724476849,1486.9786334402404
25,operational,mean,DRO,2.64,1455.572802943963,1424.1669724476853,1486.9786334402409
25,operational,mean,DRO,2.72,1455.572802943963,1424.1669724476853,1486.9786334402409
25,operational,mean,DRO,2.8000000000000003,1455.572802943964,1424.1669724476862,1486.9786334402418
25,operational,mean,DRO,2.88,1455.9378316522416,1424.5304103267183,1487.3452529777649
25,operational,mean,DRO,2.96,1455.914108367696,1424.5063467421414,1487.3218699932504
25,operational,mean,DRO,3.04,1446.9216165690752,1415.5605646738336,1478.2826684643169
25,operational,mean,DRO,3.12,1446.8591997065334,1415.497169611566,1478.2212298015008
25,operational,mean,DRO,3.2,1446.8591997065325,1415.4971696115651,1478.2212298015
25,operational,mean,DRO,3.2800000000000002,1446.7224870796797,1415.3582176812733,1478.086756478086
25,operational,mean,DRO,3.36,1446.7224870796792,1415.358217681273,1478.0867564780856
25,operational,mean,DRO,3.44,1446.7224870796797,1415.3582176812733,1478.086756478086
25,operational,mean,DRO,3.52,1446.7224870796797,1415.3582176812733,1478.086756478086
25,operational,mean,DRO,3.6,1446.7477804513699,1415.3836023812519,1478.1119585214878
25,operational,mean,DRO,3.68,1416.197895141173,1384.965690875723,1447.4300994066227
25,operational,mean,DRO,3.7600000000000002,1416.1978951411727,1384.9656908757229,1447.4300994066225
25,operational,mean,DRO,3.84,1416.2577987381812,1385.023792232863,1447.4918052434996
25,operational,mean,DRO,3.92,1406.6229197448997,1375.4301749479916,1437.8156645418078
25,operational,mean,DRO,4.0,1406.6229197448995,1375.4301749479914,1437.8156645418076
25,operational,mean,DRO,4.08,1406.6229197449,1375.4301749479919,1437.815664541808
25,operational,mean,DRO,4.16,1388.4892051221484,1357.388457170012,1419.5899530742847
25,operational,mean,DRO,4.24,1388.4892051221486,1357.3884571700123,1419.589953074285
25,operational,mean,DRO,4.32,1388.489205122149,1357.3884571700128,1419.5899530742854
25,operational,mean,DRO,4.4,1388.489205122149,1357.3884571700128,1419.5899530742854
25,operational,mean,DRO,4.48,1388.4892051221482,1357.3884571700119,1419.5899530742845
25,operational,mean,DRO,4.5600000000000005,1388.489205122149,1357.3884571700128,1419.5899530742854
25,operational,mean,DRO,4.64,1388.4892051221486,1357.3884571700123,1419.589953074285
25,operational,mean,DRO,4.72,1389.7782347307484,1358.6731553057675,1420.8833141557293
25,operational,mean,DRO,4.8,1390.6008091371473,1359.501055900246,1421.7005623740486
25,operational,mean,DRO,4.88,1390.627865184748,1359.5282324647908,1421.7274979047054
25,operational,mean,DRO,4.96,1389.9484929177854,1358.841282515393,1421.0557033201778
25,operational,mean,DRO,5.04,1389.1087283503668,1357.9941579274036,1420.22329877333
25,operational,mean,DRO,5.12,1387.658052732598,1356.521991612858,1418.794113852338
25,operational,mean,DRO,5.2,1387.6392372893495,1356.5021900027043,1418.7762845759946
25,operational,mean,DRO,5.28,1387.6392372893486,1356.5021900027034,1418.7762845759937
25,operational,mean,DRO,5.36,1387.639237289349,1356.5021900027039,1418.7762845759942
25,operational,mean,DRO,5.44,1388.155803862265,1357.0189237118932,1419.2926840126368
25,operational,mean,DRO,5.5200000000000005,1388.155803862264,1357.0189237118923,1419.2926840126358
25,operational,mean,DRO,5.6000000000000005,1388.1558038622645,1357.0189237118927,1419.2926840126363
25,operational,mean,DRO,5.68,1388.5181182811968,1357.3753203653132,1419.6609161970805
25,operational,mean,DRO,5.76,1392.2541072493837,1361.1083435128476,1423.3998709859197
25,operational,mean,DRO,5.84,1392.2541072493839,1361.1083435128478,1423.39987098592
25,operational,mean,DRO,5.92,1392.2541072493832,1361.1083435128471,1423.3998709859193
25,operational,mean,DRO,6.0,1392.3320991952,1361.1859565709563,1423.4782418194438
25,operational,mean,DRO,6.08,1392.3320991952003,1361.1859565709565,1423.478241819444
25,operational,mean,DRO,6.16,1392.3320991952,1361.1859565709563,1423.4782418194438
25,operational,mean,DRO,6.24,1392.6518650765688,1361.5021935757886,1423.801536577349
25,operational,mean,DRO,6.32,1393.1105530775167,1361.9689925987561,1424.2521135562772
25,operational,mean,DRO,6.4,1393.2879617778012,1362.1448509596626,1424.43107259594
25,operational,mean,DRO,6.48,1393.2879617778024,1362.1448509596637,1424.431072595941
25,operational,mean,DRO,6.5600000000000005,1393.2879617778035,1362.1448509596648,1424.4310725959422
25,operational,mean,DRO,6.640000000000001,1393.287961777802,1362.1448509596632,1424.4310725959406
25,operational,mean,DRO,6.72,1393.2879617778015,1362.1448509596628,1424.4310725959401
25,operational,mean,DRO,6.8,1391.0539217920732,1359.9241190014511,1422.1837245826953
25,operational,mean,DRO,6.88,1391.0539217920757,1359.9241190014536,1422.1837245826978
25,operational,mean,DRO,6.96,1378.0431904293887,1346.9955476119553,1409.090833246822
25,operational,mean,DRO,7.04,1365.1241765309132,1334.1747384716764,1396.07361459015
25,operational,mean,DRO,7.12,1365.124176530914,1334.174738471677,1396.0736145901508
25,operational,mean,DRO,7.2,1364.727393954541,1333.7810014063737,1395.6737865027083
25,operational,mean,DRO,7.28,1364.727393954543,1333.7810014063757,1395.6737865027103
25,operational,mean,DRO,7.36,1364.7273939545416,1333.7810014063743,1395.673786502709
25,operational,mean,DRO,7.44,1364.727393954541,1333.7810014063737,1395.6737865027083
25,operational,mean,DRO,7.5200000000000005,1364.7273939545405,1333.7810014063732,1395.6737865027078
25,operational,mean,DRO,7.6000000000000005,1364.727393954542,1333.7810014063748,1395.6737865027094
25,operational,mean,DRO,7.68,1357.9382793793247,1327.0608617010814,1388.815697057568
25,operational,mean,DRO,7.76,1273.3656468388722,1243.008958122184,1303.7223355555604
25,operational,mean,DRO,7.84,1214.7304171389192,1184.82672878702,1244.6341054908182
25,operational,mean,DRO,7.92,1212.970188721956,1183.0866463148852,1242.8537311290268
25,operational,mean,DRO,8.0,1212.970188721957,1183.0866463148861,1242.8537311290277
25,operational,mean,ERM,0.0,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,0.08,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,0.16,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,0.24,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,0.32,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,0.4,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,0.48,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,0.56,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,0.64,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,0.72,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,0.8,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,0.88,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,0.96,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,1.04,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,1.12,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,1.2,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,1.28,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,1.36,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,1.44,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,1.52,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,1.6,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,1.68,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,1.76,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,1.84,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,1.92,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,2.0,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,2.08,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,2.16,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,2.24,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,2.32,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,2.4,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,2.48,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,2.56,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,2.64,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,2.72,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,2.8000000000000003,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,2.88,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,2.96,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,3.04,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,3.12,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,3.2,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,3.2800000000000002,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,3.36,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,3.44,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,3.52,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,3.6,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,3.68,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,3.7600000000000002,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,3.84,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,3.92,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,4.0,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,4.08,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,4.16,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,4.24,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,4.32,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,4.4,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,4.48,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,4.5600000000000005,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,4.64,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,4.72,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,4.8,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,4.88,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,4.96,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,5.04,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,5.12,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,5.2,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,5.28,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,5.36,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,5.44,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,5.5200000000000005,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,5.6000000000000005,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,5.68,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,5.76,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,5.84,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,5.92,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,6.0,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,6.08,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,6.16,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,6.24,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,6.32,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,6.4,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,6.48,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,6.5600000000000005,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,6.640000000000001,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,6.72,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,6.8,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,6.88,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,6.96,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,7.04,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,7.12,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,7.2,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,7.28,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,7.36,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,7.44,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,7.5200000000000005,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,7.6000000000000005,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,7.68,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,7.76,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,7.84,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,7.92,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,ERM,8.0,1454.30482544161,1422.8964569553893,1485.7131939278308
25,operational,mean,RS,0.0,994.8522026524353,966.6237612980747,1023.0806440067959
25,operational,mean,RS,0.08,934.3612155111986,906.6628579221706,962.0595731002265
25,operational,mean,RS,0.16,906.9276072024705,879.5395558308467,934.3156585740944
25,operational,mean,RS,0.24,881.3990663438226,854.2957392997306,908.5023933879146
25,operational,mean,RS,0.32,896.7220317032477,869.4456450273008,923.9984183791946
25,operational,mean,RS,0.4,904.6234625250918,877.249824478328,931.9971005718555
25,operational,mean,RS,0.48,830.6442972757942,804.1176432935299,857.1709512580585
25,operational,mean,RS,0.56,842.6679714580696,815.9833368416024,869.3526060745368
25,operational,mean,RS,0.64,851.416115057325,824.6234405248605,878.2087895897895
25,operational,mean,RS,0.72,869.6763161718966,842.6891601615469,896.6634721822463
25,operational,mean,RS,0.8,837.104097713439,810.4940235243712,863.7141719025069
25,operational,mean,RS,0.88,775.8650276664617,750.0123465799909,801.7177087529326
25,operational,mean,RS,0.96,784.6187943479033,758.6424682088591,810.5951204869475
25,operational,mean,RS,1.04,781.1141696580684,755.1596751536116,807.0686641625251
25,operational,mean,RS,1.12,819.8524610055345,793.457274132106,846.2476478789629
25,operational,mean,RS,1.2,753.8073336913511,728.2483375213355,779.3663298613667
25,operational,mean,RS,1.28,790.8673630512545,764.7949086019449,816.9398175005641
25,operational,mean,RS,1.36,696.8874127090114,672.13402944978,721.6407959682429
25,operational,mean,RS,1.44,710.4394127364559,685.4520955939104,735.4267298790014
25,operational,mean,RS,1.52,744.5219895320163,719.0658872881875,769.9780917758451
25,operational,mean,RS,1.6,720.6617380491974,695.5263363220131,745.7971397763818
25,operational,mean,RS,1.68,704.2888360546368,679.4172295611603,729.1604425481133
25,operational,mean,RS,1.76,774.3807317007773,748.5257056460949,800.2357577554598
25,operational,mean,RS,1.84,698.2277173908699,673.4534313343403,723.0020034473995
25,operational,mean,RS,1.92,726.4566370136042,701.269884272569,751.6433897546394
25,operational,mean,RS,2.0,685.6689010240013,661.1226905199129,710.2151115280898
25,operational,mean,RS,2.08,698.3306726625021,673.5349657783289,723.1263795466754
25,operational,mean,RS,2.16,677.9368022893558,653.5293687685764,702.3442358101352
25,operational,mean,RS,2.24,648.5576499253813,624.6320539478876,672.483245902875
25,operational,mean,RS,2.32,656.2099945825706,632.1890782555702,680.2309109095711
25,operational,mean,RS,2.4,608.5510085923577,585.4866163307973,631.615400853918
25,operational,mean,RS,2.48,677.7389648087918,653.3101067496856,702.167822867898
25,operational,mean,RS,2.56,640.8142097543008,617.0816261660989,664.5467933425027
25,operational,mean,RS,2.64,655.6885624072261,631.6162386451558,679.7608861692963
25,operational,mean,RS,2.72,611.3665995094602,588.1856113120128,634.5475877069076
25,operational,mean,RS,2.8000000000000003,600.3465986475197,577.5112664928306,623.1819308022089
25,operational,mean,RS,2.88,641.76936026356,618.0176203893259,665.5211001377941
25,operational,mean,RS,2.96,629.8155071422392,606.3230985988101,653.3079156856683
25,operational,mean,RS,3.04,642.1856708619367,618.3569410058413,666.0144007180321
25,operational,mean,RS,3.12,591.6912873996704,569.2235002888918,614.1590745104489
25,operational,mean,RS,3.2,604.6714249000785,581.822192055679,627.520657744478
25,operational,mean,RS,3.2800000000000002,592.4992698446613,570.0199629215479,614.9785767677747
25,operational,mean,RS,3.36,604.1902571667101,581.316125641673,627.0643886917472
25,operational,mean,RS,3.44,588.5931622909521,566.1731790443785,611.0131455375258
25,operational,mean,RS,3.52,568.1677691193202,546.1879931955214,590.147545043119
25,operational,mean,RS,3.6,547.2092440761226,525.5746527346063,568.8438354176388
25,operational,mean,RS,3.68,575.3000058493568,553.0565335288518,597.5434781698618
25,operational,mean,RS,3.7600000000000002,548.3495303972528,526.6684225036142,570.0306382908914
25,operational,mean,RS,3.84,527.4538337635614,506.51061115555314,548.3970563715696
25,operational,mean,RS,3.92,538.4037037287206,517.1238344975554,559.6835729598859
25,operational,mean,RS,4.0,575.6564282863329,553.4062103364046,597.9066462362613
25,operational,mean,RS,4.08,526.6497736812371,505.6543050883812,547.645242274093
25,operational,mean,RS,4.16,527.4521952749668,506.52299777294127,548.3813927769924
25,operational,mean,RS,4.24,488.35043525871157,468.54104701553223,508.1598235018909
25,operational,mean,RS,4.32,533.5939615526411,512.4217436954134,554.7661794098688
25,operational,mean,RS,4.4,534.7315306590187,513.5344628403141,555.9285984777234
25,operational,mean,RS,4.48,523.1981237462895,502.4072208301149,543.9890266624642
25,operational,mean,RS,4.5600000000000005,503.8174402423696,483.52771705913074,524.1071634256085
25,operational,mean,RS,4.64,572.3915473812399,550.3330438710866,594.4500508913932
25,operational,mean,RS,4.72,458.886170807085,439.57849488330606,478.193846730864
25,operational,mean,RS,4.8,471.27518050227275,451.73119893645304,490.81916206809245
25,operational,mean,RS,4.88,497.93572246204616,477.8809705248837,517.9904743992087
25,operational,mean,RS,4.96,490.699240326558,470.850745997378,510.54773465573805
25,operational,mean,RS,5.04,452.4106741365208,433.2989941194179,471.5223541536237
25,operational,mean,RS,5.12,464.9141974114336,445.51294440435345,484.3154504185137
25,operational,mean,RS,5.2,446.6681067975445,427.69028329784345,465.64593029724557
25,operational,mean,RS,5.28,439.72079645726615,420.9939031293166,458.4476897852157
25,operational,mean,RS,5.36,442.28739303609694,423.49358778937386,461.08119828282
25,operational,mean,RS,5.44,444.5478088882592,425.66564743646086,463.4299703400576
25,operational,mean,RS,5.5200000000000005,441.8147210966624,422.9712173892635,460.6582248040614
25,operational,mean,RS,5.6000000000000005,443.8719536846401,425.0207947298196,462.7231126394606
25,operational,mean,RS,5.68,491.966383920653,472.04721134461886,511.8855564966872
25,operational,mean,RS,5.76,405.0944126230869,387.3731298670384,422.8156953791354
25,operational,mean,RS,5.84,383.4073745719557,366.3179539716352,400.4967951722762
25,operational,mean,RS,5.92,418.41404290270617,400.227089546676,436.60099625873636
25,operational,mean,RS,6.0,384.6768694262317,367.5971020156507,401.7566368368127
25,operational,mean,RS,6.08,400.195485693141,382.54978080261395,417.84119058366804
25,operational,mean,RS,6.16,375.67121355772963,358.8362869646385,392.5061401508208
25,operational,mean,RS,6.24,392.1995173670631,374.8709952952215,409.52803943890467
25,operational,mean,RS,6.32,380.35233068976737,363.45840972664274,397.246251652892
25,operational,mean,RS,6.4,427.888469630916,409.52294615999347,446.25399310183855
25,operational,mean,RS,6.48,365.80074221197157,349.43060014242707,382.17088428151607
25,operational,mean,RS,6.5600000000000005,356.3009860069032,340.394470310045,372.2075017037614
25,operational,mean,RS,6.640000000000001,397.2006662688107,379.6696866822892,414.73164585533226
25,operational,mean,RS,6.72,368.4856780700189,351.8922146555354,385.0791414845024
25,operational,mean,RS,6.8,338.3055328366138,323.07845538592153,353.53261028730606
25,operational,mean,RS,6.88,403.54070204618154,385.88676363052434,421.19464046183873
25,operational,mean,RS,6.96,383.97622416772214,366.90945297642946,401.0429953590148
25,operational,mean,RS,7.04,357.1837154848952,341.07667003426127,373.2907609355291
25,operational,mean,RS,7.12,349.2165989485705,333.3980697471678,365.03512814997316
25,operational,mean,RS,7.2,361.7790209448016,345.4447805244985,378.1132613651046
25,operational,mean,RS,7.28,360.9822714542465,344.86901654077633,377.0955263677166
25,operational,mean,RS,7.36,342.85616733816596,327.2487649161599,358.463569760172
25,operational,mean,RS,7.44,355.126242084041,339.06568593399913,371.18679823408286
25,operational,mean,RS,7.5200000000000005,358.4898890766978,342.4799108467847,374.4998673066109
25,operational,mean,RS,7.6000000000000005,363.197642133601,346.9407880566222,379.4544962105798
25,operational,mean,RS,7.68,330.2876398560799,315.53841789666967,345.03686181549017
25,operational,mean,RS,7.76,298.3873432854054,284.7997222441554,311.97496432665537
25,operational,mean,RS,7.84,343.7467550456908,328.1607537280337,359.3327563633479
25,operational,mean,RS,7.92,329.89420869448253,315.11373499025274,344.6746823987123
25,operational,mean,RS,8.0,305.5957925631956,291.7406317799967,319.45095334639444
25,operational,quantile95,DRO,0.0,2448.9927921104945,2434.4413060203706,2456.268217547064
25,operational,quantile95,DRO,0.08,2447.69661834547,2434.0250841643133,2454.8575355141843
25,operational,quantile95,DRO,0.16,2447.696618345471,2434.025084164314,2454.857535514185
25,operational,quantile95,DRO,0.24,2447.6966183454706,2434.025084164314,2454.857535514185
25,operational,quantile95,DRO,0.32,2447.696618345471,2434.025084164314,2454.8575355141857
25,operational,quantile95,DRO,0.4,2447.696618345471,2434.025084164314,2454.857535514185
25,operational,quantile95,DRO,0.48,2447.6966183454697,2434.0250841643133,2454.8575355141843
25,operational,quantile95,DRO,0.56,2447.696618345471,2434.025084164314,2454.8575355141857
25,operational,quantile95,DRO,0.64,2447.696618345471,2434.025084164314,2454.8575355141857
25,operational,quantile95,DRO,0.72,2447.696618345471,2434.025084164314,2454.857535514185
25,operational,quantile95,DRO,0.8,2447.696618345471,2434.0250841643146,2454.8575355141857
25,operational,quantile95,DRO,0.88,2447.696618345471,2434.0250841643137,2454.857535514185
25,operational,quantile95,DRO,0.96,2447.696618345471,2434.025084164314,2454.8575355141857
25,operational,quantile95,DRO,1.04,2447.696618345471,2434.0250841643146,2454.8575355141857
25,operational,quantile95,DRO,1.12,2447.696618345471,2434.025084164314,2454.8575355141857
25,operational,quantile95,DRO,1.2,2447.69661834547,2434.0250841643137,2454.857535514185
25,operational,quantile95,DRO,1.28,2447.842415388763,2433.4490148558984,2454.681733319185
25,operational,quantile95,DRO,1.36,2447.8424153887627,2434.025084164314,2455.161014819527
25,operational,quantile95,DRO,1.44,2447.842415388763,2433.4490148558984,2454.6817333191852
25,operational,quantile95,DRO,1.52,2448.501605283276,2433.4490148558984,2455.101980600197
25,operational,quantile95,DRO,1.6,2448.501605283276,2433.449014855898,2455.1019806001964
25,operational,quantile95,DRO,1.68,2448.5016052832766,2433.4490148558984,2455.1019806001973
25,operational,quantile95,DRO,1.76,2448.5016052832757,2433.449014855899,2455.101980600197
25,operational,quantile95,DRO,1.84,2448.501605283276,2433.4490148558984,2455.1019806001964
25,operational,quantile95,DRO,1.92,2448.501605283276,2434.025084164314,2455.5812621005384
25,operational,quantile95,DRO,2.0,2449.1182352844494,2433.8835089940503,2455.6847060300825
25,operational,quantile95,DRO,2.08,2449.1182352844494,2433.8835089940508,2455.684706030083
25,operational,quantile95,DRO,2.16,2449.1182352844503,2433.88350899405,2455.6847060300825
25,operational,quantile95,DRO,2.24,2449.118894288315,2433.7559295339483,2455.5472031121226
25,operational,quantile95,DRO,2.32,2449.1188942883155,2433.8778045996205,2455.663687269449
25,operational,quantile95,DRO,2.4,2449.1188942883155,2433.7559295339483,2455.547203112123
25,operational,quantile95,DRO,2.48,2449.1188942883155,2433.755929533949,2455.547203112123
25,operational,quantile95,DRO,2.56,2449.202064539468,2433.8107031937234,2455.608252479565
25,operational,quantile95,DRO,2.64,2449.2020645394696,2433.8107031937243,2455.608252479566
25,operational,quantile95,DRO,2.72,2449.2020645394696,2433.8107031937243,2455.608252479566
25,operational,quantile95,DRO,2.8000000000000003,2449.2020645394705,2433.8107031937247,2455.608252479567
25,operational,quantile95,DRO,2.88,2449.3453674857587,2433.7895216718994,2455.8641800906657
25,operational,quantile95,DRO,2.96,2449.390362913951,2433.769726104238,2455.825798098822
25,operational,quantile95,DRO,3.04,2439.9268026385635,2423.690580546192,2445.9430579573277
25,operational,quantile95,DRO,3.12,2440.0973413820147,2423.600203056428,2445.9430579573286
25,operational,quantile95,DRO,3.2,2440.097341382014,2423.6002030564273,2445.9430579573277
25,operational,quantile95,DRO,3.2800000000000002,2440.469290829587,2423.566274714405,2445.943057957328
25,operational,quantile95,DRO,3.36,2440.4692908295856,2423.5662747144042,2445.9430579573273
25,operational,quantile95,DRO,3.44,2440.469290829587,2423.5662747144047,2445.9430579573277
25,operational,quantile95,DRO,3.52,2440.4692908295865,2423.566274714405,2445.943057957328
25,operational,quantile95,DRO,3.6,2440.4692908295865,2423.5662747144047,2445.9430579573277
25,operational,quantile95,DRO,3.68,2404.9923265662196,2393.157590633254,2413.0723545112414
25,operational,quantile95,DRO,3.7600000000000002,2404.9923265662196,2393.157590633254,2413.0723545112414
25,operational,quantile95,DRO,3.84,2405.705070498028,2393.157590633254,2413.072354511242
25,operational,quantile95,DRO,3.92,2394.75418939301,2382.919453460045,2402.8342173380324
25,operational,quantile95,DRO,4.0,2394.75418939301,2382.9194534600447,2402.834217338032
25,operational,quantile95,DRO,4.08,2394.754189393011,2382.919453460045,2402.834217338033
25,operational,quantile95,DRO,4.16,2376.7269807078046,2363.8220936235666,2382.5679553366595
25,operational,quantile95,DRO,4.24,2376.726980707805,2363.8220936235666,2382.56795533666
25,operational,quantile95,DRO,4.32,2376.726980707805,2363.822093623567,2382.56795533666
25,operational,quantile95,DRO,4.4,2376.726980707805,2363.822093623567,2382.56795533666
25,operational,quantile95,DRO,4.48,2376.7269807078046,2363.8220936235666,2382.567955336659
25,operational,quantile95,DRO,4.5600000000000005,2376.7269807078055,2363.8220936235675,2382.5679553366604
25,operational,quantile95,DRO,4.64,2376.726980707805,2363.8220936235666,2382.56795533666
25,operational,quantile95,DRO,4.72,2376.7483027608528,2365.0053520132255,2385.737234182785
25,operational,quantile95,DRO,4.8,2376.7483027608528,2366.1651460718413,2384.9468404111867
25,operational,quantile95,DRO,4.88,2376.7483027608528,2366.218898621491,2384.8977274889676
25,operational,quantile95,DRO,4.96,2376.748302760853,2366.3683163651835,2384.727475923448
25,operational,quantile95,DRO,5.04,2377.2747055528644,2365.9444430299645,2384.0082620924086
25,operational,quantile95,DRO,5.12,2376.726980707805,2364.8172546523324,2384.5961283831653
25,operational,quantile95,DRO,5.2,2376.7342994328133,2364.6739254226286,2384.759801027166
25,operational,quantile95,DRO,5.28,2376.734299432813,2364.6739254226277,2384.759801027165
25,operational,quantile95,DRO,5.36,2376.7342994328133,2364.673925422629,2384.759801027166
25,operational,quantile95,DRO,5.44,2376.7483027608528,2365.352042133826,2386.0067111264507
25,operational,quantile95,DRO,5.5200000000000005,2376.7483027608528,2365.3520421338253,2386.0067111264507
25,operational,quantile95,DRO,5.6000000000000005,2376.7483027608528,2365.352042133826,2386.00671112645
25,operational,quantile95,DRO,5.68,2376.7483027608523,2365.2144095229014,2386.8473498717144
25,operational,quantile95,DRO,5.76,2377.6348115237834,2369.4044213318084,2389.1760450816296
25,operational,quantile95,DRO,5.84,2377.6348115237834,2369.4044213318084,2389.1760450816296
25,operational,quantile95,DRO,5.92,2377.634811523783,2369.404421331808,2389.1760450816287
25,operational,quantile95,DRO,6.0,2377.6248425310705,2369.507557861512,2389.1760450816287
25,operational,quantile95,DRO,6.08,2377.624842531071,2369.5075578615124,2389.176045081629
25,operational,quantile95,DRO,6.16,2377.6248425310705,2369.507557861512,2389.1760450816287
25,operational,quantile95,DRO,6.24,2377.708770446867,2369.5075578615124,2389.176045081629
25,operational,quantile95,DRO,6.32,2377.746930132731,2367.5690315177867,2389.978925352042
25,operational,quantile95,DRO,6.4,2377.755274901464,2367.7039716506024,2389.549334614098
25,operational,quantile95,DRO,6.48,2377.755274901465,2367.7039716506033,2389.549334614098
25,operational,quantile95,DRO,6.5600000000000005,2377.7552749014667,2367.703971650605,2389.5493346141
25,operational,quantile95,DRO,6.640000000000001,2377.755274901465,2367.7039716506038,2389.549334614099
25,operational,quantile95,DRO,6.72,2377.7552749014644,2367.703971650603,2389.5493346140984
25,operational,quantile95,DRO,6.8,2375.1580320222074,2365.1551933367937,2386.65204589464
25,operational,quantile95,DRO,6.88,2375.1580320222097,2365.155193336797,2386.6520458946425
25,operational,quantile95,DRO,6.96,2361.4223215846614,2350.9338204711744,2371.002672421341
25,operational,quantile95,DRO,7.04,2345.779767286461,2335.392157331211,2356.6209454268355
25,operational,quantile95,DRO,7.12,2345.7797672864617,2335.3921573312123,2356.620945426837
25,operational,quantile95,DRO,7.2,2345.3115515874447,2334.9237451255394,2356.1546897499775
25,operational,quantile95,DRO,7.28,2345.3115515874474,2334.9237451255417,2356.1546897499798
25,operational,quantile95,DRO,7.36,2345.3115515874456,2334.923745125541,2356.1546897499784
25,operational,quantile95,DRO,7.44,2345.311551587445,2334.92374512554,2356.154689749978
25,operational,quantile95,DRO,7.5200000000000005,2345.3115515874447,2334.9237451255394,2356.1546897499775
25,operational,quantile95,DRO,7.6000000000000005,2345.311551587446,2334.923745125541,2356.154689749979
25,operational,quantile95,DRO,7.68,2333.944358821847,2325.628997661273,2354.042381986831
25,operational,quantile95,DRO,7.76,2241.543084750978,2230.3905042976908,2252.4071836156627
25,operational,quantile95,DRO,7.84,2175.838012347937,2165.0873255508927,2179.795679086814
25,operational,quantile95,DRO,7.92,2173.440058723457,2162.7607435790314,2177.756649131162
25,operational,quantile95,DRO,8.0,2173.4400587234577,2162.760743579032,2177.7566491311627
25,operational,quantile95,ERM,0.0,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,0.08,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,0.16,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,0.24,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,0.32,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,0.4,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,0.48,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,0.56,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,0.64,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,0.72,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,0.8,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,0.88,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,0.96,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,1.04,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,1.12,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,1.2,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,1.28,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,1.36,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,1.44,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,1.52,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,1.6,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,1.68,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,1.76,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,1.84,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,1.92,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,2.0,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,2.08,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,2.16,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,2.24,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,2.32,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,2.4,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,2.48,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,2.56,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,2.64,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,2.72,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,2.8000000000000003,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,2.88,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,2.96,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,3.04,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,3.12,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,3.2,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,3.2800000000000002,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,3.36,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,3.44,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,3.52,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,3.6,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,3.68,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,3.7600000000000002,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,3.84,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,3.92,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,4.0,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,4.08,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,4.16,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,4.24,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,4.32,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,4.4,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,4.48,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,4.5600000000000005,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,4.64,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,4.72,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,4.8,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,4.88,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,4.96,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,5.04,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,5.12,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,5.2,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,5.28,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,5.36,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,5.44,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,5.5200000000000005,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,5.6000000000000005,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,5.68,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,5.76,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,5.84,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,5.92,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,6.0,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,6.08,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,6.16,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,6.24,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,6.32,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,6.4,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,6.48,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,6.5600000000000005,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,6.640000000000001,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,6.72,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,6.8,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,6.88,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,6.96,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,7.04,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,7.12,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,7.2,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,7.28,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,7.36,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,7.44,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,7.5200000000000005,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,7.6000000000000005,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,7.68,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,7.76,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,7.84,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,7.92,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,ERM,8.0,2447.6966183454706,2434.4413060203706,2455.2222255565084
25,operational,quantile95,RS,0.0,1927.8088315339705,1919.8780564646934,1935.8851849142818
25,operational,quantile95,RS,0.08,1862.155387343865,1850.2037426276383,1875.970568202669
25,operational,quantile95,RS,0.16,1831.3494274017812,1815.7012489036542,1846.6336997080416
25,operational,quantile95,RS,0.24,1801.7544135501573,1781.810306820531,1817.650823715124
25,operational,quantile95,RS,0.32,1819.5150840580047,1800.9656817831851,1835.8874374619074
25,operational,quantile95,RS,0.4,1829.0833810390875,1811.5262454610997,1845.6937592280608
25,operational,quantile95,RS,0.48,1731.8951725410627,1724.5110322141593,1753.4216233394554
25,operational,quantile95,RS,0.56,1749.5714524974126,1738.748309007861,1770.1078278735667
25,operational,quantile95,RS,0.64,1758.7601994711165,1749.5301820099864,1779.6487730069252
25,operational,quantile95,RS,0.72,1784.6876994155202,1771.1411444044988,1804.0294880819797
25,operational,quantile95,RS,0.8,1744.2130222061187,1731.4779076578097,1762.4644942009531
25,operational,quantile95,RS,0.88,1664.2581059182005,1659.4035184623838,1684.288241603077
25,operational,quantile95,RS,0.96,1674.7977046968304,1670.442861587783,1697.0501465621128
25,operational,quantile95,RS,1.04,1671.0071328010017,1665.1882195711507,1691.4479843938157
25,operational,quantile95,RS,1.12,1718.0910660493125,1712.8053378806837,1740.569418012145
25,operational,quantile95,RS,1.2,1638.2489501452758,1629.7801919388464,1656.3923696806282
25,operational,quantile95,RS,1.28,1683.104386611429,1676.9117554365757,1704.02666357721
25,operational,quantile95,RS,1.36,1565.24478139761,1556.8518559391775,1581.1473434075178
25,operational,quantile95,RS,1.44,1581.9824107875859,1574.211249285736,1601.1959055792352
25,operational,quantile95,RS,1.52,1626.6316901242596,1617.105562262657,1644.5107360584557
25,operational,quantile95,RS,1.6,1593.6609228208142,1588.051043158007,1613.3917012738652
25,operational,quantile95,RS,1.68,1573.421036598562,1564.40638308053,1588.500986375227
25,operational,quantile95,RS,1.76,1663.826464751936,1655.2767717729728,1684.3320302813509
25,operational,quantile95,RS,1.84,1567.1372190185389,1557.610200243523,1582.8788179529943
25,operational,quantile95,RS,1.92,1604.544737355288,1593.5860701860984,1619.2790320844922
25,operational,quantile95,RS,2.0,1548.929708788263,1539.6471780869529,1563.8264778361267
25,operational,quantile95,RS,2.08,1566.8510571330119,1558.4968970920231,1585.6831130610385
25,operational,quantile95,RS,2.16,1542.0088008820105,1530.387729878807,1554.1701123038315
25,operational,quantile95,RS,2.24,1498.8803128229956,1491.5225303703658,1513.20688727985
25,operational,quantile95,RS,2.32,1510.3444497378407,1502.2915394870586,1522.6767156997678
25,operational,quantile95,RS,2.4,1443.3031419306747,1432.8728501210865,1450.0384483515838
25,operational,quantile95,RS,2.48,1538.4442154005858,1529.7426082512898,1553.4454394878169
25,operational,quantile95,RS,2.56,1491.6834596829717,1476.3230788739306,1495.7207270727972
25,operational,quantile95,RS,2.64,1509.6658639914128,1500.1411254057605,1523.397239138299
25,operational,quantile95,RS,2.72,1447.8956038628228,1440.081904170924,1450.5247903635463
25,operational,quantile95,RS,2.8000000000000003,1425.1994959125436,1412.969050999334,1437.175622589575
25,operational,quantile95,RS,2.88,1490.7922875324682,1479.3110132272084,1500.6748270451897
25,operational,quantile95,RS,2.96,1475.6057198540648,1461.9481148563202,1478.733700725511
25,operational,quantile95,RS,3.04,1492.9367198555335,1479.5110530879815,1504.1689779765293
25,operational,quantile95,RS,3.12,1408.996398128674,1396.6766068341808,1424.5249387671424
25,operational,quantile95,RS,3.2,1424.143235935718,1420.1469531553882,1441.1881849895058
25,operational,quantile95,RS,3.2800000000000002,1410.0199684955169,1397.7541422880831,1425.602474221045
25,operational,quantile95,RS,3.36,1435.0806784629606,1420.1017651941759,1439.2544777892397
25,operational,quantile95,RS,3.44,1406.4369776471333,1392.30924625137,1420.1575781843317
25,operational,quantile95,RS,3.52,1373.7098576674416,1359.166600392733,1382.3987286609872
25,operational,quantile95,RS,3.6,1343.8179124649282,1334.0381240803367,1353.903042454632
25,operational,quantile95,RS,3.68,1387.6892315724149,1375.0027700267358,1399.3818716900244
25,operational,quantile95,RS,3.7600000000000002,1344.2480552892132,1334.364653108158,1358.3484494761606
25,operational,quantile95,RS,3.84,1308.6639232069797,1297.9533841196453,1318.285716874275
25,operational,quantile95,RS,3.92,1324.416151479044,1315.274412174657,1341.9306943698762
25,operational,quantile95,RS,4.0,1388.2193267002874,1375.5501008370334,1399.9248082338518
25,operational,quantile95,RS,4.08,1311.4715530330611,1294.9012076172235,1320.7321941146113
25,operational,quantile95,RS,4.16,1307.2493089312943,1297.4969499945826,1317.5662092934397
25,operational,quantile95,RS,4.24,1243.1314813950776,1233.836031494728,1249.8773297288158
25,operational,quantile95,RS,4.32,1322.2279477256309,1308.0377519039096,1332.740057918566
25,operational,quantile95,RS,4.4,1325.3216129774703,1310.0518168762162,1334.5465971168594
25,operational,quantile95,RS,4.48,1299.708059309487,1287.4354176723261,1309.7397961585725
25,operational,quantile95,RS,4.5600000000000005,1273.6232154676095,1256.6451296377322,1278.989449292142
25,operational,quantile95,RS,4.64,1377.8705200869397,1364.9210808856328,1389.068211860257
25,operational,quantile95,RS,4.72,1201.5141553267497,1194.2284476553962,1221.404289200732
25,operational,quantile95,RS,4.8,1219.9249684303259,1212.0576041073177,1230.074948816073
25,operational,quantile95,RS,4.88,1255.61193859253,1247.4664253258663,1269.1317987173884
25,operational,quantile95,RS,4.96,1244.5814190046242,1237.3809347626511,1253.7292164623984
25,operational,quantile95,RS,5.04,1188.5753733640454,1176.7837015214202,1209.8165112268073
25,operational,quantile95,RS,5.12,1213.1347264858346,1199.0357386012486,1222.5121648781762
25,operational,quantile95,RS,5.2,1178.5102200644762,1170.1808303811156,1198.0105666102568
25,operational,quantile95,RS,5.28,1162.5212733058906,1151.4227237783473,1180.0788351158926
25,operational,quantile95,RS,5.36,1166.8261476213997,1157.1994287984678,1186.4327526346362
25,operational,quantile95,RS,5.44,1173.474215802428,1162.4146006875712,1195.4434718178068
25,operational,quantile95,RS,5.5200000000000005,1169.5025186998903,1161.2166270161492,1189.0323836558302
25,operational,quantile95,RS,5.6000000000000005,1173.1598727019934,1157.015949807709,1187.9350425507187
25,operational,quantile95,RS,5.68,1246.060784495733,1240.0291855612086,1259.3529148743846
25,operational,quantile95,RS,5.76,1094.1644220873745,1084.2042842008482,1116.0039037858783
25,operational,quantile95,RS,5.84,1059.7721622341983,1046.7413505272634,1073.3342293790884
25,operational,quantile95,RS,5.92,1127.0688520273143,1117.835257368568,1145.164675336677
25,operational,quantile95,RS,6.0,1059.5018930809076,1046.6605521976237,1074.7095540702749
25,operational,quantile95,RS,6.08,1095.2963118272035,1080.527047983932,1107.4140798647907
25,operational,quantile95,RS,6.16,1044.8322343338875,1032.021013146886,1056.7128693683342
25,operational,quantile95,RS,6.24,1072.661747316665,1060.541113204761,1089.253459545404
25,operational,quantile95,RS,6.32,1044.3284199488958,1034.8016757675766,1064.113069967632
25,operational,quantile95,RS,6.4,1138.0336135803907,1128.3019956549022,1158.9944535666368
25,operational,quantile95,RS,6.48,1011.2182254475335,1000.1057182008562,1034.6915214776266
25,operational,quantile95,RS,6.5600000000000005,988.6515772275903,973.0136547923855,1007.8360113608205
25,operational,quantile95,RS,6.640000000000001,1086.9705561829267,1074.3822749200756,1097.3809632235723
25,operational,quantile95,RS,6.72,1027.8709745389867,1013.9973079536329,1040.7275239070361
25,operational,quantile95,RS,6.8,952.7546318633483,926.1282365242065,966.8649910381574
25,operational,quantile95,RS,6.88,1094.9418998572996,1085.2584261933944,1112.6111307704034
25,operational,quantile95,RS,6.96,1057.9612268927297,1046.1773517133463,1073.7736057246932
25,operational,quantile95,RS,7.04,994.062430658978,983.7963062073351,1017.9860827812464
25,operational,quantile95,RS,7.12,979.7298245920161,962.0922981089243,999.4296933979329
25,operational,quantile95,RS,7.2,1005.7364621075844,997.1532166740639,1027.2445904852
25,operational,quantile95,RS,7.28,996.8253769411995,984.101950371859,1021.420147292568
25,operational,quantile95,RS,7.36,968.7033901908947,953.3340697987811,987.1324283660654
25,operational,quantile95,RS,7.44,993.6485225306279,980.2116564628075,1015.167000041064
25,operational,quantile95,RS,7.5200000000000005,991.6382026671165,980.739558406732,1014.6389230208149
25,operational,quantile95,RS,7.6000000000000005,1009.292375630683,996.938183232917,1027.2626721173845
25,operational,quantile95,RS,7.68,929.787219236888,904.4554463062402,945.8035285323045
25,operational,quantile95,RS,7.76,841.5758590020492,832.4702937374722,863.2458147044766
25,operational,quantile95,RS,7.84,972.5624704666777,944.5983454375985,987.0043832332967
25,operational,quantile95,RS,7.92,932.9022497702914,904.969263668861,946.3278543451441
25,operational,quantile95,RS,8.0,855.8052330238642,844.3550958075574,881.9951963434529
25,total,mean,DRO,0.0,5537.853481345257,5506.446555768304,5569.26040692221
25,total,mean,DRO,0.08,5537.398684869001,5505.988919526747,5568.808450211255
25,total,mean,DRO,0.16,5537.398684869001,5505.988919526747,5568.808450211255
25,total,mean,DRO,0.24,5537.398684869002,5505.988919526748,5568.808450211256
25,total,mean,DRO,0.32,5537.7497130541,5506.337434099278,5569.1619920089215
25,total,mean,DRO,0.4,5537.7497130541,5506.337434099278,5569.1619920089215
25,total,mean,DRO,0.48,5537.7497130541,5506.337434099278,5569.1619920089215
25,total,mean,DRO,0.56,5537.7497130541005,5506.337434099279,5569.161992008922
25,total,mean,DRO,0.64,5537.7497130541,5506.337434099278,5569.1619920089215
25,total,mean,DRO,0.72,5537.7497130541,5506.337434099278,5569.1619920089215
25,total,mean,DRO,0.8,5537.7497130541005,5506.337434099279,5569.161992008922
25,total,mean,DRO,0.88,5537.7497130541,5506.337434099278,5569.1619920089215
25,total,mean,DRO,0.96,5537.7497130541,5506.337434099278,5569.1619920089215
25,total,mean,DRO,1.04,5537.7497130541005,5506.337434099279,5569.161992008922
25,total,mean,DRO,1.12,5537.7497130541,5506.337434099278,5569.1619920089215
25,total,mean,DRO,1.2,5537.7497130541005,5506.337434099279,5569.161992008922
25,total,mean,DRO,1.28,5537.731354957097,5506.317036748179,5569.1456731660155
25,total,mean,DRO,1.36,5537.905721306538,5506.493413964947,5569.318028648129
25,total,mean,DRO,1.44,5537.731354957098,5506.31703674818,5569.145673166016
25,total,mean,DRO,1.52,5538.143453755959,5506.73146028813,5569.555447223788
25,total,mean,DRO,1.6,5538.143453755958,5506.731460288129,5569.555447223787
25,total,mean,DRO,1.68,5538.14345375596,5506.731460288131,5569.555447223789
25,total,mean,DRO,1.76,5538.14345375596,5506.731460288131,5569.555447223789
25,total,mean,DRO,1.84,5538.143453755958,5506.731460288129,5569.555447223787
25,total,mean,DRO,1.92,5538.317812727125,5506.907819410424,5569.727806043826
25,total,mean,DRO,2.0,5538.776485089856,5507.370430023481,5570.18254015623
25,total,mean,DRO,2.08,5538.776485089856,5507.370430023481,5570.18254015623
25,total,mean,DRO,2.16,5538.776485089856,5507.370430023481,5570.18254015623
25,total,mean,DRO,2.24,5538.736951635766,5507.3303644936705,5570.143538777861
25,total,mean,DRO,2.32,5538.773677207495,5507.367450538302,5570.179903876688
25,total,mean,DRO,2.4,5538.736951635767,5507.330364493671,5570.143538777862
25,total,mean,DRO,2.48,5538.736951635766,5507.3303644936705,5570.143538777861
25,total,mean,DRO,2.56,5538.820575825846,5507.414745329569,5570.226406322124
25,total,mean,DRO,2.64,5538.8205758258455,5507.414745329568,5570.226406322123
25,total,mean,DRO,2.72,5538.820575825846,5507.414745329569,5570.226406322124
25,total,mean,DRO,2.8000000000000003,5538.820575825846,5507.414745329569,5570.226406322124
25,total,mean,DRO,2.88,5539.185604534125,5507.778183208601,5570.593025859648
25,total,mean,DRO,2.96,5539.161881249579,5507.7541196240245,5570.5696428751335
25,total,mean,DRO,3.04,5538.405006235536,5507.0439543402945,5569.766058130778
25,total,mean,DRO,3.12,5538.342589372995,5506.980559278028,5569.7046194679615
25,total,mean,DRO,3.2,5538.342589372995,5506.980559278028,5569.7046194679615
25,total,mean,DRO,3.2800000000000002,5538.20587674614,5506.841607347734,5569.570146144547
25,total,mean,DRO,3.36,5538.20587674614,5506.841607347734,5569.570146144547
25,total,mean,DRO,3.44,5538.20587674614,5506.841607347734,5569.570146144547
25,total,mean,DRO,3.52,5538.20587674614,5506.841607347734,5569.570146144547
25,total,mean,DRO,3.6,5538.231170117832,5506.866992047714,5569.595348187951
25,total,mean,DRO,3.68,5535.073537679373,5503.841333413923,5566.305741944822
25,total,mean,DRO,3.7600000000000002,5535.073537679375,5503.841333413925,5566.305741944824
25,total,mean,DRO,3.84,5535.133441276381,5503.899434771062,5566.367447781699
25,total,mean,DRO,3.92,5534.030343260775,5502.837598463867,5565.2230880576835
25,total,mean,DRO,4.0,5534.030343260775,5502.837598463867,5565.2230880576835
25,total,mean,DRO,4.08,5534.030343260775,5502.837598463867,5565.2230880576835
25,total,mean,DRO,4.16,5533.20013737157,5502.099389419434,5564.300885323706
25,total,mean,DRO,4.24,5533.20013737157,5502.099389419434,5564.300885323706
25,total,mean,DRO,4.32,5533.200137371571,5502.099389419435,5564.300885323707
25,total,mean,DRO,4.4,5533.20013737157,5502.099389419434,5564.300885323706
25,total,mean,DRO,4.48,5533.20013737157,5502.099389419434,5564.300885323706
25,total,mean,DRO,4.5600000000000005,5533.20013737157,5502.099389419434,5564.300885323706
25,total,mean,DRO,4.64,5533.20013737157,5502.099389419434,5564.300885323706
25,total,mean,DRO,4.72,5534.48916698017,5503.38408755519,5565.59424640515
25,total,mean,DRO,4.8,5535.311741386569,5504.211988149668,5566.41149462347
25,total,mean,DRO,4.88,5535.3387974341695,5504.239164714212,5566.438430154127
25,total,mean,DRO,4.96,5534.659425167207,5503.552214764814,5565.766635569599
25,total,mean,DRO,5.04,5533.819660599787,5502.705090176824,5564.93423102275
25,total,mean,DRO,5.12,5532.368984982019,5501.23292386228,5563.505046101759
25,total,mean,DRO,5.2,5532.350169538771,5501.213122252126,5563.487216825417
25,total,mean,DRO,5.28,5532.3501695387695,5501.213122252124,5563.487216825415
25,total,mean,DRO,5.36,5532.3501695387695,5501.213122252124,5563.487216825415
25,total,mean,DRO,5.44,5532.866736111688,5501.729855961316,5564.003616262059
25,total,mean,DRO,5.5200000000000005,5532.866736111686,5501.729855961315,5564.003616262057
25,total,mean,DRO,5.6000000000000005,5532.866736111686,5501.729855961315,5564.003616262057
25,total,mean,DRO,5.68,5533.229050530618,5502.086252614735,5564.371848446502
25,total,mean,DRO,5.76,5536.965039498806,5505.81927576227,5568.110803235341
25,total,mean,DRO,5.84,5536.965039498805,5505.819275762269,5568.11080323534
25,total,mean,DRO,5.92,5536.965039498805,5505.819275762269,5568.11080323534
25,total,mean,DRO,6.0,5537.043031444622,5505.896888820378,5568.189174068866
25,total,mean,DRO,6.08,5537.043031444622,5505.896888820378,5568.189174068866
25,total,mean,DRO,6.16,5537.043031444622,5505.896888820378,5568.189174068866
25,total,mean,DRO,6.24,5537.362797325991,5506.213125825211,5568.512468826771
25,total,mean,DRO,6.32,5537.821485326938,5506.6799248481775,5568.963045805699
25,total,mean,DRO,6.4,5537.998894027223,5506.855783209085,5569.142004845362
25,total,mean,DRO,6.48,5537.998894027223,5506.855783209085,5569.142004845362
25,total,mean,DRO,6.5600000000000005,5537.998894027223,5506.855783209085,5569.142004845362
25,total,mean,DRO,6.640000000000001,5537.998894027224,5506.8557832090855,5569.142004845363
25,total,mean,DRO,6.72,5537.998894027223,5506.855783209085,5569.142004845362
25,total,mean,DRO,6.8,5537.930684581251,5506.800881790628,5569.060487371873
25,total,mean,DRO,6.88,5537.930684581252,5506.800881790629,5569.060487371874
25,total,mean,DRO,6.96,5537.898599895718,5506.850957078284,5568.946242713151
25,total,mean,DRO,7.04,5537.930971947212,5506.981533887975,5568.880410006449
25,total,mean,DRO,7.12,5537.930971947212,5506.981533887975,5568.880410006449
25,total,mean,DRO,7.2,5537.924532875565,5506.978140327397,5568.870925423733
25,total,mean,DRO,7.28,5537.924532875566,5506.978140327398,5568.870925423734
25,total,mean,DRO,7.36,5537.924532875564,5506.978140327396,5568.870925423732
25,total,mean,DRO,7.44,5537.924532875565,5506.978140327397,5568.870925423733
25,total,mean,DRO,7.5200000000000005,5537.924532875566,5506.978140327398,5568.870925423734
25,total,mean,DRO,7.6000000000000005,5537.924532875565,5506.978140327397,5568.870925423733
25,total,mean,DRO,7.68,5541.10133351705,5510.2239158388065,5571.978751195294
25,total,mean,DRO,7.76,5532.9545358846635,5502.5978471679755,5563.311224601352
25,total,mean,DRO,7.84,5528.462483048322,5498.558794696422,5558.366171400221
25,total,mean,DRO,7.92,5528.716579512333,5498.8330371052625,5558.600121919403
25,total,mean,DRO,8.0,5528.716579512332,5498.833037105262,5558.600121919402
25,total,mean,ERM,0.0,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,0.08,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,0.16,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,0.24,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,0.32,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,0.4,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,0.48,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,0.56,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,0.64,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,0.72,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,0.8,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,0.88,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,0.96,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,1.04,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,1.12,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,1.2,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,1.28,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,1.36,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,1.44,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,1.52,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,1.6,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,1.68,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,1.76,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,1.84,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,1.92,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,2.0,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,2.08,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,2.16,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,2.24,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,2.32,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,2.4,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,2.48,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,2.56,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,2.64,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,2.72,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,2.8000000000000003,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,2.88,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,2.96,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,3.04,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,3.12,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,3.2,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,3.2800000000000002,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,3.36,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,3.44,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,3.52,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,3.6,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,3.68,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,3.7600000000000002,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,3.84,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,3.92,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,4.0,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,4.08,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,4.16,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,4.24,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,4.32,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,4.4,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,4.48,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,4.5600000000000005,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,4.64,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,4.72,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,4.8,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,4.88,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,4.96,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,5.04,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,5.12,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,5.2,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,5.28,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,5.36,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,5.44,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,5.5200000000000005,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,5.6000000000000005,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,5.68,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,5.76,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,5.84,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,5.92,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,6.0,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,6.08,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,6.16,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,6.24,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,6.32,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,6.4,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,6.48,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,6.5600000000000005,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,6.640000000000001,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,6.72,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,6.8,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,6.88,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,6.96,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,7.04,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,7.12,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,7.2,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,7.28,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,7.36,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,7.44,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,7.5200000000000005,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,7.6000000000000005,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,7.68,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,7.76,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,7.84,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,7.92,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,ERM,8.0,5537.552598323494,5506.144229837273,5568.960966809715
25,total,mean,RS,0.0,5521.170947121065,5492.942505766705,5549.399388475425
25,total,mean,RS,0.08,5519.834107605055,5492.135750016027,5547.532465194083
25,total,mean,RS,0.16,5521.681698010323,5494.293646638699,5549.069749381947
25,total,mean,RS,0.24,5522.769363358018,5495.666036313926,5549.8726904021105
25,total,mean,RS,0.32,5522.071891592974,5494.795504917027,5549.348278268921
25,total,mean,RS,0.4,5521.252266972665,5493.8786289259015,5548.6259050194285
25,total,mean,RS,0.48,5523.3260935131775,5496.799439530913,5549.852747495442
25,total,mean,RS,0.56,5522.2056024468,5495.520967830333,5548.890237063268
25,total,mean,RS,0.64,5521.506147697822,5494.713473165357,5548.2988222302865
25,total,mean,RS,0.72,5521.9008346791215,5494.913678668771,5548.887990689472
25,total,mean,RS,0.8,5523.7766670809315,5497.166592891864,5550.386741269999
25,total,mean,RS,0.88,5526.678367903527,5500.8256868170565,5552.5310489899975
25,total,mean,RS,0.96,5524.61576284256,5498.6394367035155,5550.592088981604
25,total,mean,RS,1.04,5523.806474514697,5497.85198001024,5549.760969019153
25,total,mean,RS,1.12,5523.9568246220215,5497.561637748593,5550.35201149545
25,total,mean,RS,1.2,5528.438377809402,5502.879381639386,5553.997373979417
25,total,mean,RS,1.28,5524.836411552376,5498.763957103067,5550.908866001686
25,total,mean,RS,1.36,5534.23740424481,5509.484020985578,5558.990787504042
25,total,mean,RS,1.44,5531.32429288365,5506.336975741105,5556.311610026195
25,total,mean,RS,1.52,5527.91330657479,5502.457204330961,5553.369408818619
25,total,mean,RS,1.6,5530.60347520293,5505.468073475746,5555.738876930114
25,total,mean,RS,1.68,5532.331121432961,5507.4595149394845,5557.202727926437
25,total,mean,RS,1.76,5526.466585480686,5500.611559426004,5552.321611535369
25,total,mean,RS,1.84,5533.709101401897,5508.9348153453675,5558.4833874584265
25,total,mean,RS,1.92,5530.214480323756,5505.027727582721,5555.401233064791
25,total,mean,RS,2.0,5538.037768943857,5513.491558439769,5562.583979447946
25,total,mean,RS,2.08,5533.254710125554,5508.459003241381,5558.050417009727
25,total,mean,RS,2.16,5541.641815531654,5517.2343820108745,5566.049249052434
25,total,mean,RS,2.24,5544.818369982842,5520.892774005349,5568.743965960336
25,total,mean,RS,2.32,5546.850154104267,5522.829237777267,5570.871070431267
25,total,mean,RS,2.4,5565.060480835304,5541.996088573744,5588.124873096864
25,total,mean,RS,2.48,5538.356382789239,5513.927524730133,5562.785240848346
25,total,mean,RS,2.56,5552.0311924391735,5528.2986088509715,5575.763776027376
25,total,mean,RS,2.64,5542.410215776513,5518.337892014442,5566.482539538583
25,total,mean,RS,2.72,5561.825331732876,5538.644343535429,5585.006319930324
25,total,mean,RS,2.8000000000000003,5573.656203260535,5550.820871105846,5596.4915354152245
25,total,mean,RS,2.88,5549.752256196531,5526.000516322297,5573.5039960707645
25,total,mean,RS,2.96,5557.267945688001,5533.775537144573,5580.76035423143
25,total,mean,RS,3.04,5545.805406801257,5521.976676945162,5569.634136657352
25,total,mean,RS,3.12,5591.880192704413,5569.4124055936345,5614.347979815192
25,total,mean,RS,3.2,5577.53851660833,5554.689283763931,5600.387749452729
25,total,mean,RS,3.2800000000000002,5591.79022893782,5569.310922014706,5614.2695358609335
25,total,mean,RS,3.36,5577.826859006493,5554.952727481455,5600.70099053153
25,total,mean,RS,3.44,5592.4215347480385,5570.001551501465,5614.841517994612
25,total,mean,RS,3.52,5601.17789985373,5579.198123929931,5623.157675777529
25,total,mean,RS,3.6,5604.803648676823,5583.169057335307,5626.4382400183395
25,total,mean,RS,3.68,5592.83665632119,5570.593184000685,5615.080128641695
25,total,mean,RS,3.7600000000000002,5601.765488044606,5580.084380150967,5623.446595938245
25,total,mean,RS,3.84,5623.16846809382,5602.225245485812,5644.111690701828
25,total,mean,RS,3.92,5616.372089885589,5595.092220654424,5637.651959116754
25,total,mean,RS,4.0,5592.734287008474,5570.484069058545,5614.984504958403
25,total,mean,RS,4.08,5619.654813820947,5598.659345228091,5640.650282413803
25,total,mean,RS,4.16,5623.76968543875,5602.840487936724,5644.698882940776
25,total,mean,RS,4.24,5651.057344059892,5631.247955816712,5670.866732303071
25,total,mean,RS,4.32,5618.025945520702,5596.853727663474,5639.1981633779305
25,total,mean,RS,4.4,5617.903219573686,5596.706151754982,5639.100287392391
25,total,mean,RS,4.48,5626.213833179805,5605.42293026363,5647.00473609598
25,total,mean,RS,4.5600000000000005,5639.720323764255,5619.430600581017,5660.010046947494
25,total,mean,RS,4.64,5600.180181798709,5578.121678288556,5622.238685308862
25,total,mean,RS,4.72,5655.3248803983615,5636.017204474582,5674.632556322141
25,total,mean,RS,4.8,5652.475155611455,5632.931174045635,5672.019137177275
25,total,mean,RS,4.88,5648.3811873337645,5628.326435396602,5668.435939270927
25,total,mean,RS,4.96,5651.852888139899,5632.004393810719,5671.701382469078
25,total,mean,RS,5.04,5660.039064127888,5640.927384110785,5679.150744144991
25,total,mean,RS,5.12,5655.378379942452,5635.977126935371,5674.779632949532
25,total,mean,RS,5.2,5663.039501660256,5644.061678160555,5682.017325159957
25,total,mean,RS,5.28,5672.042263770291,5653.315370442342,5690.769157098241
25,total,mean,RS,5.36,5670.739456245923,5651.9456509992,5689.5332614926465
25,total,mean,RS,5.44,5665.616528449642,5646.734366997844,5684.49868990144
25,total,mean,RS,5.5200000000000005,5666.006363362163,5647.162859654764,5684.849867069562
25,total,mean,RS,5.6000000000000005,5667.993465371697,5649.142306416877,5686.844624326518
25,total,mean,RS,5.68,5650.382459336884,5630.46328676085,5670.301631912917
25,total,mean,RS,5.76,5696.039625695734,5678.318342939685,5713.760908451783
25,total,mean,RS,5.84,5710.599907121287,5693.510486520967,5727.689327721608
25,total,mean,RS,5.92,5681.22969915054,5663.04274579451,5699.41665250657
25,total,mean,RS,6.0,5714.341681531898,5697.261914121317,5731.4214489424785
25,total,mean,RS,6.08,5695.852292069529,5678.206587179002,5713.497996960055
25,total,mean,RS,6.16,5720.427643008262,5703.592716415171,5737.262569601353
25,total,mean,RS,6.24,5707.519620388127,5690.191098316285,5724.848142459969
25,total,mean,RS,6.32,5722.054764500437,5705.160843537313,5738.948685463562
25,total,mean,RS,6.4,5680.937742378531,5662.572218907609,5699.303265849453
25,total,mean,RS,6.48,5738.997131836267,5722.6269897667225,5755.367273905811
25,total,mean,RS,6.5600000000000005,5757.273425188536,5741.366909491678,5773.179940885394
25,total,mean,RS,6.640000000000001,5700.691483405653,5683.160503819132,5718.222462992175
25,total,mean,RS,6.72,5726.399066784528,5709.805603370045,5742.9925301990115
25,total,mean,RS,6.8,5782.829271459455,5767.602194008763,5798.056348910148
25,total,mean,RS,6.88,5698.847664375736,5681.193725960079,5716.5016027913925
25,total,mean,RS,6.96,5714.628313820215,5697.561542628922,5731.695085011508
25,total,mean,RS,7.04,5744.2370463161105,5728.130000865476,5760.344091766745
25,total,mean,RS,7.12,5754.763413650795,5738.944884449393,5770.581942852197
25,total,mean,RS,7.2,5734.803555588913,5718.46931516861,5751.137796009216
25,total,mean,RS,7.28,5749.643428442848,5733.530173529378,5765.756683356318
25,total,mean,RS,7.36,5760.526779197323,5744.919376775317,5776.134181619329
25,total,mean,RS,7.44,5745.703302621836,5729.642746471794,5761.7638587718775
25,total,mean,RS,7.5200000000000005,5753.003613697566,5736.993635467653,5769.013591927479
25,total,mean,RS,7.6000000000000005,5743.290600318552,5727.033746241573,5759.547454395531
25,total,mean,RS,7.68,5804.944987222811,5790.1957652634,5819.694209182221
25,total,mean,RS,7.76,5840.658063232316,5827.070442191066,5854.2456842735655
25,total,mean,RS,7.84,5764.772941340045,5749.186940022388,5780.358942657702
25,total,mean,RS,7.92,5802.181237757595,5787.4007640533655,5816.961711461825
25,total,mean,RS,8.0,5833.612051519005,5819.756890735806,5847.467212302204
25,total,quantile95,DRO,0.0,6532.240564992378,6517.689078902254,6539.515990428948
25,total,quantile95,DRO,0.08,6530.944391227354,6517.272857046197,6538.105308396068
25,total,quantile95,DRO,0.16,6530.944391227354,6517.272857046198,6538.105308396069
25,total,quantile95,DRO,0.24,6530.944391227354,6517.272857046198,6538.105308396069
25,total,quantile95,DRO,0.32,6530.944391227354,6517.272857046198,6538.105308396069
25,total,quantile95,DRO,0.4,6530.944391227354,6517.272857046198,6538.105308396069
25,total,quantile95,DRO,0.48,6530.944391227354,6517.272857046197,6538.105308396069
25,total,quantile95,DRO,0.56,6530.944391227354,6517.272857046198,6538.105308396069
25,total,quantile95,DRO,0.64,6530.944391227354,6517.272857046197,6538.105308396069
25,total,quantile95,DRO,0.72,6530.944391227354,6517.272857046198,6538.105308396069
25,total,quantile95,DRO,0.8,6530.944391227354,6517.272857046198,6538.105308396069
25,total,quantile95,DRO,0.88,6530.944391227354,6517.272857046197,6538.105308396069
25,total,quantile95,DRO,0.96,6530.944391227354,6517.272857046198,6538.105308396069
25,total,quantile95,DRO,1.04,6530.944391227354,6517.272857046198,6538.105308396069
25,total,quantile95,DRO,1.12,6530.944391227354,6517.272857046197,6538.105308396069
25,total,quantile95,DRO,1.2,6530.944391227354,6517.272857046198,6538.105308396069
25,total,quantile95,DRO,1.28,6531.090188270646,6516.696787737782,6537.929506201068
25,total,quantile95,DRO,1.36,6531.090188270646,6517.272857046197,6538.40878770141
25,total,quantile95,DRO,1.44,6531.090188270647,6516.696787737782,6537.929506201069
25,total,quantile95,DRO,1.52,6531.749378165159,6516.696787737782,6538.34975348208
25,total,quantile95,DRO,1.6,6531.749378165159,6516.696787737781,6538.349753482079
25,total,quantile95,DRO,1.68,6531.74937816516,6516.696787737782,6538.349753482081
25,total,quantile95,DRO,1.76,6531.749378165159,6516.696787737782,6538.34975348208
25,total,quantile95,DRO,1.84,6531.749378165159,6516.696787737782,6538.349753482079
25,total,quantile95,DRO,1.92,6531.749378165159,6517.272857046198,6538.829034982421
25,total,quantile95,DRO,2.0,6532.366008166333,6517.131281875933,6538.932478911966
25,total,quantile95,DRO,2.08,6532.366008166333,6517.131281875934,6538.932478911967
25,total,quantile95,DRO,2.16,6532.366008166333,6517.1312818759325,6538.9324789119655
25,total,quantile95,DRO,2.24,6532.366667170198,6517.003702415832,6538.794975994006
25,total,quantile95,DRO,2.32,6532.3666671701985,6517.125577481504,6538.911460151332
25,total,quantile95,DRO,2.4,6532.3666671701985,6517.003702415832,6538.794975994007
25,total,quantile95,DRO,2.48,6532.3666671701985,6517.003702415832,6538.794975994006
25,total,quantile95,DRO,2.56,6532.449837421352,6517.058476075607,6538.856025361449
25,total,quantile95,DRO,2.64,6532.449837421352,6517.058476075607,6538.856025361449
25,total,quantile95,DRO,2.72,6532.449837421352,6517.058476075607,6538.856025361449
25,total,quantile95,DRO,2.8000000000000003,6532.449837421353,6517.058476075607,6538.85602536145
25,total,quantile95,DRO,2.88,6532.593140367641,6517.037294553782,6539.111952972548
25,total,quantile95,DRO,2.96,6532.6381357958335,6517.017498986121,6539.073570980705
25,total,quantile95,DRO,3.04,6531.410192305025,6515.173970212653,6537.4264476237895
25,total,quantile95,DRO,3.12,6531.580731048476,6515.083592722889,6537.4264476237895
25,total,quantile95,DRO,3.2,6531.580731048475,6515.083592722889,6537.4264476237895
25,total,quantile95,DRO,3.2800000000000002,6531.952680496048,6515.049664380866,6537.4264476237895
25,total,quantile95,DRO,3.36,6531.952680496048,6515.049664380866,6537.4264476237895
25,total,quantile95,DRO,3.44,6531.952680496049,6515.0496643808665,6537.4264476237895
25,total,quantile95,DRO,3.52,6531.952680496048,6515.0496643808665,6537.4264476237895
25,total,quantile95,DRO,3.6,6531.952680496049,6515.0496643808665,6537.4264476237895
25,total,quantile95,DRO,3.68,6523.86796910442,6512.0332331714535,6531.947997049441
25,total,quantile95,DRO,3.7600000000000002,6523.86796910442,6512.033233171454,6531.947997049442
25,total,quantile95,DRO,3.84,6524.580713036228,6512.0332331714535,6531.947997049441
25,total,quantile95,DRO,3.92,6522.161612908885,6510.32687697592,6530.2416408539075
25,total,quantile95,DRO,4.0,6522.161612908885,6510.32687697592,6530.241640853907
25,total,quantile95,DRO,4.08,6522.161612908885,6510.32687697592,6530.241640853908
25,total,quantile95,DRO,4.16,6521.437912957226,6508.533025872988,6527.278887586081
25,total,quantile95,DRO,4.24,6521.437912957226,6508.533025872988,6527.2788875860815
25,total,quantile95,DRO,4.32,6521.437912957226,6508.533025872988,6527.2788875860815
25,total,quantile95,DRO,4.4,6521.437912957226,6508.533025872988,6527.2788875860815
25,total,quantile95,DRO,4.48,6521.437912957226,6508.533025872988,6527.278887586081
25,total,quantile95,DRO,4.5600000000000005,6521.437912957226,6508.533025872988,6527.278887586081
25,total,quantile95,DRO,4.64,6521.437912957226,6508.533025872988,6527.2788875860815
25,total,quantile95,DRO,4.72,6521.459235010274,6509.716284262647,6530.448166432207
25,total,quantile95,DRO,4.8,6521.459235010274,6510.876078321264,6529.657772660608
25,total,quantile95,DRO,4.88,6521.459235010274,6510.929830870913,6529.608659738389
25,total,quantile95,DRO,4.96,6521.459235010274,6511.079248614606,6529.4384081728695
25,total,quantile95,DRO,5.04,6521.985637802285,6510.655375279384,6528.719194341829
25,total,quantile95,DRO,5.12,6521.437912957226,6509.5281869017535,6529.307060632586
25,total,quantile95,DRO,5.2,6521.445231682235,6509.38485767205,6529.470733276587
25,total,quantile95,DRO,5.28,6521.445231682235,6509.384857672049,6529.4707332765865
25,total,quantile95,DRO,5.36,6521.445231682235,6509.384857672051,6529.470733276587
25,total,quantile95,DRO,5.44,6521.459235010274,6510.062974383248,6530.717643375872
25,total,quantile95,DRO,5.5200000000000005,6521.459235010274,6510.062974383247,6530.717643375871
25,total,quantile95,DRO,5.6000000000000005,6521.459235010274,6510.062974383248,6530.717643375872
25,total,quantile95,DRO,5.68,6521.459235010274,6509.925341772323,6531.5582821211365
25,total,quantile95,DRO,5.76,6522.345743773205,6514.115353581231,6533.886977331051
25,total,quantile95,DRO,5.84,6522.345743773205,6514.115353581231,6533.886977331052
25,total,quantile95,DRO,5.92,6522.345743773204,6514.11535358123,6533.88697733105
25,total,quantile95,DRO,6.0,6522.335774780492,6514.218490110934,6533.88697733105
25,total,quantile95,DRO,6.08,6522.335774780493,6514.218490110935,6533.886977331051
25,total,quantile95,DRO,6.16,6522.335774780492,6514.218490110934,6533.88697733105
25,total,quantile95,DRO,6.24,6522.419702696289,6514.218490110934,6533.88697733105
25,total,quantile95,DRO,6.32,6522.457862382153,6512.279963767209,6534.689857601464
25,total,quantile95,DRO,6.4,6522.466207150886,6512.414903900024,6534.260266863519
25,total,quantile95,DRO,6.48,6522.466207150886,6512.414903900024,6534.260266863519
25,total,quantile95,DRO,6.5600000000000005,6522.4662071508865,6512.414903900025,6534.26026686352
25,total,quantile95,DRO,6.640000000000001,6522.4662071508865,6512.414903900026,6534.260266863521
25,total,quantile95,DRO,6.72,6522.466207150886,6512.414903900025,6534.260266863519
25,total,quantile95,DRO,6.8,6522.034794811385,6512.031956125971,6533.528808683818
25,total,quantile95,DRO,6.88,6522.034794811385,6512.031956125973,6533.528808683818
25,total,quantile95,DRO,6.96,6521.277731050991,6510.7892299375035,6530.85808188767
25,total,quantile95,DRO,7.04,6518.586562702758,6508.198952747509,6529.427740843134
25,total,quantile95,DRO,7.12,6518.586562702758,6508.198952747509,6529.427740843134
25,total,quantile95,DRO,7.2,6518.508690508468,6508.120884046563,6529.3518286710005
25,total,quantile95,DRO,7.28,6518.508690508469,6508.120884046563,6529.351828671002
25,total,quantile95,DRO,7.36,6518.508690508468,6508.120884046563,6529.3518286710005
25,total,quantile95,DRO,7.44,6518.508690508469,6508.120884046563,6529.351828671001
25,total,quantile95,DRO,7.5200000000000005,6518.508690508469,6508.120884046564,6529.351828671002
25,total,quantile95,DRO,7.6000000000000005,6518.508690508469,6508.120884046563,6529.351828671001
25,total,quantile95,DRO,7.68,6517.107412959573,6508.792051798999,6537.205436124556
25,total,quantile95,DRO,7.76,6501.131973796769,6489.979393343481,6511.996072661454
25,total,quantile95,DRO,7.84,6489.570078257339,6478.819391460294,6493.527744996216
25,total,quantile95,DRO,7.92,6489.186449513833,6478.507134369408,6493.503039921538
25,total,quantile95,DRO,8.0,6489.186449513833,6478.507134369406,6493.5030399215375
25,total,quantile95,ERM,0.0,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,0.08,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,0.16,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,0.24,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,0.32,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,0.4,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,0.48,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,0.56,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,0.64,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,0.72,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,0.8,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,0.88,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,0.96,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,1.04,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,1.12,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,1.2,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,1.28,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,1.36,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,1.44,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,1.52,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,1.6,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,1.68,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,1.76,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,1.84,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,1.92,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,2.0,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,2.08,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,2.16,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,2.24,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,2.32,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,2.4,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,2.48,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,2.56,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,2.64,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,2.72,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,2.8000000000000003,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,2.88,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,2.96,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,3.04,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,3.12,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,3.2,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,3.2800000000000002,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,3.36,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,3.44,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,3.52,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,3.6,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,3.68,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,3.7600000000000002,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,3.84,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,3.92,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,4.0,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,4.08,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,4.16,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,4.24,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,4.32,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,4.4,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,4.48,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,4.5600000000000005,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,4.64,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,4.72,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,4.8,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,4.88,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,4.96,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,5.04,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,5.12,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,5.2,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,5.28,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,5.36,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,5.44,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,5.5200000000000005,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,5.6000000000000005,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,5.68,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,5.76,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,5.84,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,5.92,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,6.0,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,6.08,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,6.16,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,6.24,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,6.32,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,6.4,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,6.48,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,6.5600000000000005,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,6.640000000000001,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,6.72,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,6.8,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,6.88,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,6.96,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,7.04,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,7.12,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,7.2,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,7.28,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,7.36,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,7.44,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,7.5200000000000005,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,7.6000000000000005,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,7.68,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,7.76,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,7.84,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,7.92,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,ERM,8.0,6530.944391227354,6517.689078902255,6538.469998438392
25,total,quantile95,RS,0.0,6454.127576002601,6446.196800933323,6462.203929382912
25,total,quantile95,RS,0.08,6447.628279437721,6435.676634721494,6461.443460296525
25,total,quantile95,RS,0.16,6446.103518209633,6430.455339711506,6461.387790515893
25,total,quantile95,RS,0.24,6443.124710564352,6423.180603834726,6459.021120729319
25,total,quantile95,RS,0.32,6444.86494394773,6426.3155416729105,6461.237297351634
25,total,quantile95,RS,0.4,6445.71218548666,6428.1550499086725,6462.322563675634
25,total,quantile95,RS,0.48,6424.576968778446,6417.1928284515425,6446.103419576839
25,total,quantile95,RS,0.56,6429.109083486143,6418.285939996592,6449.645458862297
25,total,quantile95,RS,0.64,6428.850232111613,6419.620214650482,6449.738805647421
25,total,quantile95,RS,0.72,6436.912217922745,6423.365662911723,6456.2540065892035
25,total,quantile95,RS,0.8,6430.885591573611,6418.150477025302,6449.137063568445
25,total,quantile95,RS,0.88,6415.071446155267,6410.216858699449,6435.101581840143
25,total,quantile95,RS,0.96,6414.794673191487,6410.43983008244,6437.047115056769
25,total,quantile95,RS,1.04,6413.69943765763,6407.880524427778,6434.140289250443
25,total,quantile95,RS,1.12,6422.1954296658,6416.90970149717,6444.673781628631
25,total,quantile95,RS,1.2,6412.879994263326,6404.411236056897,6431.023413798679
25,total,quantile95,RS,1.28,6417.07343511255,6410.880803937697,6437.995712078331
25,total,quantile95,RS,1.36,6402.594772933408,6394.201847474976,6418.497334943317
25,total,quantile95,RS,1.44,6402.86729093478,6395.09612943293,6422.08078572643
25,total,quantile95,RS,1.52,6410.023007167033,6400.49687930543,6427.902053101229
25,total,quantile95,RS,1.6,6403.602659974547,6397.99278031174,6423.333438427599
25,total,quantile95,RS,1.68,6401.463321976886,6392.448668458854,6416.5432717535505
25,total,quantile95,RS,1.76,6415.912318531845,6407.362625552882,6436.417884061259
25,total,quantile95,RS,1.84,6402.618603029567,6393.09158425455,6418.360201964022
25,total,quantile95,RS,1.92,6408.30258066544,6397.34391349625,6423.036875394643
25,total,quantile95,RS,2.0,6401.298576708119,6392.016046006808,6416.195345755982
25,total,quantile95,RS,2.08,6401.775094596064,6393.420934555075,6420.607150524092
25,total,quantile95,RS,2.16,6405.7138141243095,6394.092743121106,6417.875125546131
25,total,quantile95,RS,2.24,6395.141032880457,6387.783250427827,6409.467607337311
25,total,quantile95,RS,2.32,6400.984609259537,6392.9316990087555,6413.316875221465
25,total,quantile95,RS,2.4,6399.812614173621,6389.382322364032,6406.547920594529
25,total,quantile95,RS,2.48,6399.061633381033,6390.360026231737,6414.062857468264
25,total,quantile95,RS,2.56,6402.900442367844,6387.540061558804,6406.93770975767
25,total,quantile95,RS,2.64,6396.387517360698,6386.8627787750465,6410.118892507585
25,total,quantile95,RS,2.72,6398.3543360862395,6390.54063639434,6400.983522586963
25,total,quantile95,RS,2.8000000000000003,6398.509100525559,6386.27865561235,6410.485227202591
25,total,quantile95,RS,2.88,6398.775183465438,6387.293909160178,6408.65772297816
25,total,quantile95,RS,2.96,6403.058158399826,6389.400553402082,6406.186139271273
25,total,quantile95,RS,3.04,6396.556455794854,6383.130789027302,6407.788713915849
25,total,quantile95,RS,3.12,6409.185303433417,6396.865512138925,6424.713844071886
25,total,quantile95,RS,3.2,6397.010327643969,6393.014044863639,6414.055276697756
25,total,quantile95,RS,3.2800000000000002,6409.310927588675,6397.045101381242,6424.893433314203
25,total,quantile95,RS,3.36,6408.717280302743,6393.738367033959,6412.891079629023
25,total,quantile95,RS,3.44,6410.26535010422,6396.137618708456,6423.985950641419
25,total,quantile95,RS,3.52,6406.719988401852,6392.176731127143,6415.4088593953975
25,total,quantile95,RS,3.6,6401.4123170656285,6391.632528681038,6411.4974470553325
25,total,quantile95,RS,3.68,6405.2258820442485,6392.539420498569,6416.918522161857
25,total,quantile95,RS,3.7600000000000002,6397.664012936567,6387.7806107555125,6411.7644071235145
25,total,quantile95,RS,3.84,6404.378557537238,6393.668018449904,6414.000351204533
25,total,quantile95,RS,3.92,6402.384537635912,6393.242798331526,6419.899080526745
25,total,quantile95,RS,4.0,6405.297185422428,6392.627959559174,6417.002666955992
25,total,quantile95,RS,4.08,6404.476593172771,6387.906247756933,6413.73723425432
25,total,quantile95,RS,4.16,6403.566799095077,6393.814440158366,6413.883699457222
25,total,quantile95,RS,4.24,6405.838390196257,6396.542940295908,6412.584238529995
25,total,quantile95,RS,4.32,6406.659931693692,6392.46973587197,6417.172041886627
25,total,quantile95,RS,4.4,6408.4933018921365,6393.223505790883,6417.718286031525
25,total,quantile95,RS,4.48,6402.723768743003,6390.451127105843,6412.755505592088
25,total,quantile95,RS,4.5600000000000005,6409.526098989495,6392.548013159618,6414.892332814027
25,total,quantile95,RS,4.64,6405.659154504408,6392.709715303101,6416.856846277726
25,total,quantile95,RS,4.72,6397.952864918027,6390.667157246673,6417.842998792009
25,total,quantile95,RS,4.8,6401.124943539509,6393.257579216501,6411.274923925256
25,total,quantile95,RS,4.88,6406.057403464249,6397.911890197584,6419.577263589107
25,total,quantile95,RS,4.96,6405.735066817965,6398.534582575992,6414.88286427574
25,total,quantile95,RS,5.04,6396.203763355413,6384.412091512787,6417.444901218174
25,total,quantile95,RS,5.12,6403.598909016853,6389.4999211322665,6412.976347409194
25,total,quantile95,RS,5.2,6394.881614927188,6386.552225243827,6414.381961472969
25,total,quantile95,RS,5.28,6394.842740618917,6383.744191091373,6412.400302428919
25,total,quantile95,RS,5.36,6395.278210831227,6385.651492008295,6414.8848158444625
25,total,quantile95,RS,5.44,6394.54293536381,6383.483320248954,6416.512191379189
25,total,quantile95,RS,5.5200000000000005,6393.694160965391,6385.40826928165,6413.224025921332
25,total,quantile95,RS,5.6000000000000005,6397.281384389051,6381.137461494766,6412.056554237776
25,total,quantile95,RS,5.68,6404.476859911963,6398.445260977439,6417.768990290615
25,total,quantile95,RS,5.76,6385.10963516002,6375.1494972734945,6406.949116858524
25,total,quantile95,RS,5.84,6386.964694783529,6373.933883076595,6400.52676192842
25,total,quantile95,RS,5.92,6389.884508275148,6380.650913616401,6407.98033158451
25,total,quantile95,RS,6.0,6389.166705186573,6376.3253643032895,6404.37436617594
25,total,quantile95,RS,6.08,6390.953118203591,6376.18385436032,6403.070886241178
25,total,quantile95,RS,6.16,6389.5886637844205,6376.7774425974185,6401.469298818867
25,total,quantile95,RS,6.24,6387.981850337727,6375.861216225824,6404.5735625664665
25,total,quantile95,RS,6.32,6386.030853759566,6376.504109578246,6405.815503778302
25,total,quantile95,RS,6.4,6391.082886328007,6381.351268402518,6412.043726314253
25,total,quantile95,RS,6.48,6384.414615071829,6373.302107825151,6407.887911101922
25,total,quantile95,RS,6.5600000000000005,6389.624016409222,6373.9860939740165,6408.808450542452
25,total,quantile95,RS,6.640000000000001,6390.461373319769,6377.873092056918,6400.871780360415
25,total,quantile95,RS,6.72,6385.784363253496,6371.910696668142,6398.640912621545
25,total,quantile95,RS,6.8,6397.27837048619,6370.651975147049,6411.388729660999
25,total,quantile95,RS,6.88,6390.248862186854,6380.5653885229485,6407.918093099957
25,total,quantile95,RS,6.96,6388.613316545222,6376.829441365839,6404.425695377186
25,total,quantile95,RS,7.04,6381.115761490193,6370.84963703855,6405.039413612461
25,total,quantile95,RS,7.12,6385.276639294241,6367.639112811149,6404.976508100158
25,total,quantile95,RS,7.2,6378.7609967516955,6370.177751318175,6400.269125129311
25,total,quantile95,RS,7.28,6385.4865339298,6372.76310736046,6410.081304281169
25,total,quantile95,RS,7.36,6386.374002050052,6371.004681657938,6404.803040225223
25,total,quantile95,RS,7.44,6384.225583068423,6370.788717000602,6405.744060578859
25,total,quantile95,RS,7.5200000000000005,6386.151927287985,6375.253283027601,6409.152647641684
25,total,quantile95,RS,7.6000000000000005,6389.385333815634,6377.031141417869,6407.355630302336
25,total,quantile95,RS,7.68,6404.444566603618,6379.11279367297,6420.460875899034
25,total,quantile95,RS,7.76,6383.84657894896,6374.741013684383,6405.516534651387
25,total,quantile95,RS,7.84,6393.588656761032,6365.624531731953,6408.030569527651
25,total,quantile95,RS,7.92,6405.189278833405,6377.256292731974,6418.614883408258
25,total,quantile95,RS,8.0,6383.821491979674,6372.371354763367,6410.011455299263
25,transport,mean,DRO,0.0,71.10960576333704,67.85739986739863,74.36181165927546
25,transport,mean,DRO,0.08,70.65480928708007,67.40417588657685,73.90544268758329
25,transport,mean,DRO,0.16,70.65480928708004,67.40417588657682,73.90544268758326
25,transport,mean,DRO,0.24,70.65480928708004,67.40417588657682,73.90544268758326
25,transport,mean,DRO,0.32,71.00583747217965,67.74714195620442,74.26453298815488
25,transport,mean,DRO,0.4,71.00583747217962,67.74714195620439,74.26453298815485
25,transport,mean,DRO,0.48,71.00583747217973,67.7471419562045,74.26453298815497
25,transport,mean,DRO,0.56,71.0058374721796,67.74714195620437,74.26453298815484
25,transport,mean,DRO,0.64,71.0058374721796,67.74714195620437,74.26453298815484
25,transport,mean,DRO,0.72,71.00583747217962,67.74714195620439,74.26453298815485
25,transport,mean,DRO,0.8,71.00583747217958,67.74714195620435,74.26453298815481
25,transport,mean,DRO,0.88,71.00583747217959,67.74714195620436,74.26453298815483
25,transport,mean,DRO,0.96,71.00583747217962,67.74714195620439,74.26453298815485
25,transport,mean,DRO,1.04,71.00583747217958,67.74714195620435,74.26453298815481
25,transport,mean,DRO,1.12,71.0058374721796,67.74714195620437,74.26453298815484
25,transport,mean,DRO,1.2,71.00583747217965,67.74714195620442,74.26453298815488
25,transport,mean,DRO,1.28,70.98747937517729,67.73304070973019,74.24191804062438
25,transport,mean,DRO,1.36,71.1618457246181,67.90196801234661,74.4217234368896
25,transport,mean,DRO,1.44,70.98747937517744,67.73304070973035,74.24191804062454
25,transport,mean,DRO,1.52,71.39957817403858,68.14125403819625,74.65790230988091
25,transport,mean,DRO,1.6,71.3995781740388,68.14125403819646,74.65790230988112
25,transport,mean,DRO,1.68,71.39957817403885,68.14125403819652,74.65790230988118
25,transport,mean,DRO,1.76,71.39957817403847,68.14125403819614,74.6579023098808
25,transport,mean,DRO,1.84,71.39957817403864,68.14125403819631,74.65790230988097
25,transport,mean,DRO,1.92,71.57393714520381,68.31022317867983,74.8376511117278
25,transport,mean,DRO,2.0,72.03260950793533,68.76602207124371,75.29919694462696
25,transport,mean,DRO,2.08,72.0326095079352,68.76602207124358,75.29919694462683
25,transport,mean,DRO,2.16,72.03260950793498,68.76602207124336,75.2991969446266
25,transport,mean,DRO,2.24,71.99307605384634,68.72822069497039,75.25793141272229
25,transport,mean,DRO,2.32,72.02980162557448,68.76373535341654,75.29586789773242
25,transport,mean,DRO,2.4,71.99307605384631,68.72822069497036,75.25793141272226
25,transport,mean,DRO,2.48,71.99307605384617,68.72822069497022,75.25793141272212
25,transport,mean,DRO,2.56,72.076700243926,68.81089149000526,75.34250899784674
25,transport,mean,DRO,2.64,72.07670024392544,68.81089149000472,75.34250899784617
25,transport,mean,DRO,2.72,72.07670024392594,68.8108914900052,75.34250899784668
25,transport,mean,DRO,2.8000000000000003,72.07670024392594,68.81089149000522,75.34250899784666
25,transport,mean,DRO,2.88,72.44172895220396,69.17829143463885,75.70516646976907
25,transport,mean,DRO,2.96,72.4180056676585,69.15516065743303,75.68085067788398
25,transport,mean,DRO,3.04,73.01177180628748,69.72513153042533,76.29841208214964
25,transport,mean,DRO,3.12,72.94935494374474,69.66355921341327,76.23515067407621
25,transport,mean,DRO,3.2,72.94935494374481,69.66355921341334,76.23515067407628
25,transport,mean,DRO,3.2800000000000002,72.81264231689175,69.52875183231686,76.09653280146665
25,transport,mean,DRO,3.36,72.81264231689181,69.52875183231691,76.09653280146671
25,transport,mean,DRO,3.44,72.81264231689178,69.52875183231689,76.09653280146668
25,transport,mean,DRO,3.52,72.81264231689178,69.52875183231689,76.09653280146668
25,transport,mean,DRO,3.6,72.83793568858214,69.5541312144858,76.12174016267846
25,transport,mean,DRO,3.68,74.16983301778312,70.85107824764098,77.48858778792525
25,transport,mean,DRO,3.7600000000000002,74.1698330177831,70.85107824764097,77.48858778792524
25,transport,mean,DRO,3.84,74.22973661479139,70.91969346614023,77.53977976344255
25,transport,mean,DRO,3.92,74.51561254234987,71.19405038427058,77.83717470042916
25,transport,mean,DRO,4.0,74.51561254234984,71.19405038427055,77.83717470042913
25,transport,mean,DRO,4.08,74.51561254234979,71.1940503842705,77.83717470042907
25,transport,mean,DRO,4.16,76.45774370750681,73.12912453087691,79.78636288413671
25,transport,mean,DRO,4.24,76.4577437075068,73.1291245308769,79.7863628841367
25,transport,mean,DRO,4.32,76.45774370750675,73.12912453087685,79.78636288413665
25,transport,mean,DRO,4.4,76.45774370750676,73.12912453087687,79.78636288413666
25,transport,mean,DRO,4.48,76.45774370750684,73.12912453087694,79.78636288413674
25,transport,mean,DRO,4.5600000000000005,76.45774370750674,73.12912453087684,79.78636288413664
25,transport,mean,DRO,4.64,76.45774370750681,73.12912453087691,79.78636288413671
25,transport,mean,DRO,4.72,77.7467733161066,74.41228664014261,81.08125999207058
25,transport,mean,DRO,4.8,78.5693477225058,75.22478004496625,81.91391540004534
25,transport,mean,DRO,4.88,78.59640377010649,75.25179255487448,81.9410149853385
25,transport,mean,DRO,4.96,77.91703150314314,74.59647663345208,81.23758637283419
25,transport,mean,DRO,5.04,77.07726693572418,73.7782174811509,80.37631639029746
25,transport,mean,DRO,5.12,75.62659131795625,72.35699476363143,78.89618787228108
25,transport,mean,DRO,5.2,75.60777587470771,72.33812368032748,78.87742806908794
25,transport,mean,DRO,5.28,75.60777587470726,72.33812368032703,78.87742806908749
25,transport,mean,DRO,5.36,75.6077758747072,72.33812368032699,78.87742806908741
25,transport,mean,DRO,5.44,76.12434244762309,72.85121403116474,79.39747086408144
25,transport,mean,DRO,5.5200000000000005,76.12434244762251,72.85121403116416,79.39747086408086
25,transport,mean,DRO,5.6000000000000005,76.12434244762298,72.85121403116463,79.39747086408133
25,transport,mean,DRO,5.68,76.48665686655528,73.20409210765226,79.7692216254583
25,transport,mean,DRO,5.76,80.22264583474136,76.87598151501888,83.56931015446384
25,transport,mean,DRO,5.84,80.22264583474137,76.87598151501889,83.56931015446385
25,transport,mean,DRO,5.92,80.22264583474148,76.87598151501899,83.56931015446398
25,transport,mean,DRO,6.0,80.30063778055826,76.95155438049447,83.64972118062205
25,transport,mean,DRO,6.08,80.30063778055802,76.95155438049424,83.6497211806218
25,transport,mean,DRO,6.16,80.30063778055823,76.95155438049444,83.64972118062202
25,transport,mean,DRO,6.24,80.62040366192667,77.24681895760507,83.99398836624827
25,transport,mean,DRO,6.32,81.07909166287439,77.66250550913354,84.49567781661524
25,transport,mean,DRO,6.4,81.25650036315957,77.83834784326847,84.67465288305068
25,transport,mean,DRO,6.48,81.2565003631596,77.8383478432685,84.67465288305071
25,transport,mean,DRO,6.5600000000000005,81.25650036315935,77.83834784326825,84.67465288305044
25,transport,mean,DRO,6.640000000000001,81.25650036315936,77.83834784326827,84.67465288305046
25,transport,mean,DRO,6.72,81.25650036315947,77.83834784326837,84.67465288305058
25,transport,mean,DRO,6.8,81.5304921424688,78.10622430747452,84.95475997746308
25,transport,mean,DRO,6.88,81.53049214246855,78.10622430747428,84.95475997746281
25,transport,mean,DRO,6.96,83.53964238188992,80.0737304325422,87.00555433123763
25,transport,mean,DRO,7.04,85.5817462384627,82.02097525535095,89.14251722157445
25,transport,mean,DRO,7.12,85.58174623846249,82.02097525535073,89.14251722157424
25,transport,mean,DRO,7.2,85.63510779174104,82.07208994143966,89.19812564204241
25,transport,mean,DRO,7.28,85.63510779174094,82.07208994143956,89.19812564204231
25,transport,mean,DRO,7.36,85.63510779174091,82.07208994143953,89.19812564204229
25,transport,mean,DRO,7.44,85.63510779174094,82.07208994143956,89.19812564204231
25,transport,mean,DRO,7.5200000000000005,85.6351077917409,82.07208994143951,89.19812564204227
25,transport,mean,DRO,7.6000000000000005,85.63510779174099,82.07208994143961,89.19812564204237
25,transport,mean,DRO,7.68,90.33158188279444,86.73651935000241,93.92664441558647
25,transport,mean,DRO,7.76,93.22563486768847,89.4282230982127,97.02304663716424
25,transport,mean,DRO,7.84,95.68854354125905,91.7111530521699,99.6659340303482
25,transport,mean,DRO,7.92,96.19322202046236,92.20320093402306,100.18324310690166
25,transport,mean,DRO,8.0,96.19322202046239,92.20320093402309,100.18324310690168
25,transport,mean,ERM,0.0,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,0.08,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,0.16,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,0.24,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,0.32,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,0.4,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,0.48,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,0.56,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,0.64,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,0.72,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,0.8,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,0.88,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,0.96,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,1.04,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,1.12,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,1.2,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,1.28,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,1.36,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,1.44,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,1.52,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,1.6,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,1.68,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,1.76,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,1.84,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,1.92,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,2.0,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,2.08,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,2.16,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,2.24,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,2.32,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,2.4,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,2.48,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,2.56,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,2.64,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,2.72,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,2.8000000000000003,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,2.88,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,2.96,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,3.04,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,3.12,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,3.2,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,3.2800000000000002,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,3.36,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,3.44,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,3.52,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,3.6,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,3.68,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,3.7600000000000002,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,3.84,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,3.92,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,4.0,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,4.08,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,4.16,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,4.24,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,4.32,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,4.4,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,4.48,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,4.5600000000000005,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,4.64,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,4.72,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,4.8,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,4.88,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,4.96,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,5.04,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,5.12,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,5.2,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,5.28,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,5.36,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,5.44,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,5.5200000000000005,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,5.6000000000000005,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,5.68,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,5.76,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,5.84,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,5.92,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,6.0,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,6.08,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,6.16,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,6.24,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,6.32,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,6.4,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,6.48,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,6.5600000000000005,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,6.640000000000001,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,6.72,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,6.8,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,6.88,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,6.96,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,7.04,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,7.12,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,7.2,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,7.28,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,7.36,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,7.44,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,7.5200000000000005,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,7.6000000000000005,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,7.68,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,7.76,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,7.84,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,7.92,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,ERM,8.0,70.808722741573,67.55439534060882,74.0630501425372
25,transport,mean,RS,0.0,110.66852970884207,106.55079130233611,114.78626811534804
25,transport,mean,RS,0.08,113.24213259247317,109.14364167781363,117.3406235071327
25,transport,mean,RS,0.16,116.59851620243731,112.486740368954,120.71029203592062
25,transport,mean,RS,0.24,118.59767739064155,114.51455163100977,122.68080315027333
25,transport,mean,RS,0.32,117.3929591409187,113.2957971215733,121.49012116026411
25,transport,mean,RS,0.4,116.24623421926866,112.15295112329203,120.33951731524529
25,transport,mean,RS,0.48,120.28673556991102,116.12137162958787,124.45209951023416
25,transport,mean,RS,0.56,118.97900597746349,114.86120043769193,123.09681151723504
25,transport,mean,RS,0.64,118.09464680582295,113.96190430676573,122.22738930488016
25,transport,mean,RS,0.72,118.0434403925237,113.9518072129497,122.13507357209771
25,transport,mean,RS,0.8,120.65644399054362,116.52840487007411,124.78448311101313
25,transport,mean,RS,0.88,123.59214328417418,119.39989473714354,127.78439183120483
25,transport,mean,RS,0.96,121.62768552474328,117.47870329177886,125.77666775770771
25,transport,mean,RS,1.04,120.79467823689404,116.66052191232656,124.92883456146153
25,transport,mean,RS,1.12,121.04001598589387,116.87744302265693,125.20258894913081
25,transport,mean,RS,1.2,124.84187410155995,120.67642565590066,129.00732254721925
25,transport,mean,RS,1.28,121.88943308060642,117.70818743183739,126.07067872937546
25,transport,mean,RS,1.36,127.84700307379194,123.65044212112441,132.04356402645945
25,transport,mean,RS,1.44,125.89372746900005,121.73285770537218,130.0545972326279
25,transport,mean,RS,1.52,124.03085718890715,119.88739289626078,128.17432148155353
25,transport,mean,RS,1.6,125.70665278122294,121.52622850457735,129.88707705786854
25,transport,mean,RS,1.68,126.511124788169,122.3071800946158,130.7150694817222
25,transport,mean,RS,1.76,123.36763572590489,119.23263572761002,127.50263572419976
25,transport,mean,RS,1.84,127.44063764976143,123.26043009411937,131.6208452054035
25,transport,mean,RS,1.92,125.58711207753834,121.39731014148782,129.77691401358885
25,transport,mean,RS,2.0,130.51815499405694,126.30213518655873,134.73417480155516
25,transport,mean,RS,2.08,127.02108648483267,122.8556591122583,131.18651385740705
25,transport,mean,RS,2.16,133.14802844973772,128.9517607191242,137.34429618035125
25,transport,mean,RS,2.24,133.0554873574379,128.8643082629923,137.2466664518835
25,transport,mean,RS,2.32,135.68734660720534,131.42440384441682,139.95028936999387
25,transport,mean,RS,2.4,145.43938227188366,141.1769579641941,149.70180657957323
25,transport,mean,RS,2.48,130.13407063346878,125.9371298745677,134.33101139236987
25,transport,mean,RS,2.56,138.59338344104833,134.3152471660255,142.87151971607116
25,transport,mean,RS,2.64,131.6584719618522,127.4541154506293,135.8628284730751
25,transport,mean,RS,2.72,143.1048796504887,138.75949503346556,147.45026426751184
25,transport,mean,RS,2.8000000000000003,151.39065702500218,146.96194883414344,155.81936521586093
25,transport,mean,RS,2.88,136.6888776012924,132.46264340180173,140.91511180078308
25,transport,mean,RS,2.96,141.80374257670573,137.48930106045282,146.11818409295864
25,transport,mean,RS,3.04,133.23558188113233,129.015989926109,137.45517383615567
25,transport,mean,RS,3.12,164.82005153906192,160.36058047209437,169.27952260602947
25,transport,mean,RS,3.2,155.3464275149869,150.79367919045757,159.89917583951626
25,transport,mean,RS,3.2800000000000002,164.897464946307,160.44323376403818,169.3516961285758
25,transport,mean,RS,3.36,155.5070312313167,150.96764302858165,160.04641943405173
25,transport,mean,RS,3.44,164.6828213158273,160.20083526087433,169.1648073707803
25,transport,mean,RS,3.52,167.66794733075255,162.90956971201808,172.42632494948703
25,transport,mean,RS,3.6,165.8631429981851,161.15970578754317,170.56658020882705
25,transport,mean,RS,3.68,162.48506742716046,157.86435916281604,167.10577569150487
25,transport,mean,RS,3.7600000000000002,163.76588580857106,159.09869415385026,168.43307746329185
25,transport,mean,RS,3.84,174.73169365825655,170.06281919149743,179.40056812501567
25,transport,mean,RS,3.92,172.55011112792278,167.87252456816358,177.22769768768197
25,transport,mean,RS,4.0,162.47207074728368,157.8523960673861,167.09174542718125
25,transport,mean,RS,4.08,171.93434703620287,167.2848469793609,176.58384709304482
25,transport,mean,RS,4.16,175.17138626160215,170.498851821816,179.8439207013883
25,transport,mean,RS,4.24,182.50774639475756,177.90561045097576,187.10988233853936
25,transport,mean,RS,4.32,172.53895499987146,167.82577919101197,177.25213080873095
25,transport,mean,RS,4.4,172.74188929465151,168.01439489694738,177.46938369235565
25,transport,mean,RS,4.48,175.78483228996134,171.15737224457078,180.4122923353519
25,transport,mean,RS,4.5600000000000005,179.64793344812577,175.089699694234,184.20616720201753
25,transport,mean,RS,4.64,167.7679916220401,163.0131892124223,172.52279403165792
25,transport,mean,RS,4.72,175.10466625105957,170.65117709422378,179.55815540789536
25,transport,mean,RS,4.8,177.6832036289301,173.1924255886739,182.1739816691863
25,transport,mean,RS,4.88,183.76466091860019,179.1371010176182,188.39222081958218
25,transport,mean,RS,4.96,183.80716833922045,179.19075537464397,188.42358130379694
25,transport,mean,RS,5.04,175.7528820311716,171.23436067985554,180.27140338248765
25,transport,mean,RS,5.12,177.30531181519143,172.83789335156362,181.77273027881924
25,transport,mean,RS,5.2,175.4895735009919,170.94675506256814,180.03239193941565
25,transport,mean,RS,5.28,178.37753473756317,173.68716559335613,183.0679038817702
25,transport,mean,RS,5.36,178.57269601132705,173.89161576722785,183.25377625542626
25,transport,mean,RS,5.44,176.280736501822,171.73645213989812,180.82502086374586
25,transport,mean,RS,5.5200000000000005,175.48007837959554,170.9240789119059,180.03607784728518
25,transport,mean,RS,5.6000000000000005,177.49405442678912,172.90868430212402,182.07942455145422
25,transport,mean,RS,5.68,183.22110658125075,178.61107492763972,187.83113823486178
25,transport,mean,RS,5.76,178.289724285384,173.47123581765115,183.10821275311687
25,transport,mean,RS,5.84,176.46782849957052,171.68177166899022,181.2538853301508
25,transport,mean,RS,5.92,175.36732486035424,170.7445359611305,179.99011375957798
25,transport,mean,RS,6.0,179.04665352619315,174.1523007829287,183.9410062694576
25,transport,mean,RS,6.08,176.04575245908939,171.3270286405338,180.76447627764497
25,transport,mean,RS,6.16,177.93079062265303,173.07075305626788,182.7908281890382
25,transport,mean,RS,6.24,178.90193226062559,174.00499378785264,183.79887073339853
25,transport,mean,RS,6.32,181.03160907214752,176.0367555485543,186.02646259574072
25,transport,mean,RS,6.4,179.04490096148587,174.31385885387604,183.7759430690957
25,transport,mean,RS,6.48,182.40584896794473,177.2923573086644,187.51934062722506
25,transport,mean,RS,6.5600000000000005,186.24286374010558,181.02682672606812,191.45890075414303
25,transport,mean,RS,6.640000000000001,177.43915247160774,172.62570964800676,182.25259529520872
25,transport,mean,RS,6.72,177.46866534629487,172.53474792904234,182.4025827635474
25,transport,mean,RS,6.8,187.7767386984377,182.42094151013052,193.13253588674488
25,transport,mean,RS,6.88,179.19407658257236,174.4362608263214,183.95189233882334
25,transport,mean,RS,6.96,178.8661194407155,173.96179235668498,183.770446524746
25,transport,mean,RS,7.04,180.52017997108825,175.44111281911745,185.59924712305906
25,transport,mean,RS,7.12,181.298921456117,176.17512509681205,186.42271781542195
25,transport,mean,RS,7.2,178.29978127650094,173.27696678409345,183.32259576890843
25,transport,mean,RS,7.28,185.09183215163966,179.89179971608363,190.2918645871957
25,transport,mean,RS,7.36,180.51555325785918,175.45085243898347,185.5802540767349
25,transport,mean,RS,7.44,180.15294635195457,175.1073933496131,185.19849935429605
25,transport,mean,RS,7.5200000000000005,185.38714442847706,180.14284084150106,190.63144801545306
25,transport,mean,RS,7.6000000000000005,183.17140743602968,178.09864437141312,188.24417050064625
25,transport,mean,RS,7.68,192.11473727301532,186.53080055108606,197.69867399494458
25,transport,mean,RS,7.76,185.49031129880643,180.15374508446664,190.82687751314623
25,transport,mean,RS,7.84,182.91387492657432,177.81196756743967,188.01578228570898
25,transport,mean,RS,7.92,190.76890451113047,185.1846728403187,196.35313618194223
25,transport,mean,RS,8.0,187.6674974109759,182.24042578922678,193.09456903272502
25,transport,quantile95,DRO,0.0,200.82555519118316,198.116845788957,203.75586900073955
25,transport,quantile95,DRO,0.08,201.84744716173634,197.07238251052956,203.16486056968444
25,transport,quantile95,DRO,0.16,201.84744716173634,197.0723825105295,203.16486056968435
25,transport,quantile95,DRO,0.24,201.84744716173634,197.07238251052965,203.16486056968444
25,transport,quantile95,DRO,0.32,201.9782644579811,196.8409861492301,205.03958664181928
25,transport,quantile95,DRO,0.4,201.97826445798123,196.84098614923008,205.0395866418193
25,transport,quantile95,DRO,0.48,201.9782644579818,196.84098614923053,205.03958664181988
25,transport,quantile95,DRO,0.56,201.97826445798123,196.84098614923008,205.03958664181928
25,transport,quantile95,DRO,0.64,201.97826445798123,196.84098614923005,205.0395866418192
25,transport,quantile95,DRO,0.72,201.97826445798123,196.84098614923008,205.0395866418193
25,transport,quantile95,DRO,0.8,201.97826445798123,196.84098614923002,205.03958664181923
25,transport,quantile95,DRO,0.88,201.978264457981,196.8409861492301,205.0395866418192
25,transport,quantile95,DRO,0.96,201.97826445798123,196.84098614923016,205.03958664181934
25,transport,quantile95,DRO,1.04,201.9782644579812,196.84098614922996,205.03958664181917
25,transport,quantile95,DRO,1.12,201.97826445798123,196.8409861492302,205.03958664181945
25,transport,quantile95,DRO,1.2,201.97826445798123,196.8409861492302,205.0395866418194
25,transport,quantile95,DRO,1.28,200.7756304834142,195.92340234533367,204.4906227367211
25,transport,quantile95,DRO,1.36,201.97232914249562,196.82321429161374,204.903741806617
25,transport,quantile95,DRO,1.44,200.77563048341418,195.92340234533398,204.49062273672075
25,transport,quantile95,DRO,1.52,201.588221127055,197.2238720381235,204.616830607646
25,transport,quantile95,DRO,1.6,201.5882211270552,197.22387203812403,204.61683060764634
25,transport,quantile95,DRO,1.68,201.58822112705488,197.2238720381246,204.61683060764645
25,transport,quantile95,DRO,1.76,201.5882211270551,197.22387203812303,204.61683060764585
25,transport,quantile95,DRO,1.84,201.588221127055,197.22387203812363,204.6168306076462
25,transport,quantile95,DRO,1.92,202.7414478486684,197.36720555353094,204.9806345678409
25,transport,quantile95,DRO,2.0,203.3272354864335,197.900682309309,205.107558629871
25,transport,quantile95,DRO,2.08,203.32723548643347,197.90068230930905,205.10755862987023
25,transport,quantile95,DRO,2.16,203.32723548643125,197.90068230930785,205.10755862987148
25,transport,quantile95,DRO,2.24,202.99068792419777,197.81175991187527,205.17593380132806
25,transport,quantile95,DRO,2.32,203.2770521319432,197.87830399939003,205.06710423816506
25,transport,quantile95,DRO,2.4,202.99068792419786,197.81175991187516,205.17593380132797
25,transport,quantile95,DRO,2.48,202.9906879241972,197.8117599118751,205.1759338013278
25,transport,quantile95,DRO,2.56,203.1802761214788,197.89753349882528,205.26951575430573
25,transport,quantile95,DRO,2.64,203.1802761214769,197.89753349882503,205.26951575430468
25,transport,quantile95,DRO,2.72,203.18027612147822,197.89753349882542,205.26951575430536
25,transport,quantile95,DRO,2.8000000000000003,203.18027612147787,197.89753349882548,205.26951575430513
25,transport,quantile95,DRO,2.88,200.29049576569176,198.77954998891306,204.3238024794278
25,transport,quantile95,DRO,2.96,200.44426322504322,198.7012483659925,204.21070211986475
25,transport,quantile95,DRO,3.04,202.8130718165515,198.8243693027449,206.40081348041898
25,transport,quantile95,DRO,3.12,202.7478914170356,198.72638835366317,206.25025521435958
25,transport,quantile95,DRO,3.2,202.7478914170357,198.7263883536634,206.25025521435984
25,transport,quantile95,DRO,3.2800000000000002,202.59514999257618,198.49789347491838,205.90886145503697
25,transport,quantile95,DRO,3.36,202.5951499925764,198.4978934749185,205.90886145503725
25,transport,quantile95,DRO,3.44,202.5951499925763,198.49789347491858,205.90886145503706
25,transport,quantile95,DRO,3.52,202.59514999257627,198.4978934749185,205.90886145503697
25,transport,quantile95,DRO,3.6,202.61361312625124,198.35673228288107,206.1475528471882
25,transport,quantile95,DRO,3.68,205.6468264755617,203.8583816075054,208.0674434670502
25,transport,quantile95,DRO,3.7600000000000002,205.64682647556182,203.8583816075055,208.06744346705025
25,transport,quantile95,DRO,3.84,206.080965771317,203.14275881480185,207.54297098279542
25,transport,quantile95,DRO,3.92,206.78486250182937,203.025068056798,208.43310476846202
25,transport,quantile95,DRO,4.0,206.78486250182956,203.0250680567979,208.43310476846176
25,transport,quantile95,DRO,4.08,206.78486250182968,203.02506805679786,208.4331047684615
25,transport,quantile95,DRO,4.16,207.82686219154974,203.41817123016125,209.8834131563993
25,transport,quantile95,DRO,4.24,207.82686219154974,203.4181712301611,209.88341315639926
25,transport,quantile95,DRO,4.32,207.82686219154985,203.41817123016114,209.88341315639911
25,transport,quantile95,DRO,4.4,207.82686219154974,203.41817123016114,209.88341315639926
25,transport,quantile95,DRO,4.48,207.82686219154996,203.41817123016128,209.88341315639934
25,transport,quantile95,DRO,4.5600000000000005,207.82686219154974,203.41817123016094,209.8834131563991
25,transport,quantile95,DRO,4.64,207.82686219154974,203.41817123016114,209.88341315639929
25,transport,quantile95,DRO,4.72,205.45826310362588,203.26209566960412,210.29976921159295
25,transport,quantile95,DRO,4.8,207.94760808686596,204.6557952488319,210.6974010602578
25,transport,quantile95,DRO,4.88,207.97861887174557,204.66341293805678,210.7154940979769
25,transport,quantile95,DRO,4.96,204.73985491072423,202.34941863053285,209.76852245731973
25,transport,quantile95,DRO,5.04,205.94216904170196,200.58559294796638,207.565636584966
25,transport,quantile95,DRO,5.12,200.1436124512945,198.06765860290355,205.94531070611168
25,transport,quantile95,DRO,5.2,200.37539795692413,198.16822134506052,205.62923908601067
25,transport,quantile95,DRO,5.28,200.3753979569228,198.16822134506057,205.62923908600982
25,transport,quantile95,DRO,5.36,200.37539795692368,198.16822134506037,205.62923908601064
25,transport,quantile95,DRO,5.44,201.26770126119277,199.20909656276316,205.05857960815567
25,transport,quantile95,DRO,5.5200000000000005,201.26770126119166,199.20909656276308,205.05857960815433
25,transport,quantile95,DRO,5.6000000000000005,201.26770126119277,199.20909656276308,205.0585796081554
25,transport,quantile95,DRO,5.68,203.78760594577318,197.74464281250312,206.11989785481055
25,transport,quantile95,DRO,5.76,210.39485229949423,203.71512316461926,213.08556369744014
25,transport,quantile95,DRO,5.84,210.39485229949403,203.7151231646193,213.08556369743977
25,transport,quantile95,DRO,5.92,210.39485229949466,203.71512316461968,213.0855636974404
25,transport,quantile95,DRO,6.0,210.28729458090282,203.92629302753474,212.91211224587232
25,transport,quantile95,DRO,6.08,210.28729458090226,203.92629302753483,212.912112245871
25,transport,quantile95,DRO,6.16,210.28729458090191,203.92629302753394,212.91211224587207
25,transport,quantile95,DRO,6.24,212.977802768909,206.56245459116127,214.27385570934524
25,transport,quantile95,DRO,6.32,213.0667513869166,206.4458095569716,216.83075768929675
25,transport,quantile95,DRO,6.4,212.3905017040162,205.3247935550657,217.42647230361462
25,transport,quantile95,DRO,6.48,212.39050170401603,205.32479355506626,217.42647230361393
25,transport,quantile95,DRO,6.5600000000000005,212.39050170401526,205.32479355506567,217.4264723036138
25,transport,quantile95,DRO,6.640000000000001,212.39050170401515,205.3247935550654,217.42647230361368
25,transport,quantile95,DRO,6.72,212.39050170401487,205.32479355506553,217.42647230361348
25,transport,quantile95,DRO,6.8,213.52821770309583,206.32009454346777,217.52515131254412
25,transport,quantile95,DRO,6.88,213.52821770309436,206.32009454346758,217.52515131254233
25,transport,quantile95,DRO,6.96,217.24664553112777,211.86249849176917,219.53074534297951
25,transport,quantile95,DRO,7.04,218.43591212901072,216.3777491044924,223.5840741715269
25,transport,quantile95,DRO,7.12,218.43591212901077,216.3777491044924,223.58407417152642
25,transport,quantile95,DRO,7.2,218.75742346084616,216.44466306269445,223.64451771409253
25,transport,quantile95,DRO,7.28,218.75742346084624,216.44466306269518,223.64451771409273
25,transport,quantile95,DRO,7.36,218.75742346084613,216.4446630626946,223.64451771409242
25,transport,quantile95,DRO,7.44,218.75742346084624,216.44466306269442,223.64451771409233
25,transport,quantile95,DRO,7.5200000000000005,218.75742346084624,216.4446630626943,223.64451771409227
25,transport,quantile95,DRO,7.6000000000000005,218.75742346084638,216.44466306269493,223.64451771409279
25,transport,quantile95,DRO,7.68,228.36107861010368,220.80619124263882,229.66278819625845
25,transport,quantile95,DRO,7.76,237.74926005352881,234.89306355314875,239.9528485617456
25,transport,quantile95,DRO,7.84,252.56428170060383,250.38775911861546,258.171176558104
25,transport,quantile95,DRO,7.92,254.316277963069,251.41010979961217,259.27564900449676
25,transport,quantile95,DRO,8.0,254.316277963069,251.4101097996122,259.2756490044969
25,transport,quantile95,ERM,0.0,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,0.08,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,0.16,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,0.24,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,0.32,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,0.4,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,0.48,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,0.56,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,0.64,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,0.72,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,0.8,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,0.88,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,0.96,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,1.04,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,1.12,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,1.2,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,1.28,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,1.36,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,1.44,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,1.52,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,1.6,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,1.68,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,1.76,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,1.84,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,1.92,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,2.0,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,2.08,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,2.16,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,2.24,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,2.32,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,2.4,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,2.48,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,2.56,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,2.64,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,2.72,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,2.8000000000000003,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,2.88,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,2.96,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,3.04,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,3.12,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,3.2,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,3.2800000000000002,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,3.36,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,3.44,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,3.52,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,3.6,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,3.68,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,3.7600000000000002,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,3.84,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,3.92,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,4.0,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,4.08,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,4.16,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,4.24,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,4.32,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,4.4,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,4.48,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,4.5600000000000005,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,4.64,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,4.72,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,4.8,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,4.88,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,4.96,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,5.04,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,5.12,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,5.2,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,5.28,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,5.36,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,5.44,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,5.5200000000000005,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,5.6000000000000005,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,5.68,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,5.76,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,5.84,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,5.92,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,6.0,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,6.08,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,6.16,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,6.24,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,6.32,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,6.4,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,6.48,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,6.5600000000000005,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,6.640000000000001,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,6.72,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,6.8,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,6.88,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,6.96,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,7.04,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,7.12,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,7.2,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,7.28,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,7.36,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,7.44,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,7.5200000000000005,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,7.6000000000000005,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,7.68,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,7.76,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,7.84,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,7.92,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,ERM,8.0,201.73007625446715,197.74944183780252,203.7814911690448
25,transport,quantile95,RS,0.0,276.0991171846813,267.65786340150254,279.91467177300325
25,transport,quantile95,RS,0.08,271.91296395862014,266.67928269115885,274.9003630756599
25,transport,quantile95,RS,0.16,273.97899664152084,268.88641438192644,275.4255961417644
25,transport,quantile95,RS,0.24,276.8209430181135,267.96265766915053,280.41699345305153
25,transport,quantile95,RS,0.32,273.8589740973734,267.93290637562274,277.57645700716625
25,transport,quantile95,RS,0.4,272.1496230861694,269.3829848839459,275.4117508229788
25,transport,quantile95,RS,0.48,276.47299354419164,271.07681874663524,279.5575155656271
25,transport,quantile95,RS,0.56,273.2100551613,271.0280807604456,276.86496515340923
25,transport,quantile95,RS,0.64,274.3301061539413,270.06005235323266,279.7716550974744
25,transport,quantile95,RS,0.72,273.37961417618516,268.04294149295157,280.3534566830958
25,transport,quantile95,RS,0.8,277.81395896743794,273.1734773815996,280.33317117994517
25,transport,quantile95,RS,0.88,278.33616253689866,273.4834510290469,284.7110738248754
25,transport,quantile95,RS,0.96,272.64940392680165,267.9209559233958,281.9019314459157
25,transport,quantile95,RS,1.04,268.87504576519217,265.62960545651066,279.54910645417135
25,transport,quantile95,RS,1.12,273.387175435366,270.4004574502171,282.2913647562201
25,transport,quantile95,RS,1.2,277.267148216506,270.85336251237476,288.410889211647
25,transport,quantile95,RS,1.28,276.39555040175014,272.2976673242026,284.3001713590515
25,transport,quantile95,RS,1.36,278.22814322211923,275.4122418077022,283.96817199015203
25,transport,quantile95,RS,1.44,275.4047123324999,267.4581393332978,281.0740421440963
25,transport,quantile95,RS,1.52,273.050899837225,266.4882010416138,285.5753938259279
25,transport,quantile95,RS,1.6,276.9819491538424,268.1884760275699,282.2091144109642
25,transport,quantile95,RS,1.68,283.1587530129544,279.9976708989866,285.70357461452465
25,transport,quantile95,RS,1.76,274.2730072822015,269.13449608920735,282.4514449235853
25,transport,quantile95,RS,1.84,279.8810622998736,275.52032199903545,282.46485918438407
25,transport,quantile95,RS,1.92,276.37350768177305,271.62442407004914,284.18355944821764
25,transport,quantile95,RS,2.0,287.56542110771045,279.2087740814612,292.55767228064377
25,transport,quantile95,RS,2.08,279.7991877606118,274.6285979521947,285.36583839044243
25,transport,quantile95,RS,2.16,284.8239113288116,282.2294476517746,291.9280541389759
25,transport,quantile95,RS,2.24,284.08857554961685,279.3269220993135,289.03114289741836
25,transport,quantile95,RS,2.32,291.82253558543647,289.17230049661345,298.38345655411666
25,transport,quantile95,RS,2.4,298.1857539926602,295.6108128875549,305.0313915609434
25,transport,quantile95,RS,2.48,284.2033326546348,280.212080555586,286.9861555378801
25,transport,quantile95,RS,2.56,294.67872493407236,288.377412536117,300.3109015265575
25,transport,quantile95,RS,2.64,283.3761700188994,279.0268542983812,293.49086857969866
25,transport,quantile95,RS,2.72,300.21249562527936,296.3418038676116,303.99295721949557
25,transport,quantile95,RS,2.8000000000000003,306.40074921252125,302.6674176726873,312.1459223960542
25,transport,quantile95,RS,2.88,287.25834394311556,282.3453962182878,297.96124830002395
25,transport,quantile95,RS,2.96,295.3356299684486,292.12067478775214,299.8107732562126
25,transport,quantile95,RS,3.04,286.30256381534656,281.69271881530557,287.91479911247023
25,transport,quantile95,RS,3.12,320.1781538024583,316.63019198572476,322.2160815668639
25,transport,quantile95,RS,3.2,315.28801628575854,313.0458052767318,318.00701802421054
25,transport,quantile95,RS,3.2800000000000002,319.17238668847165,316.6359875069389,321.7577472607951
25,transport,quantile95,RS,3.36,319.02851843470836,311.6719745732026,323.0094860287845
25,transport,quantile95,RS,3.44,319.4170572069434,316.84614035952933,323.27532983496064
25,transport,quantile95,RS,3.52,335.35935483878575,332.77580448118516,339.98517727274185
25,transport,quantile95,RS,3.6,333.36676659449864,328.0805930850356,337.99827439559436
25,transport,quantile95,RS,3.68,322.73633811471296,318.21412690186696,327.57377799017183
25,transport,quantile95,RS,3.7600000000000002,329.0931708673316,323.08618043948024,332.65808474001517
25,transport,quantile95,RS,3.84,344.7772294801279,339.27903031951433,351.08536028140566
25,transport,quantile95,RS,3.92,339.7578034237738,335.61034624990504,344.15357569571245
25,transport,quantile95,RS,4.0,322.80325695142284,318.2054826781905,327.643002000522
25,transport,quantile95,RS,4.08,340.8458462831636,334.7091588843659,347.76735376728726
25,transport,quantile95,RS,4.16,344.5701249413489,339.01646749412805,351.2565100021525
25,transport,quantile95,RS,4.24,342.5178835065812,338.3772846241276,349.64610222487624
25,transport,quantile95,RS,4.32,346.68945218160115,338.9041413334298,347.77813299505925
25,transport,quantile95,RS,4.4,346.34678158163047,340.6568844315105,348.32603883650887
25,transport,quantile95,RS,4.48,342.87451774923085,340.3081229671424,350.40288479706896
25,transport,quantile95,RS,4.5600000000000005,343.1631865355446,338.55911494660563,347.1381851856903
25,transport,quantile95,RS,4.64,336.26394548983984,333.2316391734838,341.1834450674755
25,transport,quantile95,RS,4.72,338.301923866055,335.26490786702954,339.27515514704766
25,transport,quantile95,RS,4.8,338.96365320604906,335.9688803669423,342.2327152797359
25,transport,quantile95,RS,4.88,347.9191619447011,344.56947219980356,351.2122147952002
25,transport,quantile95,RS,4.96,346.41806592588205,341.3514437474003,349.36347695173754
25,transport,quantile95,RS,5.04,341.36246008974194,337.62039336584604,347.0628822745741
25,transport,quantile95,RS,5.12,338.84775703799454,333.9646409520569,341.5055431554699
25,transport,quantile95,RS,5.2,340.6836063156696,335.8397454800781,348.75548397854817
25,transport,quantile95,RS,5.28,351.06387578770233,344.9203700292367,352.5936149324838
25,transport,quantile95,RS,5.36,349.42644946144577,345.1068127601885,354.8956435778696
25,transport,quantile95,RS,5.44,343.74671405745363,335.11461317865195,348.20995424158656
25,transport,quantile95,RS,5.5200000000000005,339.3715355853173,336.08623263921834,346.6085461087182
25,transport,quantile95,RS,5.6000000000000005,342.2704545587055,338.9692644561372,352.123796699662
25,transport,quantile95,RS,5.68,346.5716301570895,343.77248620012796,349.334942671662
25,transport,quantile95,RS,5.76,354.64513955725215,349.9411490104925,357.7080058720328
25,transport,quantile95,RS,5.84,351.53157631287536,343.7310626124886,359.7282031568596
25,transport,quantile95,RS,5.92,343.0016612512969,340.7499509282357,347.71228917584807
25,transport,quantile95,RS,6.0,360.45096305939825,350.42369178835594,368.54310455967527
25,transport,quantile95,RS,6.08,349.4445824908675,344.3989074174909,352.5416481978021
25,transport,quantile95,RS,6.16,354.16586143138517,349.1794241374147,362.52834683270345
25,transport,quantile95,RS,6.24,359.9782237854669,349.90829120794143,364.2603489754783
25,transport,quantile95,RS,6.32,366.6658586297999,356.3450284433124,372.78952912259354
25,transport,quantile95,RS,6.4,351.49084462651075,349.16219423910945,353.7396127914258
25,transport,quantile95,RS,6.48,367.8037321764675,357.1921475315717,376.537915690502
25,transport,quantile95,RS,6.5600000000000005,373.95334312491246,373.3953040446194,377.2096230006208
25,transport,quantile95,RS,6.640000000000001,352.6314434992215,347.5954206593876,356.5239333069489
25,transport,quantile95,RS,6.72,358.9222605772029,348.69763545388946,364.9363910323938
25,transport,quantile95,RS,6.8,378.2973569462063,369.12695772572573,383.0718159617011
25,transport,quantile95,RS,6.88,356.8647904207115,352.5610247533788,360.50909034069633
25,transport,quantile95,RS,6.96,359.46018646676646,351.14769936357663,368.69598408095374
25,transport,quantile95,RS,7.04,363.1574503781298,358.10688024962946,370.36071049379603
25,transport,quantile95,RS,7.12,362.9018847212583,359.99820858434526,366.75009327486356
25,transport,quantile95,RS,7.2,360.58563463218593,355.1778785942013,367.73432446295334
25,transport,quantile95,RS,7.28,373.8090678894524,365.7150717516461,378.3275387220305
25,transport,quantile95,RS,7.36,361.4619968638656,355.74293698045307,364.29862232410903
25,transport,quantile95,RS,7.44,358.5787042594077,354.9548784209831,367.2596304929952
25,transport,quantile95,RS,7.5200000000000005,375.8826409749993,371.09462750904197,380.64983695268154
25,transport,quantile95,RS,7.6000000000000005,364.5658147992807,358.58257351212296,372.71625491851677
25,transport,quantile95,RS,7.68,388.34287387201005,382.6783105188622,394.3719990337272
25,transport,quantile95,RS,7.76,372.0727602776981,368.95897991178737,375.27635397453054
25,transport,quantile95,RS,7.84,363.4973346493026,361.25873951205216,365.57933475337916
25,transport,quantile95,RS,7.92,388.16696306836303,380.67181391061644,394.45375605028227
25,transport,quantile95,RS,8.0,377.8992136009572,371.70371248661377,380.29383567653093


==> anc/experimental_data/additional_all_results_long_c5.csv <==
c,comp,metric,method,k,center,lower,upper
5,emergency,mean,DRO,0.0,141.25379948057565,127.01856638285844,155.48903257829286
5,emergency,mean,DRO,0.08,141.25379948057613,127.01856638285889,155.48903257829338
5,emergency,mean,DRO,0.16,141.25379948057613,127.01856638285889,155.48903257829338
5,emergency,mean,DRO,0.24,141.25379948057596,127.01856638285874,155.4890325782932
5,emergency,mean,DRO,0.32,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,DRO,0.4,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,DRO,0.48,141.25379948057596,127.01856638285874,155.4890325782932
5,emergency,mean,DRO,0.56,141.253799480576,127.01856638285876,155.48903257829323
5,emergency,mean,DRO,0.64,122.79184829722037,109.56767718976127,136.01601940467947
5,emergency,mean,DRO,0.72,119.26024346811562,106.23432748822377,132.28615944800745
5,emergency,mean,DRO,0.8,119.09768411982625,106.08095755858943,132.11441068106308
5,emergency,mean,DRO,0.88,119.09768411982641,106.08095755858957,132.11441068106325
5,emergency,mean,DRO,0.96,119.09768411982644,106.0809575585896,132.11441068106328
5,emergency,mean,DRO,1.04,119.09768411982648,106.08095755858965,132.1144106810633
5,emergency,mean,DRO,1.12,119.09768411982644,106.0809575585896,132.11441068106328
5,emergency,mean,DRO,1.2,97.85876526884769,86.15033279531164,109.56719774238374
5,emergency,mean,DRO,1.28,77.35809915446367,67.10398835080991,87.61220995811743
5,emergency,mean,DRO,1.36,64.2413711514596,55.03103458536203,73.45170771755717
5,emergency,mean,DRO,1.44,60.422928797346344,51.53458278102018,69.31127481367251
5,emergency,mean,DRO,1.52,51.213702896529924,43.137003059786565,59.29040273327328
5,emergency,mean,DRO,1.6,36.46428026626047,29.791700637408166,43.13685989511277
5,emergency,mean,DRO,1.68,23.816003526076834,18.61728085072761,29.014726201426058
5,emergency,mean,DRO,1.76,20.417796415926123,15.676566922878328,25.159025908973916
5,emergency,mean,DRO,1.84,16.819081096929096,12.564753521805802,21.07340867205239
5,emergency,mean,DRO,1.92,12.13670504996261,8.599271676580628,15.67413842334459
5,emergency,mean,DRO,2.0,12.086663864763176,8.557705400586997,15.615622328939356
5,emergency,mean,DRO,2.08,12.08666386476309,8.557705400586926,15.615622328939253
5,emergency,mean,DRO,2.16,12.042521398629425,8.521283533948862,15.563759263309988
5,emergency,mean,DRO,2.24,7.724652852920925,5.065150037824135,10.384155668017716
5,emergency,mean,DRO,2.32,5.353782185773275,3.2654665943160475,7.442097777230503
5,emergency,mean,DRO,2.4,5.261910950747452,3.198406286793223,7.325415614701681
5,emergency,mean,DRO,2.48,1.0394801794729362,0.3592377341151113,1.7197226248307613
5,emergency,mean,DRO,2.56,0.8561631803852513,0.2648688345371293,1.4474575262333733
5,emergency,mean,DRO,2.64,0.3273440011109661,0.035240358644472336,0.6194476435774598
5,emergency,mean,DRO,2.72,0.0,0.0,0.0
5,emergency,mean,DRO,2.8000000000000003,0.0,0.0,0.0
5,emergency,mean,DRO,2.88,0.0,0.0,0.0
5,emergency,mean,DRO,2.96,0.0,0.0,0.0
5,emergency,mean,DRO,3.04,0.0,0.0,0.0
5,emergency,mean,DRO,3.12,0.0,0.0,0.0
5,emergency,mean,DRO,3.2,0.0,0.0,0.0
5,emergency,mean,DRO,3.2800000000000002,0.0,0.0,0.0
5,emergency,mean,DRO,3.36,0.0,0.0,0.0
5,emergency,mean,DRO,3.44,0.0,0.0,0.0
5,emergency,mean,DRO,3.52,0.0,0.0,0.0
5,emergency,mean,DRO,3.6,0.0,0.0,0.0
5,emergency,mean,DRO,3.68,0.0,0.0,0.0
5,emergency,mean,DRO,3.7600000000000002,0.0,0.0,0.0
5,emergency,mean,DRO,3.84,0.0,0.0,0.0
5,emergency,mean,DRO,3.92,0.0,0.0,0.0
5,emergency,mean,DRO,4.0,0.0,0.0,0.0
5,emergency,mean,DRO,4.08,0.0,0.0,0.0
5,emergency,mean,DRO,4.16,0.0,0.0,0.0
5,emergency,mean,DRO,4.24,0.0,0.0,0.0
5,emergency,mean,DRO,4.32,0.0,0.0,0.0
5,emergency,mean,DRO,4.4,0.0,0.0,0.0
5,emergency,mean,DRO,4.48,0.0,0.0,0.0
5,emergency,mean,DRO,4.5600000000000005,0.0,0.0,0.0
5,emergency,mean,DRO,4.64,0.0,0.0,0.0
5,emergency,mean,DRO,4.72,0.0,0.0,0.0
5,emergency,mean,DRO,4.8,0.0,0.0,0.0
5,emergency,mean,DRO,4.88,0.0,0.0,0.0
5,emergency,mean,DRO,4.96,0.0,0.0,0.0
5,emergency,mean,DRO,5.04,0.0,0.0,0.0
5,emergency,mean,DRO,5.12,0.0,0.0,0.0
5,emergency,mean,DRO,5.2,0.0,0.0,0.0
5,emergency,mean,DRO,5.28,0.0,0.0,0.0
5,emergency,mean,DRO,5.36,0.0,0.0,0.0
5,emergency,mean,DRO,5.44,0.0,0.0,0.0
5,emergency,mean,DRO,5.5200000000000005,0.0,0.0,0.0
5,emergency,mean,DRO,5.6000000000000005,0.0,0.0,0.0
5,emergency,mean,DRO,5.68,0.0,0.0,0.0
5,emergency,mean,DRO,5.76,0.0,0.0,0.0
5,emergency,mean,DRO,5.84,0.0,0.0,0.0
5,emergency,mean,DRO,5.92,0.0,0.0,0.0
5,emergency,mean,DRO,6.0,0.0,0.0,0.0
5,emergency,mean,DRO,6.08,0.0,0.0,0.0
5,emergency,mean,DRO,6.16,0.0,0.0,0.0
5,emergency,mean,DRO,6.24,0.0,0.0,0.0
5,emergency,mean,DRO,6.32,0.0,0.0,0.0
5,emergency,mean,DRO,6.4,0.0,0.0,0.0
5,emergency,mean,DRO,6.48,0.0,0.0,0.0
5,emergency,mean,DRO,6.5600000000000005,0.0,0.0,0.0
5,emergency,mean,DRO,6.640000000000001,0.0,0.0,0.0
5,emergency,mean,DRO,6.72,0.0,0.0,0.0
5,emergency,mean,DRO,6.8,0.0,0.0,0.0
5,emergency,mean,DRO,6.88,0.0,0.0,0.0
5,emergency,mean,DRO,6.96,0.0,0.0,0.0
5,emergency,mean,DRO,7.04,0.0,0.0,0.0
5,emergency,mean,DRO,7.12,0.0,0.0,0.0
5,emergency,mean,DRO,7.2,0.0,0.0,0.0
5,emergency,mean,DRO,7.28,0.0,0.0,0.0
5,emergency,mean,DRO,7.36,0.0,0.0,0.0
5,emergency,mean,DRO,7.44,0.0,0.0,0.0
5,emergency,mean,DRO,7.5200000000000005,0.0,0.0,0.0
5,emergency,mean,DRO,7.6000000000000005,0.0,0.0,0.0
5,emergency,mean,DRO,7.68,0.0,0.0,0.0
5,emergency,mean,DRO,7.76,0.0,0.0,0.0
5,emergency,mean,DRO,7.84,0.0,0.0,0.0
5,emergency,mean,DRO,7.92,0.0,0.0,0.0
5,emergency,mean,DRO,8.0,0.0,0.0,0.0
5,emergency,mean,ERM,0.0,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,0.08,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,0.16,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,0.24,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,0.32,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,0.4,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,0.48,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,0.56,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,0.64,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,0.72,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,0.8,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,0.88,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,0.96,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,1.04,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,1.12,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,1.2,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,1.28,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,1.36,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,1.44,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,1.52,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,1.6,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,1.68,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,1.76,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,1.84,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,1.92,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,2.0,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,2.08,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,2.16,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,2.24,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,2.32,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,2.4,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,2.48,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,2.56,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,2.64,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,2.72,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,2.8000000000000003,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,2.88,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,2.96,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,3.04,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,3.12,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,3.2,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,3.2800000000000002,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,3.36,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,3.44,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,3.52,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,3.6,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,3.68,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,3.7600000000000002,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,3.84,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,3.92,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,4.0,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,4.08,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,4.16,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,4.24,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,4.32,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,4.4,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,4.48,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,4.5600000000000005,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,4.64,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,4.72,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,4.8,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,4.88,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,4.96,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,5.04,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,5.12,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,5.2,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,5.28,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,5.36,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,5.44,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,5.5200000000000005,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,5.6000000000000005,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,5.68,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,5.76,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,5.84,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,5.92,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,6.0,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,6.08,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,6.16,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,6.24,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,6.32,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,6.4,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,6.48,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,6.5600000000000005,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,6.640000000000001,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,6.72,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,6.8,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,6.88,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,6.96,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,7.04,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,7.12,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,7.2,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,7.28,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,7.36,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,7.44,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,7.5200000000000005,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,7.6000000000000005,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,7.68,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,7.76,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,7.84,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,7.92,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,ERM,8.0,141.25379948057602,127.0185663828588,155.48903257829326
5,emergency,mean,RS,0.0,31.401745917349707,25.268050467675344,37.53544136702407
5,emergency,mean,RS,0.08,27.64525514567807,21.968409023735614,33.322101267620525
5,emergency,mean,RS,0.16,17.044275086995587,12.75914619578274,21.329403978208433
5,emergency,mean,RS,0.24,14.652256004070063,10.71722794858796,18.587284059552164
5,emergency,mean,RS,0.32,17.416558102724434,13.08151836532994,21.751597840118926
5,emergency,mean,RS,0.4,16.87650047737423,12.61419724837102,21.138803706377438
5,emergency,mean,RS,0.48,11.3326208366856,7.938988792734433,14.726252880636766
5,emergency,mean,RS,0.56,10.785349341052143,7.4949416472914585,14.075757034812828
5,emergency,mean,RS,0.64,12.743038009359633,9.105566108756328,16.38050990996294
5,emergency,mean,RS,0.72,11.81589520165616,8.334546865140855,15.297243538171465
5,emergency,mean,RS,0.8,12.28786863335571,8.724963247331617,15.850774019379804
5,emergency,mean,RS,0.88,7.129500939966942,4.605531741851852,9.653470138082032
5,emergency,mean,RS,0.96,8.907978498498695,5.992516946585081,11.823440050412309
5,emergency,mean,RS,1.04,6.622026797617867,4.21931366280082,9.024739932434914
5,emergency,mean,RS,1.12,9.68398394951206,6.607596690698845,12.760371208325274
5,emergency,mean,RS,1.2,6.116650198535381,3.8372180911243703,8.396082305946392
5,emergency,mean,RS,1.28,8.4029325328388,5.596612035158577,11.209253030519024
5,emergency,mean,RS,1.36,4.365422253773601,2.541635092684725,6.189209414862477
5,emergency,mean,RS,1.44,4.1813553347138335,2.408369665354269,5.954341004073398
5,emergency,mean,RS,1.52,4.580401497935431,2.699225382371281,6.46157761349958
5,emergency,mean,RS,1.6,4.590078313961618,2.7063062674023923,6.473850360520843
5,emergency,mean,RS,1.68,2.8655557813353023,1.4980404053289262,4.233071157341678
5,emergency,mean,RS,1.76,7.249549106262428,4.698399453989438,9.800698758535418
5,emergency,mean,RS,1.84,3.2930681953472676,1.7865083887474833,4.799628001947052
5,emergency,mean,RS,1.92,4.108688779544502,2.357283523700577,5.8600940353884265
5,emergency,mean,RS,2.0,2.999508469332725,1.5877258262373655,4.411291112428085
5,emergency,mean,RS,2.08,2.507196274331268,1.2645504764275464,3.7498420722349897
5,emergency,mean,RS,2.16,2.7000752382728286,1.3887929518715094,4.011357524674148
5,emergency,mean,RS,2.24,1.1945254765866993,0.44218186074023313,1.9468690924331655
5,emergency,mean,RS,2.32,2.1269345147984904,1.017529844928173,3.2363391846688074
5,emergency,mean,RS,2.4,0.730565347871146,0.20453001972195484,1.2566006760203372
5,emergency,mean,RS,2.48,1.8811004968018408,0.85945995524689,2.9027410383567913
5,emergency,mean,RS,2.56,1.5793629613043607,0.6646372571116475,2.494088665497074
5,emergency,mean,RS,2.64,2.2235971295605506,1.0809829211674735,3.3662113379536276
5,emergency,mean,RS,2.72,0.5486707625568354,0.13356285531375423,0.9637786697999167
5,emergency,mean,RS,2.8000000000000003,0.6778542777582383,0.18449392517614505,1.1712146303403315
5,emergency,mean,RS,2.88,1.929534416472898,0.8908078804178685,2.9682609525279275
5,emergency,mean,RS,2.96,1.1900710165326718,0.4398355083608485,1.940306524704495
5,emergency,mean,RS,3.04,1.7995051779146574,0.8062948108073269,2.792715545021988
5,emergency,mean,RS,3.12,0.3999724811235151,0.06978332899319417,0.730161633253836
5,emergency,mean,RS,3.2,0.8177017078029817,0.24498106272815445,1.3904223528778088
5,emergency,mean,RS,3.2800000000000002,0.4024524184526607,0.07091402371362093,0.7339908131917006
5,emergency,mean,RS,3.36,0.31007360710711496,0.02656729309964817,0.5935799211145818
5,emergency,mean,RS,3.44,0.2064599207480212,-0.014763055751867787,0.4276828972479102
5,emergency,mean,RS,3.52,0.06517938872133397,-0.04203116521943209,0.17238994266210003
5,emergency,mean,RS,3.6,0.021495074378405407,-0.013861176674506384,0.0568513254313172
5,emergency,mean,RS,3.68,0.08119905121315604,-0.04231445620168893,0.20471255862800103
5,emergency,mean,RS,3.7600000000000002,0.0,0.0,0.0
5,emergency,mean,RS,3.84,0.0,0.0,0.0
5,emergency,mean,RS,3.92,0.015117351165979863,-0.009748478729281179,0.03998318106124091
5,emergency,mean,RS,4.0,0.012713716017493262,-0.008198485885911563,0.033625917920898085
5,emergency,mean,RS,4.08,0.0,0.0,0.0
5,emergency,mean,RS,4.16,0.0,0.0,0.0
5,emergency,mean,RS,4.24,0.0,0.0,0.0
5,emergency,mean,RS,4.32,0.0,0.0,0.0
5,emergency,mean,RS,4.4,0.0,0.0,0.0
5,emergency,mean,RS,4.48,0.0,0.0,0.0
5,emergency,mean,RS,4.5600000000000005,0.0,0.0,0.0
5,emergency,mean,RS,4.64,0.01035306924634952,-0.0066762142535882404,0.02738235274628728
5,emergency,mean,RS,4.72,0.0,0.0,0.0
5,emergency,mean,RS,4.8,0.0,0.0,0.0
5,emergency,mean,RS,4.88,0.0,0.0,0.0
5,emergency,mean,RS,4.96,0.0,0.0,0.0
5,emergency,mean,RS,5.04,0.0,0.0,0.0
5,emergency,mean,RS,5.12,0.0,0.0,0.0
5,emergency,mean,RS,5.2,0.0,0.0,0.0
5,emergency,mean,RS,5.28,0.0,0.0,0.0
5,emergency,mean,RS,5.36,0.0,0.0,0.0
5,emergency,mean,RS,5.44,0.0,0.0,0.0
5,emergency,mean,RS,5.5200000000000005,0.0,0.0,0.0
5,emergency,mean,RS,5.6000000000000005,0.0,0.0,0.0
5,emergency,mean,RS,5.68,0.0,0.0,0.0
5,emergency,mean,RS,5.76,0.0,0.0,0.0
5,emergency,mean,RS,5.84,0.0,0.0,0.0
5,emergency,mean,RS,5.92,0.0,0.0,0.0
5,emergency,mean,RS,6.0,0.0,0.0,0.0
5,emergency,mean,RS,6.08,0.0,0.0,0.0
5,emergency,mean,RS,6.16,0.0,0.0,0.0
5,emergency,mean,RS,6.24,0.0,0.0,0.0
5,emergency,mean,RS,6.32,0.0,0.0,0.0
5,emergency,mean,RS,6.4,0.0,0.0,0.0
5,emergency,mean,RS,6.48,0.0,0.0,0.0
5,emergency,mean,RS,6.5600000000000005,0.0,0.0,0.0
5,emergency,mean,RS,6.640000000000001,0.0,0.0,0.0
5,emergency,mean,RS,6.72,0.0,0.0,0.0
5,emergency,mean,RS,6.8,0.0,0.0,0.0
5,emergency,mean,RS,6.88,0.0,0.0,0.0
5,emergency,mean,RS,6.96,0.0,0.0,0.0
5,emergency,mean,RS,7.04,0.0,0.0,0.0
5,emergency,mean,RS,7.12,0.0,0.0,0.0
5,emergency,mean,RS,7.2,0.0,0.0,0.0
5,emergency,mean,RS,7.28,0.0,0.0,0.0
5,emergency,mean,RS,7.36,0.0,0.0,0.0
5,emergency,mean,RS,7.44,0.0,0.0,0.0
5,emergency,mean,RS,7.5200000000000005,0.0,0.0,0.0
5,emergency,mean,RS,7.6000000000000005,0.0,0.0,0.0
5,emergency,mean,RS,7.68,0.0,0.0,0.0
5,emergency,mean,RS,7.76,0.0,0.0,0.0
5,emergency,mean,RS,7.84,0.0,0.0,0.0
5,emergency,mean,RS,7.92,0.0,0.0,0.0
5,emergency,mean,RS,8.0,0.0,0.0,0.0
5,emergency,quantile95,DRO,0.0,766.6992380946065,759.4335138437247,782.3772468116181
5,emergency,quantile95,DRO,0.08,766.6992380946078,759.433513843726,782.3772468116196
5,emergency,quantile95,DRO,0.16,766.6992380946081,759.4335138437261,782.3772468116197
5,emergency,quantile95,DRO,0.24,766.6992380946075,759.4335138437256,782.3772468116191
5,emergency,quantile95,DRO,0.32,766.6992380946077,759.4335138437258,782.3772468116193
5,emergency,quantile95,DRO,0.4,766.6992380946077,759.4335138437258,782.3772468116193
5,emergency,quantile95,DRO,0.48,766.6992380946074,759.4335138437256,782.3772468116191
5,emergency,quantile95,DRO,0.56,766.6992380946075,759.4335138437257,782.3772468116192
5,emergency,quantile95,DRO,0.64,709.3516641658196,702.0859399149376,725.0296728828312
5,emergency,quantile95,DRO,0.72,697.8806344996608,690.6149102487789,713.5586432166724
5,emergency,quantile95,DRO,0.8,697.347347752792,690.0816235019101,713.0253564698037
5,emergency,quantile95,DRO,0.88,697.3473477527925,690.0816235019106,713.0253564698041
5,emergency,quantile95,DRO,0.96,697.3473477527926,690.0816235019107,713.0253564698044
5,emergency,quantile95,DRO,1.04,697.3473477527928,690.0816235019108,713.0253564698044
5,emergency,quantile95,DRO,1.12,697.3473477527926,690.0816235019108,713.0253564698043
5,emergency,quantile95,DRO,1.2,620.8340960722386,613.5683718213567,636.5121047892502
5,emergency,quantile95,DRO,1.28,532.7300693528409,525.4643451019591,548.4080780698525
5,emergency,quantile95,DRO,1.36,466.4938590042523,459.2281347533703,482.1718677212639
5,emergency,quantile95,DRO,1.44,445.41026612626376,438.1445418753819,461.0882748432754
5,emergency,quantile95,DRO,1.52,390.57654708864106,383.3108228377592,406.2545558056527
5,emergency,quantile95,DRO,1.6,287.92005623667563,280.6543319857937,303.5980649536873
5,emergency,quantile95,DRO,1.68,166.45645856865693,159.190734317775,182.13446728566856
5,emergency,quantile95,DRO,1.76,125.05442387736865,117.7886996264867,140.73243259438027
5,emergency,quantile95,DRO,1.84,77.96878856385183,70.70306431296987,93.64679728086345
5,emergency,quantile95,DRO,1.92,1.4641004842362957,0.0,17.142109201247916
5,emergency,quantile95,DRO,2.0,0.5011875733195534,0.0,16.179196290331213
5,emergency,quantile95,DRO,2.08,0.5011875733178481,0.0,16.179196290329507
5,emergency,quantile95,DRO,2.16,0.1843628821114278,0.0,15.3020936952657
5,emergency,quantile95,DRO,2.24,0.0,0.0,0.0
5,emergency,quantile95,DRO,2.32,0.0,0.0,0.0
5,emergency,quantile95,DRO,2.4,0.0,0.0,0.0
5,emergency,quantile95,DRO,2.48,0.0,0.0,0.0
5,emergency,quantile95,DRO,2.56,0.0,0.0,0.0
5,emergency,quantile95,DRO,2.64,0.0,0.0,0.0
5,emergency,quantile95,DRO,2.72,0.0,0.0,0.0
5,emergency,quantile95,DRO,2.8000000000000003,0.0,0.0,0.0
5,emergency,quantile95,DRO,2.88,0.0,0.0,0.0
5,emergency,quantile95,DRO,2.96,0.0,0.0,0.0
5,emergency,quantile95,DRO,3.04,0.0,0.0,0.0
5,emergency,quantile95,DRO,3.12,0.0,0.0,0.0
5,emergency,quantile95,DRO,3.2,0.0,0.0,0.0
5,emergency,quantile95,DRO,3.2800000000000002,0.0,0.0,0.0
5,emergency,quantile95,DRO,3.36,0.0,0.0,0.0
5,emergency,quantile95,DRO,3.44,0.0,0.0,0.0
5,emergency,quantile95,DRO,3.52,0.0,0.0,0.0
5,emergency,quantile95,DRO,3.6,0.0,0.0,0.0
5,emergency,quantile95,DRO,3.68,0.0,0.0,0.0
5,emergency,quantile95,DRO,3.7600000000000002,0.0,0.0,0.0
5,emergency,quantile95,DRO,3.84,0.0,0.0,0.0
5,emergency,quantile95,DRO,3.92,0.0,0.0,0.0
5,emergency,quantile95,DRO,4.0,0.0,0.0,0.0
5,emergency,quantile95,DRO,4.08,0.0,0.0,0.0
5,emergency,quantile95,DRO,4.16,0.0,0.0,0.0
5,emergency,quantile95,DRO,4.24,0.0,0.0,0.0
5,emergency,quantile95,DRO,4.32,0.0,0.0,0.0
5,emergency,quantile95,DRO,4.4,0.0,0.0,0.0
5,emergency,quantile95,DRO,4.48,0.0,0.0,0.0
5,emergency,quantile95,DRO,4.5600000000000005,0.0,0.0,0.0
5,emergency,quantile95,DRO,4.64,0.0,0.0,0.0
5,emergency,quantile95,DRO,4.72,0.0,0.0,0.0
5,emergency,quantile95,DRO,4.8,0.0,0.0,0.0
5,emergency,quantile95,DRO,4.88,0.0,0.0,0.0
5,emergency,quantile95,DRO,4.96,0.0,0.0,0.0
5,emergency,quantile95,DRO,5.04,0.0,0.0,0.0
5,emergency,quantile95,DRO,5.12,0.0,0.0,0.0
5,emergency,quantile95,DRO,5.2,0.0,0.0,0.0
5,emergency,quantile95,DRO,5.28,0.0,0.0,0.0
5,emergency,quantile95,DRO,5.36,0.0,0.0,0.0
5,emergency,quantile95,DRO,5.44,0.0,0.0,0.0
5,emergency,quantile95,DRO,5.5200000000000005,0.0,0.0,0.0
5,emergency,quantile95,DRO,5.6000000000000005,0.0,0.0,0.0
5,emergency,quantile95,DRO,5.68,0.0,0.0,0.0
5,emergency,quantile95,DRO,5.76,0.0,0.0,0.0
5,emergency,quantile95,DRO,5.84,0.0,0.0,0.0
5,emergency,quantile95,DRO,5.92,0.0,0.0,0.0
5,emergency,quantile95,DRO,6.0,0.0,0.0,0.0
5,emergency,quantile95,DRO,6.08,0.0,0.0,0.0
5,emergency,quantile95,DRO,6.16,0.0,0.0,0.0
5,emergency,quantile95,DRO,6.24,0.0,0.0,0.0
5,emergency,quantile95,DRO,6.32,0.0,0.0,0.0
5,emergency,quantile95,DRO,6.4,0.0,0.0,0.0
5,emergency,quantile95,DRO,6.48,0.0,0.0,0.0
5,emergency,quantile95,DRO,6.5600000000000005,0.0,0.0,0.0
5,emergency,quantile95,DRO,6.640000000000001,0.0,0.0,0.0
5,emergency,quantile95,DRO,6.72,0.0,0.0,0.0
5,emergency,quantile95,DRO,6.8,0.0,0.0,0.0
5,emergency,quantile95,DRO,6.88,0.0,0.0,0.0
5,emergency,quantile95,DRO,6.96,0.0,0.0,0.0
5,emergency,quantile95,DRO,7.04,0.0,0.0,0.0
5,emergency,quantile95,DRO,7.12,0.0,0.0,0.0
5,emergency,quantile95,DRO,7.2,0.0,0.0,0.0
5,emergency,quantile95,DRO,7.28,0.0,0.0,0.0
5,emergency,quantile95,DRO,7.36,0.0,0.0,0.0
5,emergency,quantile95,DRO,7.44,0.0,0.0,0.0
5,emergency,quantile95,DRO,7.5200000000000005,0.0,0.0,0.0
5,emergency,quantile95,DRO,7.6000000000000005,0.0,0.0,0.0
5,emergency,quantile95,DRO,7.68,0.0,0.0,0.0
5,emergency,quantile95,DRO,7.76,0.0,0.0,0.0
5,emergency,quantile95,DRO,7.84,0.0,0.0,0.0
5,emergency,quantile95,DRO,7.92,0.0,0.0,0.0
5,emergency,quantile95,DRO,8.0,0.0,0.0,0.0
5,emergency,quantile95,ERM,0.0,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,0.08,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,0.16,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,0.24,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,0.32,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,0.4,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,0.48,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,0.56,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,0.64,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,0.72,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,0.8,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,0.88,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,0.96,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,1.04,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,1.12,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,1.2,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,1.28,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,1.36,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,1.44,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,1.52,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,1.6,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,1.68,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,1.76,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,1.84,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,1.92,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,2.0,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,2.08,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,2.16,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,2.24,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,2.32,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,2.4,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,2.48,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,2.56,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,2.64,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,2.72,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,2.8000000000000003,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,2.88,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,2.96,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,3.04,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,3.12,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,3.2,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,3.2800000000000002,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,3.36,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,3.44,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,3.52,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,3.6,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,3.68,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,3.7600000000000002,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,3.84,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,3.92,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,4.0,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,4.08,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,4.16,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,4.24,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,4.32,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,4.4,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,4.48,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,4.5600000000000005,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,4.64,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,4.72,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,4.8,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,4.88,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,4.96,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,5.04,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,5.12,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,5.2,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,5.28,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,5.36,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,5.44,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,5.5200000000000005,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,5.6000000000000005,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,5.68,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,5.76,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,5.84,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,5.92,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,6.0,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,6.08,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,6.16,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,6.24,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,6.32,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,6.4,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,6.48,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,6.5600000000000005,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,6.640000000000001,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,6.72,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,6.8,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,6.88,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,6.96,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,7.04,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,7.12,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,7.2,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,7.28,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,7.36,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,7.44,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,7.5200000000000005,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,7.6000000000000005,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,7.68,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,7.76,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,7.84,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,7.92,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,ERM,8.0,766.6992380946076,759.4335138437258,782.3772468116193
5,emergency,quantile95,RS,0.0,245.19874125913347,237.9330170082515,260.87674997614505
5,emergency,quantile95,RS,0.08,207.66166388203484,200.3959396311529,223.33967259904648
5,emergency,quantile95,RS,0.16,81.06215526762874,73.79643101674681,96.74016398464039
5,emergency,quantile95,RS,0.24,45.07077461128529,37.80505036040335,60.74878332829691
5,emergency,quantile95,RS,0.32,86.04453011870092,78.77880586781899,101.72253883571257
5,emergency,quantile95,RS,0.4,78.77055379217236,71.50482954129043,94.448562509184
5,emergency,quantile95,RS,0.48,0.0,0.0,1.6696713254664195
5,emergency,quantile95,RS,0.56,0.0,0.0,0.0
5,emergency,quantile95,RS,0.64,12.725868246456647,5.460143995574709,28.403876963468306
5,emergency,quantile95,RS,0.72,0.0,0.0,10.752319423203783
5,emergency,quantile95,RS,0.8,4.34952010399226,0.0,20.02752882100392
5,emergency,quantile95,RS,0.88,0.0,0.0,0.0
5,emergency,quantile95,RS,0.96,0.0,0.0,0.0
5,emergency,quantile95,RS,1.04,0.0,0.0,0.0
5,emergency,quantile95,RS,1.12,0.0,0.0,0.0
5,emergency,quantile95,RS,1.2,0.0,0.0,0.0
5,emergency,quantile95,RS,1.28,0.0,0.0,0.0
5,emergency,quantile95,RS,1.36,0.0,0.0,0.0
5,emergency,quantile95,RS,1.44,0.0,0.0,0.0
5,emergency,quantile95,RS,1.52,0.0,0.0,0.0
5,emergency,quantile95,RS,1.6,0.0,0.0,0.0
5,emergency,quantile95,RS,1.68,0.0,0.0,0.0
5,emergency,quantile95,RS,1.76,0.0,0.0,0.0
5,emergency,quantile95,RS,1.84,0.0,0.0,0.0
5,emergency,quantile95,RS,1.92,0.0,0.0,0.0
5,emergency,quantile95,RS,2.0,0.0,0.0,0.0
5,emergency,quantile95,RS,2.08,0.0,0.0,0.0
5,emergency,quantile95,RS,2.16,0.0,0.0,0.0
5,emergency,quantile95,RS,2.24,0.0,0.0,0.0
5,emergency,quantile95,RS,2.32,0.0,0.0,0.0
5,emergency,quantile95,RS,2.4,0.0,0.0,0.0
5,emergency,quantile95,RS,2.48,0.0,0.0,0.0
5,emergency,quantile95,RS,2.56,0.0,0.0,0.0
5,emergency,quantile95,RS,2.64,0.0,0.0,0.0
5,emergency,quantile95,RS,2.72,0.0,0.0,0.0
5,emergency,quantile95,RS,2.8000000000000003,0.0,0.0,0.0
5,emergency,quantile95,RS,2.88,0.0,0.0,0.0
5,emergency,quantile95,RS,2.96,0.0,0.0,0.0
5,emergency,quantile95,RS,3.04,0.0,0.0,0.0
5,emergency,quantile95,RS,3.12,0.0,0.0,0.0
5,emergency,quantile95,RS,3.2,0.0,0.0,0.0
5,emergency,quantile95,RS,3.2800000000000002,0.0,0.0,0.0
5,emergency,quantile95,RS,3.36,0.0,0.0,0.0
5,emergency,quantile95,RS,3.44,0.0,0.0,0.0
5,emergency,quantile95,RS,3.52,0.0,0.0,0.0
5,emergency,quantile95,RS,3.6,0.0,0.0,0.0
5,emergency,quantile95,RS,3.68,0.0,0.0,0.0
5,emergency,quantile95,RS,3.7600000000000002,0.0,0.0,0.0
5,emergency,quantile95,RS,3.84,0.0,0.0,0.0
5,emergency,quantile95,RS,3.92,0.0,0.0,0.0
5,emergency,quantile95,RS,4.0,0.0,0.0,0.0
5,emergency,quantile95,RS,4.08,0.0,0.0,0.0
5,emergency,quantile95,RS,4.16,0.0,0.0,0.0
5,emergency,quantile95,RS,4.24,0.0,0.0,0.0
5,emergency,quantile95,RS,4.32,0.0,0.0,0.0
5,emergency,quantile95,RS,4.4,0.0,0.0,0.0
5,emergency,quantile95,RS,4.48,0.0,0.0,0.0
5,emergency,quantile95,RS,4.5600000000000005,0.0,0.0,0.0
5,emergency,quantile95,RS,4.64,0.0,0.0,0.0
5,emergency,quantile95,RS,4.72,0.0,0.0,0.0
5,emergency,quantile95,RS,4.8,0.0,0.0,0.0
5,emergency,quantile95,RS,4.88,0.0,0.0,0.0
5,emergency,quantile95,RS,4.96,0.0,0.0,0.0
5,emergency,quantile95,RS,5.04,0.0,0.0,0.0
5,emergency,quantile95,RS,5.12,0.0,0.0,0.0
5,emergency,quantile95,RS,5.2,0.0,0.0,0.0
5,emergency,quantile95,RS,5.28,0.0,0.0,0.0
5,emergency,quantile95,RS,5.36,0.0,0.0,0.0
5,emergency,quantile95,RS,5.44,0.0,0.0,0.0
5,emergency,quantile95,RS,5.5200000000000005,0.0,0.0,0.0
5,emergency,quantile95,RS,5.6000000000000005,0.0,0.0,0.0
5,emergency,quantile95,RS,5.68,0.0,0.0,0.0
5,emergency,quantile95,RS,5.76,0.0,0.0,0.0
5,emergency,quantile95,RS,5.84,0.0,0.0,0.0
5,emergency,quantile95,RS,5.92,0.0,0.0,0.0
5,emergency,quantile95,RS,6.0,0.0,0.0,0.0
5,emergency,quantile95,RS,6.08,0.0,0.0,0.0
5,emergency,quantile95,RS,6.16,0.0,0.0,0.0
5,emergency,quantile95,RS,6.24,0.0,0.0,0.0
5,emergency,quantile95,RS,6.32,0.0,0.0,0.0
5,emergency,quantile95,RS,6.4,0.0,0.0,0.0
5,emergency,quantile95,RS,6.48,0.0,0.0,0.0
5,emergency,quantile95,RS,6.5600000000000005,0.0,0.0,0.0
5,emergency,quantile95,RS,6.640000000000001,0.0,0.0,0.0
5,emergency,quantile95,RS,6.72,0.0,0.0,0.0
5,emergency,quantile95,RS,6.8,0.0,0.0,0.0
5,emergency,quantile95,RS,6.88,0.0,0.0,0.0
5,emergency,quantile95,RS,6.96,0.0,0.0,0.0
5,emergency,quantile95,RS,7.04,0.0,0.0,0.0
5,emergency,quantile95,RS,7.12,0.0,0.0,0.0
5,emergency,quantile95,RS,7.2,0.0,0.0,0.0
5,emergency,quantile95,RS,7.28,0.0,0.0,0.0
5,emergency,quantile95,RS,7.36,0.0,0.0,0.0
5,emergency,quantile95,RS,7.44,0.0,0.0,0.0
5,emergency,quantile95,RS,7.5200000000000005,0.0,0.0,0.0
5,emergency,quantile95,RS,7.6000000000000005,0.0,0.0,0.0
5,emergency,quantile95,RS,7.68,0.0,0.0,0.0
5,emergency,quantile95,RS,7.76,0.0,0.0,0.0
5,emergency,quantile95,RS,7.84,0.0,0.0,0.0
5,emergency,quantile95,RS,7.92,0.0,0.0,0.0
5,emergency,quantile95,RS,8.0,0.0,0.0,0.0
5,initial,mean,DRO,0.0,1093.399466923871,1093.399466923871,1093.399466923871
5,initial,mean,DRO,0.08,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,DRO,0.16,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,DRO,0.24,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,DRO,0.32,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,DRO,0.4,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,DRO,0.48,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,DRO,0.56,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,DRO,0.64,1102.9573959120012,1102.9573959120012,1102.9573959120012
5,initial,mean,DRO,0.72,1104.8692341896947,1104.8692341896947,1104.8692341896947
5,initial,mean,DRO,0.8,1104.958115314173,1104.958115314173,1104.958115314173
5,initial,mean,DRO,0.88,1104.958115314173,1104.958115314173,1104.958115314173
5,initial,mean,DRO,0.96,1104.958115314173,1104.958115314173,1104.958115314173
5,initial,mean,DRO,1.04,1104.958115314173,1104.958115314173,1104.958115314173
5,initial,mean,DRO,1.12,1104.958115314173,1104.958115314173,1104.958115314173
5,initial,mean,DRO,1.2,1117.7103239275982,1117.7103239275982,1117.7103239275982
5,initial,mean,DRO,1.28,1132.394328380831,1132.394328380831,1132.394328380831
5,initial,mean,DRO,1.36,1143.4336967722627,1143.4336967722627,1143.4336967722627
5,initial,mean,DRO,1.44,1146.9476289185945,1146.9476289185945,1146.9476289185945
5,initial,mean,DRO,1.52,1156.0865820915312,1156.0865820915312,1156.0865820915312
5,initial,mean,DRO,1.6,1173.1959972335248,1173.1959972335248,1173.1959972335248
5,initial,mean,DRO,1.68,1193.4399301781955,1193.4399301781955,1193.4399301781955
5,initial,mean,DRO,1.76,1200.3402692934103,1200.3402692934103,1200.3402692934103
5,initial,mean,DRO,1.84,1208.187875178996,1208.187875178996,1208.187875178996
5,initial,mean,DRO,1.92,1220.9386565255988,1220.9386565255988,1220.9386565255988
5,initial,mean,DRO,2.0,1221.0991420107516,1221.0991420107516,1221.0991420107516
5,initial,mean,DRO,2.08,1221.0991420107516,1221.0991420107516,1221.0991420107516
5,initial,mean,DRO,2.16,1221.2453257765956,1221.2453257765956,1221.2453257765956
5,initial,mean,DRO,2.24,1238.7853771117366,1238.7853771117366,1238.7853771117366
5,initial,mean,DRO,2.32,1252.0427733505453,1252.0427733505453,1252.0427733505453
5,initial,mean,DRO,2.4,1252.6552482507175,1252.6552482507175,1252.6552482507175
5,initial,mean,DRO,2.48,1295.192489299267,1295.192489299267,1295.192489299267
5,initial,mean,DRO,2.56,1298.9025883007598,1298.9025883007598,1298.9025883007598
5,initial,mean,DRO,2.64,1312.961773749688,1312.961773749688,1312.961773749688
5,initial,mean,DRO,2.72,1394.9724844653163,1394.9724844653163,1394.9724844653163
5,initial,mean,DRO,2.8000000000000003,1416.223356944371,1416.223356944371,1416.223356944371
5,initial,mean,DRO,2.88,1428.2662987788467,1428.2662987788467,1428.2662987788467
5,initial,mean,DRO,2.96,1446.998782035776,1446.998782035776,1446.998782035776
5,initial,mean,DRO,3.04,1480.2900233554722,1480.2900233554722,1480.2900233554722
5,initial,mean,DRO,3.12,1510.598500045341,1510.598500045341,1510.598500045341
5,initial,mean,DRO,3.2,1548.775388402333,1548.775388402333,1548.775388402333
5,initial,mean,DRO,3.2800000000000002,1582.4695093078556,1582.4695093078556,1582.4695093078556
5,initial,mean,DRO,3.36,1614.5234453547566,1614.5234453547566,1614.5234453547566
5,initial,mean,DRO,3.44,1704.4339178176915,1704.4339178176915,1704.4339178176915
5,initial,mean,DRO,3.52,1708.2572271526087,1708.2572271526087,1708.2572271526087
5,initial,mean,DRO,3.6,1723.7495582043948,1723.7495582043948,1723.7495582043948
5,initial,mean,DRO,3.68,1725.8039547346418,1725.8039547346418,1725.8039547346418
5,initial,mean,DRO,3.7600000000000002,1730.659794193885,1730.659794193885,1730.659794193885
5,initial,mean,DRO,3.84,1736.1818238887283,1736.1818238887283,1736.1818238887283
5,initial,mean,DRO,3.92,1769.788446595128,1769.788446595128,1769.788446595128
5,initial,mean,DRO,4.0,1837.6428747932705,1837.6428747932705,1837.6428747932705
5,initial,mean,DRO,4.08,1851.5890593455404,1851.5890593455404,1851.5890593455404
5,initial,mean,DRO,4.16,1855.1870898588024,1855.1870898588024,1855.1870898588024
5,initial,mean,DRO,4.24,2000.0,2000.0,2000.0
5,initial,mean,DRO,4.32,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,initial,mean,DRO,4.4,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,initial,mean,DRO,4.48,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,initial,mean,DRO,4.5600000000000005,2000.0,2000.0,2000.0
5,initial,mean,DRO,4.64,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,initial,mean,DRO,4.72,2000.0,2000.0,2000.0
5,initial,mean,DRO,4.8,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,initial,mean,DRO,4.88,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,initial,mean,DRO,4.96,1999.9999999999968,1999.9999999999968,1999.9999999999968
5,initial,mean,DRO,5.04,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,initial,mean,DRO,5.12,2000.0,2000.0,2000.0
5,initial,mean,DRO,5.2,2000.0,2000.0,2000.0
5,initial,mean,DRO,5.28,2000.0000000000007,2000.0000000000007,2000.0000000000007
5,initial,mean,DRO,5.36,2000.0,2000.0,2000.0
5,initial,mean,DRO,5.44,2000.0,2000.0,2000.0
5,initial,mean,DRO,5.5200000000000005,2000.0,2000.0,2000.0
5,initial,mean,DRO,5.6000000000000005,2000.0,2000.0,2000.0
5,initial,mean,DRO,5.68,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,initial,mean,DRO,5.76,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,initial,mean,DRO,5.84,2000.0000000000007,2000.0000000000007,2000.0000000000007
5,initial,mean,DRO,5.92,2000.0,2000.0,2000.0
5,initial,mean,DRO,6.0,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,initial,mean,DRO,6.08,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,initial,mean,DRO,6.16,2000.0,2000.0,2000.0
5,initial,mean,DRO,6.24,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,initial,mean,DRO,6.32,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,initial,mean,DRO,6.4,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,initial,mean,DRO,6.48,2000.000000000001,2000.000000000001,2000.000000000001
5,initial,mean,DRO,6.5600000000000005,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,initial,mean,DRO,6.640000000000001,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,initial,mean,DRO,6.72,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,initial,mean,DRO,6.8,2000.0,2000.0,2000.0
5,initial,mean,DRO,6.88,2000.0,2000.0,2000.0
5,initial,mean,DRO,6.96,2000.0,2000.0,2000.0
5,initial,mean,DRO,7.04,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,initial,mean,DRO,7.12,2000.0,2000.0,2000.0
5,initial,mean,DRO,7.2,2000.0,2000.0,2000.0
5,initial,mean,DRO,7.28,2000.0,2000.0,2000.0
5,initial,mean,DRO,7.36,2000.0,2000.0,2000.0
5,initial,mean,DRO,7.44,2000.0000000000027,2000.0000000000027,2000.0000000000027
5,initial,mean,DRO,7.5200000000000005,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,initial,mean,DRO,7.6000000000000005,2000.0,2000.0,2000.0
5,initial,mean,DRO,7.68,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,initial,mean,DRO,7.76,2000.0000000000084,2000.0000000000084,2000.0000000000084
5,initial,mean,DRO,7.84,2000.0,2000.0,2000.0
5,initial,mean,DRO,7.92,1999.999999999999,1999.999999999999,1999.999999999999
5,initial,mean,DRO,8.0,2000.0,2000.0,2000.0
5,initial,mean,ERM,0.0,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,0.08,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,0.16,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,0.24,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,0.32,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,0.4,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,0.48,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,0.56,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,0.64,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,0.72,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,0.8,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,0.88,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,0.96,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,1.04,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,1.12,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,1.2,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,1.28,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,1.36,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,1.44,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,1.52,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,1.6,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,1.68,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,1.76,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,1.84,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,1.92,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,2.0,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,2.08,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,2.16,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,2.24,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,2.32,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,2.4,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,2.48,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,2.56,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,2.64,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,2.72,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,2.8000000000000003,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,2.88,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,2.96,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,3.04,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,3.12,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,3.2,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,3.2800000000000002,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,3.36,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,3.44,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,3.52,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,3.6,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,3.68,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,3.7600000000000002,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,3.84,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,3.92,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,4.0,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,4.08,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,4.16,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,4.24,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,4.32,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,4.4,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,4.48,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,4.5600000000000005,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,4.64,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,4.72,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,4.8,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,4.88,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,4.96,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,5.04,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,5.12,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,5.2,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,5.28,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,5.36,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,5.44,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,5.5200000000000005,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,5.6000000000000005,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,5.68,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,5.76,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,5.84,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,5.92,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,6.0,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,6.08,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,6.16,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,6.24,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,6.32,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,6.4,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,6.48,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,6.5600000000000005,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,6.640000000000001,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,6.72,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,6.8,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,6.88,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,6.96,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,7.04,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,7.12,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,7.2,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,7.28,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,7.36,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,7.44,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,7.5200000000000005,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,7.6000000000000005,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,7.68,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,7.76,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,7.84,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,7.92,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,ERM,8.0,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,mean,RS,0.0,1180.3162163964487,1180.3162163964487,1180.3162163964487
5,initial,mean,RS,0.08,1186.572395959299,1186.572395959299,1186.572395959299
5,initial,mean,RS,0.16,1207.6723140616996,1207.6723140616996,1207.6723140616996
5,initial,mean,RS,0.24,1213.6708775044242,1213.6708775044242,1213.6708775044242
5,initial,mean,RS,0.32,1206.8419182531875,1206.8419182531875,1206.8419182531875
5,initial,mean,RS,0.4,1208.0542476409428,1208.0542476409428,1208.0542476409428
5,initial,mean,RS,0.48,1223.6875951552615,1223.6875951552615,1223.6875951552615
5,initial,mean,RS,0.56,1225.6992104193741,1225.6992104193741,1225.6992104193741
5,initial,mean,RS,0.64,1219.0616952318953,1219.0616952318953,1219.0616952318953
5,initial,mean,RS,0.72,1222.0036214886059,1222.0036214886059,1222.0036214886059
5,initial,mean,RS,0.8,1220.4577532556395,1220.4577532556395,1220.4577532556395
5,initial,mean,RS,0.88,1241.7953108043005,1241.7953108043005,1241.7953108043005
5,initial,mean,RS,0.96,1233.3042849167139,1233.3042849167139,1233.3042849167139
5,initial,mean,RS,1.04,1244.5540541139414,1244.5540541139414,1244.5540541139414
5,initial,mean,RS,1.12,1229.980555175949,1229.980555175949,1229.980555175949
5,initial,mean,RS,1.2,1247.4276553576315,1247.4276553576315,1247.4276553576315
5,initial,mean,RS,1.28,1235.6089505818272,1235.6089505818272,1235.6089505818272
5,initial,mean,RS,1.36,1258.7676011369008,1258.7676011369008,1258.7676011369008
5,initial,mean,RS,1.44,1260.1141888209572,1260.1141888209572,1260.1141888209572
5,initial,mean,RS,1.52,1257.2689579930402,1257.2689579930402,1257.2689579930402
5,initial,mean,RS,1.6,1257.2017578817472,1257.2017578817472,1257.2017578817472
5,initial,mean,RS,1.68,1271.5442314369805,1271.5442314369805,1271.5442314369805
5,initial,mean,RS,1.76,1241.1848909837497,1241.1848909837497,1241.1848909837497
5,initial,mean,RS,1.84,1267.4750423891348,1267.4750423891348,1267.4750423891348
5,initial,mean,RS,1.92,1260.6909075127776,1260.6909075127776,1260.6909075127776
5,initial,mean,RS,2.0,1270.2309697899468,1270.2309697899468,1270.2309697899468
5,initial,mean,RS,2.08,1275.3428579238994,1275.3428579238994,1275.3428579238994
5,initial,mean,RS,2.16,1273.2380634389026,1273.2380634389026,1273.2380634389026
5,initial,mean,RS,2.24,1292.3212800934566,1292.3212800934566,1292.3212800934566
5,initial,mean,RS,2.32,1279.5679885853747,1279.5679885853747,1279.5679885853747
5,initial,mean,RS,2.4,1301.7611807841276,1301.7611807841276,1301.7611807841276
5,initial,mean,RS,2.48,1282.481406995366,1282.481406995366,1282.481406995366
5,initial,mean,RS,2.56,1286.2194226148627,1286.2194226148627,1286.2194226148627
5,initial,mean,RS,2.64,1278.4939595324624,1278.4939595324624,1278.4939595324624
5,initial,mean,RS,2.72,1306.8138081539696,1306.8138081539696,1306.8138081539696
5,initial,mean,RS,2.8000000000000003,1303.2253771761532,1303.2253771761532,1303.2253771761532
5,initial,mean,RS,2.88,1281.9048127135682,1281.9048127135682,1281.9048127135682
5,initial,mean,RS,2.96,1292.403770094457,1292.403770094457,1292.403770094457
5,initial,mean,RS,3.04,1283.4527798392614,1283.4527798392614,1283.4527798392614
5,initial,mean,RS,3.12,1310.9443159715627,1310.9443159715627,1310.9443159715627
5,initial,mean,RS,3.2,1299.7038689795577,1299.7038689795577,1299.7038689795577
5,initial,mean,RS,3.2800000000000002,1310.8754288235302,1310.8754288235302,1310.8754288235302
5,initial,mean,RS,3.36,1313.4424571086852,1313.4424571086852,1313.4424571086852
5,initial,mean,RS,3.44,1317.254907795074,1317.254907795074,1317.254907795074
5,initial,mean,RS,3.52,1326.254992741169,1326.254992741169,1326.254992741169
5,initial,mean,RS,3.6,1333.5357117983235,1333.5357117983235,1333.5357117983235
5,initial,mean,RS,3.68,1324.6471646078485,1324.6471646078485,1324.6471646078485
5,initial,mean,RS,3.7600000000000002,1341.2859109328622,1341.2859109328622,1341.2859109328622
5,initial,mean,RS,3.84,1352.3736319233647,1352.3736319233647,1352.3736319233647
5,initial,mean,RS,3.92,1334.5986656670611,1334.5986656670611,1334.5986656670611
5,initial,mean,RS,4.0,1334.9992715251426,1334.9992715251426,1334.9992715251426
5,initial,mean,RS,4.08,1343.299651063541,1343.299651063541,1343.299651063541
5,initial,mean,RS,4.16,1350.2775797367142,1350.2775797367142,1350.2775797367142
5,initial,mean,RS,4.24,1375.2697257006464,1375.2697257006464,1375.2697257006464
5,initial,mean,RS,4.32,1357.3179679447278,1357.3179679447278,1357.3179679447278
5,initial,mean,RS,4.4,1347.8866250441674,1347.8866250441674,1347.8866250441674
5,initial,mean,RS,4.48,1342.4005015734842,1342.4005015734842,1342.4005015734842
5,initial,mean,RS,4.5600000000000005,1361.4029775897684,1361.4029775897684,1361.4029775897684
5,initial,mean,RS,4.64,1335.3927126536666,1335.3927126536666,1335.3927126536666
5,initial,mean,RS,4.72,1381.4772913213167,1381.4772913213167,1381.4772913213167
5,initial,mean,RS,4.8,1385.9770629671982,1385.9770629671982,1385.9770629671982
5,initial,mean,RS,4.88,1369.1802766679107,1369.1802766679107,1369.1802766679107
5,initial,mean,RS,4.96,1383.4284638888091,1383.4284638888091,1383.4284638888091
5,initial,mean,RS,5.04,1399.9666677909518,1399.9666677909518,1399.9666677909518
5,initial,mean,RS,5.12,1386.269424006256,1386.269424006256,1386.269424006256
5,initial,mean,RS,5.2,1392.0920830479254,1392.0920830479254,1392.0920830479254
5,initial,mean,RS,5.28,1390.2792909542852,1390.2792909542852,1390.2792909542852
5,initial,mean,RS,5.36,1399.3396143707107,1399.3396143707107,1399.3396143707107
5,initial,mean,RS,5.44,1402.9602956959945,1402.9602956959945,1402.9602956959945
5,initial,mean,RS,5.5200000000000005,1401.1969374693401,1401.1969374693401,1401.1969374693401
5,initial,mean,RS,5.6000000000000005,1400.8358411546828,1400.8358411546828,1400.8358411546828
5,initial,mean,RS,5.68,1380.193662837842,1380.193662837842,1380.193662837842
5,initial,mean,RS,5.76,1428.326354187256,1428.326354187256,1428.326354187256
5,initial,mean,RS,5.84,1451.9738086125506,1451.9738086125506,1451.9738086125506
5,initial,mean,RS,5.92,1413.3055460696887,1413.3055460696887,1413.3055460696887
5,initial,mean,RS,6.0,1451.66579830984,1451.66579830984,1451.66579830984
5,initial,mean,RS,6.08,1440.0885813713433,1440.0885813713433,1440.0885813713433
5,initial,mean,RS,6.16,1463.7098365434688,1463.7098365434688,1463.7098365434688
5,initial,mean,RS,6.24,1434.341483179411,1434.341483179411,1434.341483179411
5,initial,mean,RS,6.32,1461.280130580719,1461.280130580719,1461.280130580719
5,initial,mean,RS,6.4,1409.7198625859887,1409.7198625859887,1409.7198625859887
5,initial,mean,RS,6.48,1471.7860652125514,1471.7860652125514,1471.7860652125514
5,initial,mean,RS,6.5600000000000005,1480.76313005206,1480.76313005206,1480.76313005206
5,initial,mean,RS,6.640000000000001,1446.8704776924085,1446.8704776924085,1446.8704776924085
5,initial,mean,RS,6.72,1466.1989189619385,1466.1989189619385,1466.1989189619385
5,initial,mean,RS,6.8,1510.3467112305402,1510.3467112305402,1510.3467112305402
5,initial,mean,RS,6.88,1435.8859523658455,1435.8859523658455,1435.8859523658455
5,initial,mean,RS,6.96,1446.9291897615187,1446.9291897615187,1446.9291897615187
5,initial,mean,RS,7.04,1472.8856581156285,1472.8856581156285,1472.8856581156285
5,initial,mean,RS,7.12,1491.742396417303,1491.742396417303,1491.742396417303
5,initial,mean,RS,7.2,1464.982506185439,1464.982506185439,1464.982506185439
5,initial,mean,RS,7.28,1471.4894697756645,1471.4894697756645,1471.4894697756645
5,initial,mean,RS,7.36,1505.531968665457,1505.531968665457,1505.531968665457
5,initial,mean,RS,7.44,1478.6472093167645,1478.6472093167645,1478.6472093167645
5,initial,mean,RS,7.5200000000000005,1464.667787821257,1464.667787821257,1464.667787821257
5,initial,mean,RS,7.6000000000000005,1476.4248474179726,1476.4248474179726,1476.4248474179726
5,initial,mean,RS,7.68,1521.1362505472498,1521.1362505472498,1521.1362505472498
5,initial,mean,RS,7.76,1543.489634582077,1543.489634582077,1543.489634582077
5,initial,mean,RS,7.84,1487.4389555371758,1487.4389555371758,1487.4389555371758
5,initial,mean,RS,7.92,1501.7085837045804,1501.7085837045804,1501.7085837045804
5,initial,mean,RS,8.0,1540.3624379112484,1540.3624379112484,1540.3624379112484
5,initial,quantile95,DRO,0.0,1093.3994669238705,1093.3994669238705,1093.3994669238705
5,initial,quantile95,DRO,0.08,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,DRO,0.16,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,DRO,0.24,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,DRO,0.32,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,DRO,0.4,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,DRO,0.48,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,DRO,0.56,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,DRO,0.64,1102.9573959120014,1102.9573959120014,1102.9573959120014
5,initial,quantile95,DRO,0.72,1104.8692341896947,1104.8692341896947,1104.8692341896947
5,initial,quantile95,DRO,0.8,1104.9581153141726,1104.9581153141726,1104.9581153141726
5,initial,quantile95,DRO,0.88,1104.9581153141726,1104.9581153141726,1104.9581153141726
5,initial,quantile95,DRO,0.96,1104.9581153141726,1104.9581153141726,1104.9581153141726
5,initial,quantile95,DRO,1.04,1104.9581153141726,1104.9581153141726,1104.9581153141726
5,initial,quantile95,DRO,1.12,1104.9581153141726,1104.9581153141726,1104.9581153141726
5,initial,quantile95,DRO,1.2,1117.7103239275982,1117.7103239275982,1117.7103239275982
5,initial,quantile95,DRO,1.28,1132.3943283808312,1132.3943283808312,1132.3943283808312
5,initial,quantile95,DRO,1.36,1143.4336967722627,1143.4336967722627,1143.4336967722627
5,initial,quantile95,DRO,1.44,1146.947628918594,1146.947628918594,1146.947628918594
5,initial,quantile95,DRO,1.52,1156.0865820915312,1156.0865820915312,1156.0865820915312
5,initial,quantile95,DRO,1.6,1173.1959972335253,1173.1959972335253,1173.1959972335253
5,initial,quantile95,DRO,1.68,1193.4399301781953,1193.4399301781953,1193.4399301781953
5,initial,quantile95,DRO,1.76,1200.34026929341,1200.34026929341,1200.34026929341
5,initial,quantile95,DRO,1.84,1208.1878751789961,1208.1878751789961,1208.1878751789961
5,initial,quantile95,DRO,1.92,1220.9386565255986,1220.9386565255986,1220.9386565255986
5,initial,quantile95,DRO,2.0,1221.0991420107514,1221.0991420107514,1221.0991420107514
5,initial,quantile95,DRO,2.08,1221.0991420107516,1221.0991420107516,1221.0991420107516
5,initial,quantile95,DRO,2.16,1221.2453257765956,1221.2453257765956,1221.2453257765956
5,initial,quantile95,DRO,2.24,1238.7853771117366,1238.7853771117366,1238.7853771117366
5,initial,quantile95,DRO,2.32,1252.0427733505448,1252.0427733505448,1252.0427733505448
5,initial,quantile95,DRO,2.4,1252.6552482507172,1252.6552482507172,1252.6552482507172
5,initial,quantile95,DRO,2.48,1295.1924892992672,1295.1924892992672,1295.1924892992672
5,initial,quantile95,DRO,2.56,1298.9025883007603,1298.9025883007603,1298.9025883007603
5,initial,quantile95,DRO,2.64,1312.9617737496883,1312.9617737496883,1312.9617737496883
5,initial,quantile95,DRO,2.72,1394.9724844653158,1394.9724844653158,1394.9724844653158
5,initial,quantile95,DRO,2.8000000000000003,1416.2233569443715,1416.2233569443715,1416.2233569443715
5,initial,quantile95,DRO,2.88,1428.2662987788467,1428.2662987788467,1428.2662987788467
5,initial,quantile95,DRO,2.96,1446.998782035776,1446.998782035776,1446.998782035776
5,initial,quantile95,DRO,3.04,1480.2900233554722,1480.2900233554722,1480.2900233554722
5,initial,quantile95,DRO,3.12,1510.5985000453416,1510.5985000453416,1510.5985000453416
5,initial,quantile95,DRO,3.2,1548.7753884023332,1548.7753884023332,1548.7753884023332
5,initial,quantile95,DRO,3.2800000000000002,1582.4695093078556,1582.4695093078556,1582.4695093078556
5,initial,quantile95,DRO,3.36,1614.5234453547566,1614.5234453547566,1614.5234453547566
5,initial,quantile95,DRO,3.44,1704.4339178176908,1704.4339178176908,1704.4339178176908
5,initial,quantile95,DRO,3.52,1708.2572271526094,1708.2572271526094,1708.2572271526094
5,initial,quantile95,DRO,3.6,1723.7495582043946,1723.7495582043946,1723.7495582043946
5,initial,quantile95,DRO,3.68,1725.8039547346423,1725.8039547346423,1725.8039547346423
5,initial,quantile95,DRO,3.7600000000000002,1730.6597941938849,1730.6597941938849,1730.6597941938849
5,initial,quantile95,DRO,3.84,1736.1818238887283,1736.1818238887283,1736.1818238887283
5,initial,quantile95,DRO,3.92,1769.788446595128,1769.788446595128,1769.788446595128
5,initial,quantile95,DRO,4.0,1837.642874793271,1837.642874793271,1837.642874793271
5,initial,quantile95,DRO,4.08,1851.5890593455401,1851.5890593455401,1851.5890593455401
5,initial,quantile95,DRO,4.16,1855.1870898588024,1855.1870898588024,1855.1870898588024
5,initial,quantile95,DRO,4.24,2000.0,2000.0,2000.0
5,initial,quantile95,DRO,4.32,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,initial,quantile95,DRO,4.4,1999.9999999999995,1999.9999999999995,1999.9999999999995
5,initial,quantile95,DRO,4.48,2000.0000000000005,2000.0000000000005,2000.0000000000005
5,initial,quantile95,DRO,4.5600000000000005,2000.0,2000.0,2000.0
5,initial,quantile95,DRO,4.64,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,initial,quantile95,DRO,4.72,2000.0,2000.0,2000.0
5,initial,quantile95,DRO,4.8,1999.999999999999,1999.999999999999,1999.999999999999
5,initial,quantile95,DRO,4.88,1999.999999999999,1999.999999999999,1999.999999999999
5,initial,quantile95,DRO,4.96,1999.9999999999966,1999.9999999999966,1999.9999999999966
5,initial,quantile95,DRO,5.04,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,initial,quantile95,DRO,5.12,2000.0,2000.0,2000.0
5,initial,quantile95,DRO,5.2,2000.0,2000.0,2000.0
5,initial,quantile95,DRO,5.28,2000.0000000000011,2000.0000000000011,2000.0000000000011
5,initial,quantile95,DRO,5.36,2000.0,2000.0,2000.0
5,initial,quantile95,DRO,5.44,2000.0,2000.0,2000.0
5,initial,quantile95,DRO,5.5200000000000005,2000.0,2000.0,2000.0
5,initial,quantile95,DRO,5.6000000000000005,2000.0,2000.0,2000.0
5,initial,quantile95,DRO,5.68,2000.0000000000007,2000.0000000000007,2000.0000000000007
5,initial,quantile95,DRO,5.76,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,initial,quantile95,DRO,5.84,2000.0000000000011,2000.0000000000011,2000.0000000000011
5,initial,quantile95,DRO,5.92,2000.0,2000.0,2000.0
5,initial,quantile95,DRO,6.0,2000.0000000000005,2000.0000000000005,2000.0000000000005
5,initial,quantile95,DRO,6.08,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,initial,quantile95,DRO,6.16,2000.0,2000.0,2000.0
5,initial,quantile95,DRO,6.24,2000.0000000000005,2000.0000000000005,2000.0000000000005
5,initial,quantile95,DRO,6.32,2000.0000000000005,2000.0000000000005,2000.0000000000005
5,initial,quantile95,DRO,6.4,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,initial,quantile95,DRO,6.48,2000.0000000000016,2000.0000000000016,2000.0000000000016
5,initial,quantile95,DRO,6.5600000000000005,1999.9999999999995,1999.9999999999995,1999.9999999999995
5,initial,quantile95,DRO,6.640000000000001,2000.0000000000005,2000.0000000000005,2000.0000000000005
5,initial,quantile95,DRO,6.72,1999.9999999999995,1999.9999999999995,1999.9999999999995
5,initial,quantile95,DRO,6.8,2000.0,2000.0,2000.0
5,initial,quantile95,DRO,6.88,2000.0,2000.0,2000.0
5,initial,quantile95,DRO,6.96,2000.0,2000.0,2000.0
5,initial,quantile95,DRO,7.04,1999.9999999999995,1999.9999999999995,1999.9999999999995
5,initial,quantile95,DRO,7.12,2000.0,2000.0,2000.0
5,initial,quantile95,DRO,7.2,2000.0,2000.0,2000.0
5,initial,quantile95,DRO,7.28,2000.0,2000.0,2000.0
5,initial,quantile95,DRO,7.36,2000.0,2000.0,2000.0
5,initial,quantile95,DRO,7.44,2000.0000000000025,2000.0000000000025,2000.0000000000025
5,initial,quantile95,DRO,7.5200000000000005,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,initial,quantile95,DRO,7.6000000000000005,2000.0,2000.0,2000.0
5,initial,quantile95,DRO,7.68,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,initial,quantile95,DRO,7.76,2000.0000000000086,2000.0000000000086,2000.0000000000086
5,initial,quantile95,DRO,7.84,2000.0,2000.0,2000.0
5,initial,quantile95,DRO,7.92,1999.9999999999982,1999.9999999999982,1999.9999999999982
5,initial,quantile95,DRO,8.0,2000.0,2000.0,2000.0
5,initial,quantile95,ERM,0.0,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,0.08,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,0.16,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,0.24,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,0.32,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,0.4,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,0.48,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,0.56,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,0.64,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,0.72,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,0.8,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,0.88,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,0.96,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,1.04,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,1.12,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,1.2,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,1.28,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,1.36,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,1.44,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,1.52,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,1.6,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,1.68,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,1.76,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,1.84,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,1.92,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,2.0,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,2.08,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,2.16,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,2.24,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,2.32,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,2.4,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,2.48,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,2.56,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,2.64,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,2.72,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,2.8000000000000003,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,2.88,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,2.96,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,3.04,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,3.12,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,3.2,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,3.2800000000000002,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,3.36,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,3.44,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,3.52,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,3.6,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,3.68,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,3.7600000000000002,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,3.84,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,3.92,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,4.0,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,4.08,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,4.16,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,4.24,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,4.32,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,4.4,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,4.48,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,4.5600000000000005,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,4.64,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,4.72,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,4.8,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,4.88,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,4.96,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,5.04,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,5.12,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,5.2,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,5.28,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,5.36,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,5.44,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,5.5200000000000005,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,5.6000000000000005,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,5.68,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,5.76,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,5.84,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,5.92,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,6.0,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,6.08,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,6.16,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,6.24,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,6.32,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,6.4,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,6.48,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,6.5600000000000005,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,6.640000000000001,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,6.72,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,6.8,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,6.88,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,6.96,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,7.04,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,7.12,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,7.2,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,7.28,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,7.36,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,7.44,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,7.5200000000000005,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,7.6000000000000005,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,7.68,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,7.76,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,7.84,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,7.92,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,ERM,8.0,1093.39946692387,1093.39946692387,1093.39946692387
5,initial,quantile95,RS,0.0,1180.316216396449,1180.316216396449,1180.316216396449
5,initial,quantile95,RS,0.08,1186.572395959299,1186.572395959299,1186.572395959299
5,initial,quantile95,RS,0.16,1207.6723140616998,1207.6723140616998,1207.6723140616998
5,initial,quantile95,RS,0.24,1213.670877504424,1213.670877504424,1213.670877504424
5,initial,quantile95,RS,0.32,1206.8419182531877,1206.8419182531877,1206.8419182531877
5,initial,quantile95,RS,0.4,1208.0542476409428,1208.0542476409428,1208.0542476409428
5,initial,quantile95,RS,0.48,1223.6875951552615,1223.6875951552615,1223.6875951552615
5,initial,quantile95,RS,0.56,1225.6992104193737,1225.6992104193737,1225.6992104193737
5,initial,quantile95,RS,0.64,1219.061695231895,1219.061695231895,1219.061695231895
5,initial,quantile95,RS,0.72,1222.0036214886059,1222.0036214886059,1222.0036214886059
5,initial,quantile95,RS,0.8,1220.457753255639,1220.457753255639,1220.457753255639
5,initial,quantile95,RS,0.88,1241.7953108043007,1241.7953108043007,1241.7953108043007
5,initial,quantile95,RS,0.96,1233.3042849167136,1233.3042849167136,1233.3042849167136
5,initial,quantile95,RS,1.04,1244.5540541139412,1244.5540541139412,1244.5540541139412
5,initial,quantile95,RS,1.12,1229.9805551759487,1229.9805551759487,1229.9805551759487
5,initial,quantile95,RS,1.2,1247.4276553576315,1247.4276553576315,1247.4276553576315
5,initial,quantile95,RS,1.28,1235.6089505818272,1235.6089505818272,1235.6089505818272
5,initial,quantile95,RS,1.36,1258.7676011369012,1258.7676011369012,1258.7676011369012
5,initial,quantile95,RS,1.44,1260.1141888209575,1260.1141888209575,1260.1141888209575
5,initial,quantile95,RS,1.52,1257.26895799304,1257.26895799304,1257.26895799304
5,initial,quantile95,RS,1.6,1257.201757881747,1257.201757881747,1257.201757881747
5,initial,quantile95,RS,1.68,1271.5442314369805,1271.5442314369805,1271.5442314369805
5,initial,quantile95,RS,1.76,1241.1848909837495,1241.1848909837495,1241.1848909837495
5,initial,quantile95,RS,1.84,1267.475042389135,1267.475042389135,1267.475042389135
5,initial,quantile95,RS,1.92,1260.6909075127776,1260.6909075127776,1260.6909075127776
5,initial,quantile95,RS,2.0,1270.2309697899468,1270.2309697899468,1270.2309697899468
5,initial,quantile95,RS,2.08,1275.3428579238994,1275.3428579238994,1275.3428579238994
5,initial,quantile95,RS,2.16,1273.2380634389024,1273.2380634389024,1273.2380634389024
5,initial,quantile95,RS,2.24,1292.3212800934568,1292.3212800934568,1292.3212800934568
5,initial,quantile95,RS,2.32,1279.5679885853747,1279.5679885853747,1279.5679885853747
5,initial,quantile95,RS,2.4,1301.7611807841276,1301.7611807841276,1301.7611807841276
5,initial,quantile95,RS,2.48,1282.4814069953663,1282.4814069953663,1282.4814069953663
5,initial,quantile95,RS,2.56,1286.2194226148627,1286.2194226148627,1286.2194226148627
5,initial,quantile95,RS,2.64,1278.493959532463,1278.493959532463,1278.493959532463
5,initial,quantile95,RS,2.72,1306.8138081539698,1306.8138081539698,1306.8138081539698
5,initial,quantile95,RS,2.8000000000000003,1303.225377176153,1303.225377176153,1303.225377176153
5,initial,quantile95,RS,2.88,1281.904812713568,1281.904812713568,1281.904812713568
5,initial,quantile95,RS,2.96,1292.4037700944573,1292.4037700944573,1292.4037700944573
5,initial,quantile95,RS,3.04,1283.4527798392614,1283.4527798392614,1283.4527798392614
5,initial,quantile95,RS,3.12,1310.944315971562,1310.944315971562,1310.944315971562
5,initial,quantile95,RS,3.2,1299.7038689795577,1299.7038689795577,1299.7038689795577
5,initial,quantile95,RS,3.2800000000000002,1310.87542882353,1310.87542882353,1310.87542882353
5,initial,quantile95,RS,3.36,1313.4424571086852,1313.4424571086852,1313.4424571086852
5,initial,quantile95,RS,3.44,1317.2549077950737,1317.2549077950737,1317.2549077950737
5,initial,quantile95,RS,3.52,1326.2549927411692,1326.2549927411692,1326.2549927411692
5,initial,quantile95,RS,3.6,1333.535711798324,1333.535711798324,1333.535711798324
5,initial,quantile95,RS,3.68,1324.6471646078485,1324.6471646078485,1324.6471646078485
5,initial,quantile95,RS,3.7600000000000002,1341.285910932862,1341.285910932862,1341.285910932862
5,initial,quantile95,RS,3.84,1352.3736319233647,1352.3736319233647,1352.3736319233647
5,initial,quantile95,RS,3.92,1334.5986656670616,1334.5986656670616,1334.5986656670616
5,initial,quantile95,RS,4.0,1334.9992715251428,1334.9992715251428,1334.9992715251428
5,initial,quantile95,RS,4.08,1343.299651063541,1343.299651063541,1343.299651063541
5,initial,quantile95,RS,4.16,1350.2775797367142,1350.2775797367142,1350.2775797367142
5,initial,quantile95,RS,4.24,1375.2697257006462,1375.2697257006462,1375.2697257006462
5,initial,quantile95,RS,4.32,1357.3179679447276,1357.3179679447276,1357.3179679447276
5,initial,quantile95,RS,4.4,1347.8866250441677,1347.8866250441677,1347.8866250441677
5,initial,quantile95,RS,4.48,1342.4005015734842,1342.4005015734842,1342.4005015734842
5,initial,quantile95,RS,4.5600000000000005,1361.402977589768,1361.402977589768,1361.402977589768
5,initial,quantile95,RS,4.64,1335.3927126536666,1335.3927126536666,1335.3927126536666
5,initial,quantile95,RS,4.72,1381.477291321317,1381.477291321317,1381.477291321317
5,initial,quantile95,RS,4.8,1385.977062967198,1385.977062967198,1385.977062967198
5,initial,quantile95,RS,4.88,1369.1802766679111,1369.1802766679111,1369.1802766679111
5,initial,quantile95,RS,4.96,1383.4284638888084,1383.4284638888084,1383.4284638888084
5,initial,quantile95,RS,5.04,1399.9666677909518,1399.9666677909518,1399.9666677909518
5,initial,quantile95,RS,5.12,1386.2694240062565,1386.2694240062565,1386.2694240062565
5,initial,quantile95,RS,5.2,1392.092083047925,1392.092083047925,1392.092083047925
5,initial,quantile95,RS,5.28,1390.2792909542854,1390.2792909542854,1390.2792909542854
5,initial,quantile95,RS,5.36,1399.3396143707105,1399.3396143707105,1399.3396143707105
5,initial,quantile95,RS,5.44,1402.9602956959945,1402.9602956959945,1402.9602956959945
5,initial,quantile95,RS,5.5200000000000005,1401.1969374693404,1401.1969374693404,1401.1969374693404
5,initial,quantile95,RS,5.6000000000000005,1400.8358411546828,1400.8358411546828,1400.8358411546828
5,initial,quantile95,RS,5.68,1380.1936628378417,1380.1936628378417,1380.1936628378417
5,initial,quantile95,RS,5.76,1428.326354187256,1428.326354187256,1428.326354187256
5,initial,quantile95,RS,5.84,1451.9738086125508,1451.9738086125508,1451.9738086125508
5,initial,quantile95,RS,5.92,1413.3055460696883,1413.3055460696883,1413.3055460696883
5,initial,quantile95,RS,6.0,1451.6657983098396,1451.6657983098396,1451.6657983098396
5,initial,quantile95,RS,6.08,1440.0885813713433,1440.0885813713433,1440.0885813713433
5,initial,quantile95,RS,6.16,1463.7098365434686,1463.7098365434686,1463.7098365434686
5,initial,quantile95,RS,6.24,1434.3414831794112,1434.3414831794112,1434.3414831794112
5,initial,quantile95,RS,6.32,1461.2801305807197,1461.2801305807197,1461.2801305807197
5,initial,quantile95,RS,6.4,1409.719862585989,1409.719862585989,1409.719862585989
5,initial,quantile95,RS,6.48,1471.7860652125514,1471.7860652125514,1471.7860652125514
5,initial,quantile95,RS,6.5600000000000005,1480.7631300520604,1480.7631300520604,1480.7631300520604
5,initial,quantile95,RS,6.640000000000001,1446.8704776924083,1446.8704776924083,1446.8704776924083
5,initial,quantile95,RS,6.72,1466.198918961939,1466.198918961939,1466.198918961939
5,initial,quantile95,RS,6.8,1510.3467112305398,1510.3467112305398,1510.3467112305398
5,initial,quantile95,RS,6.88,1435.8859523658452,1435.8859523658452,1435.8859523658452
5,initial,quantile95,RS,6.96,1446.9291897615192,1446.9291897615192,1446.9291897615192
5,initial,quantile95,RS,7.04,1472.8856581156285,1472.8856581156285,1472.8856581156285
5,initial,quantile95,RS,7.12,1491.7423964173026,1491.7423964173026,1491.7423964173026
5,initial,quantile95,RS,7.2,1464.982506185439,1464.982506185439,1464.982506185439
5,initial,quantile95,RS,7.28,1471.489469775664,1471.489469775664,1471.489469775664
5,initial,quantile95,RS,7.36,1505.531968665457,1505.531968665457,1505.531968665457
5,initial,quantile95,RS,7.44,1478.647209316764,1478.647209316764,1478.647209316764
5,initial,quantile95,RS,7.5200000000000005,1464.6677878212568,1464.6677878212568,1464.6677878212568
5,initial,quantile95,RS,7.6000000000000005,1476.4248474179722,1476.4248474179722,1476.4248474179722
5,initial,quantile95,RS,7.68,1521.1362505472498,1521.1362505472498,1521.1362505472498
5,initial,quantile95,RS,7.76,1543.4896345820769,1543.4896345820769,1543.4896345820769
5,initial,quantile95,RS,7.84,1487.438955537176,1487.438955537176,1487.438955537176
5,initial,quantile95,RS,7.92,1501.70858370458,1501.70858370458,1501.70858370458
5,initial,quantile95,RS,8.0,1540.362437911249,1540.362437911249,1540.362437911249
5,operational,mean,DRO,0.0,281.6509071803692,267.4791486418137,295.82266571892467
5,operational,mean,DRO,0.08,281.65090718036964,267.4791486418141,295.8226657189252
5,operational,mean,DRO,0.16,280.95650116430073,266.7791121884656,295.13389014013586
5,operational,mean,DRO,0.24,280.9565011643005,266.77911218846543,295.1338901401356
5,operational,mean,DRO,0.32,280.9565011643006,266.7791121884655,295.13389014013575
5,operational,mean,DRO,0.4,280.31250636051493,266.12258203669114,294.5024306843387
5,operational,mean,DRO,0.48,280.3125063605149,266.1225820366911,294.50243068433866
5,operational,mean,DRO,0.56,280.2762781114754,266.08442621660606,294.4681300063447
5,operational,mean,DRO,0.64,262.2153159195805,248.8041133945606,275.62651844460044
5,operational,mean,DRO,0.72,258.9173249369188,245.65749701877118,272.1771528550664
5,operational,mean,DRO,0.8,258.7666452048447,245.51383959978793,272.0194508099014
5,operational,mean,DRO,0.88,258.4934186459437,245.18116354490587,271.8056737469815
5,operational,mean,DRO,0.96,258.9524811410998,245.64489829833641,272.2600639838631
5,operational,mean,DRO,1.04,258.08030592371136,244.77164871167787,271.38896313574486
5,operational,mean,DRO,1.12,257.72266663394055,244.41358578983565,271.0317474780455
5,operational,mean,DRO,1.2,235.85251082443136,223.60945215280202,248.0955694960607
5,operational,mean,DRO,1.28,215.32916324826377,204.23139831039867,226.42692818612886
5,operational,mean,DRO,1.36,203.07705070431945,192.71427012200974,213.43983128662916
5,operational,mean,DRO,1.44,198.47880244023483,188.37805720483308,208.57954767563658
5,operational,mean,DRO,1.52,183.10810837162762,173.72010738745124,192.496109355804
5,operational,mean,DRO,1.6,162.83089959739112,154.4969558150486,171.16484337973364
5,operational,mean,DRO,1.68,145.59471807979867,138.37715687421525,152.8122792853821
5,operational,mean,DRO,1.76,136.93379180907482,130.12001608951275,143.7475675286369
5,operational,mean,DRO,1.84,133.31662969125597,126.79965831976222,139.83360106274972
5,operational,mean,DRO,1.92,124.6418157224574,118.60024134796112,130.68339009695367
5,operational,mean,DRO,2.0,124.34838165459398,118.31909435437318,130.3776689548148
5,operational,mean,DRO,2.08,124.34838165459361,118.31909435437282,130.3776689548144
5,operational,mean,DRO,2.16,124.17066165934847,118.14943758032952,130.19188573836743
5,operational,mean,DRO,2.24,111.64561268699056,106.28978738769877,117.00143798628235
5,operational,mean,DRO,2.32,108.9501124573877,103.7985713546006,114.10165356017481
5,operational,mean,DRO,2.4,107.32599620173595,102.23704856282431,112.41494384064758
5,operational,mean,DRO,2.48,78.21794675671048,74.36878927551444,82.0671042379065
5,operational,mean,DRO,2.56,76.7120272383115,72.9331418441898,80.49091263243321
5,operational,mean,DRO,2.64,70.80632579660676,67.25797454301973,74.35467705019379
5,operational,mean,DRO,2.72,47.241559131876365,44.892616847964966,49.59050141578776
5,operational,mean,DRO,2.8000000000000003,42.23575476340481,40.017295307720964,44.45421421908866
5,operational,mean,DRO,2.88,37.207168735676674,35.1516818949331,39.26265557642025
5,operational,mean,DRO,2.96,30.0465052909519,28.263422293309457,31.82958828859434
5,operational,mean,DRO,3.04,25.7714779798621,24.154555825919868,27.388400133804335
5,operational,mean,DRO,3.12,25.11121598773699,23.518471658579177,26.703960316894804
5,operational,mean,DRO,3.2,23.380065153975863,21.83398643164086,24.926143876310867
5,operational,mean,DRO,3.2800000000000002,18.24638005385324,17.10230692525961,19.39045318244687
5,operational,mean,DRO,3.36,13.262313366171183,12.213006072726445,14.31162065961592
5,operational,mean,DRO,3.44,8.916082806082372,8.172914396081854,9.65925121608289
5,operational,mean,DRO,3.52,8.732782594299158,7.998360567991147,9.467204620607168
5,operational,mean,DRO,3.6,8.511175716812234,7.7824277619337305,9.239923671690738
5,operational,mean,DRO,3.68,8.317523201145306,7.596592672981723,9.03845372930889
5,operational,mean,DRO,3.7600000000000002,8.134937123319999,7.406901580086965,8.862972666553032
5,operational,mean,DRO,3.84,7.973527361764385,7.194482813695463,8.752571909833309
5,operational,mean,DRO,3.92,7.013360453970474,6.320366302406226,7.706354605534722
5,operational,mean,DRO,4.0,3.2961365077598876,2.89546106170061,3.6968119538191653
5,operational,mean,DRO,4.08,3.28095563243983,2.873561504259388,3.6883497606202718
5,operational,mean,DRO,4.16,3.1979625356230246,2.796197460118405,3.599727611127644
5,operational,mean,DRO,4.24,0.0,0.0,0.0
5,operational,mean,DRO,4.32,0.0,0.0,0.0
5,operational,mean,DRO,4.4,0.0,0.0,0.0
5,operational,mean,DRO,4.48,0.0,0.0,0.0
5,operational,mean,DRO,4.5600000000000005,0.0,0.0,0.0
5,operational,mean,DRO,4.64,0.0,0.0,0.0
5,operational,mean,DRO,4.72,0.0,0.0,0.0
5,operational,mean,DRO,4.8,0.0,0.0,0.0
5,operational,mean,DRO,4.88,0.0,0.0,0.0
5,operational,mean,DRO,4.96,0.0,0.0,0.0
5,operational,mean,DRO,5.04,0.0,0.0,0.0
5,operational,mean,DRO,5.12,0.0,0.0,0.0
5,operational,mean,DRO,5.2,0.0,0.0,0.0
5,operational,mean,DRO,5.28,0.0,0.0,0.0
5,operational,mean,DRO,5.36,0.0,0.0,0.0
5,operational,mean,DRO,5.44,0.0,0.0,0.0
5,operational,mean,DRO,5.5200000000000005,0.0,0.0,0.0
5,operational,mean,DRO,5.6000000000000005,0.0,0.0,0.0
5,operational,mean,DRO,5.68,0.0,0.0,0.0
5,operational,mean,DRO,5.76,0.0,0.0,0.0
5,operational,mean,DRO,5.84,0.0,0.0,0.0
5,operational,mean,DRO,5.92,0.0,0.0,0.0
5,operational,mean,DRO,6.0,0.0,0.0,0.0
5,operational,mean,DRO,6.08,0.0,0.0,0.0
5,operational,mean,DRO,6.16,0.0,0.0,0.0
5,operational,mean,DRO,6.24,0.0,0.0,0.0
5,operational,mean,DRO,6.32,0.0,0.0,0.0
5,operational,mean,DRO,6.4,0.0,0.0,0.0
5,operational,mean,DRO,6.48,0.0,0.0,0.0
5,operational,mean,DRO,6.5600000000000005,0.0,0.0,0.0
5,operational,mean,DRO,6.640000000000001,0.0,0.0,0.0
5,operational,mean,DRO,6.72,0.0,0.0,0.0
5,operational,mean,DRO,6.8,0.0,0.0,0.0
5,operational,mean,DRO,6.88,0.0,0.0,0.0
5,operational,mean,DRO,6.96,0.0,0.0,0.0
5,operational,mean,DRO,7.04,0.0,0.0,0.0
5,operational,mean,DRO,7.12,0.0,0.0,0.0
5,operational,mean,DRO,7.2,0.0,0.0,0.0
5,operational,mean,DRO,7.28,0.0,0.0,0.0
5,operational,mean,DRO,7.36,0.0,0.0,0.0
5,operational,mean,DRO,7.44,0.0,0.0,0.0
5,operational,mean,DRO,7.5200000000000005,0.0,0.0,0.0
5,operational,mean,DRO,7.6000000000000005,0.0,0.0,0.0
5,operational,mean,DRO,7.68,0.0,0.0,0.0
5,operational,mean,DRO,7.76,0.0,0.0,0.0
5,operational,mean,DRO,7.84,0.0,0.0,0.0
5,operational,mean,DRO,7.92,0.0,0.0,0.0
5,operational,mean,DRO,8.0,0.0,0.0,0.0
5,operational,mean,ERM,0.0,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,0.08,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,0.16,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,0.24,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,0.32,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,0.4,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,0.48,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,0.56,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,0.64,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,0.72,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,0.8,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,0.88,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,0.96,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,1.04,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,1.12,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,1.2,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,1.28,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,1.36,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,1.44,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,1.52,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,1.6,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,1.68,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,1.76,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,1.84,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,1.92,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,2.0,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,2.08,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,2.16,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,2.24,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,2.32,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,2.4,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,2.48,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,2.56,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,2.64,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,2.72,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,2.8000000000000003,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,2.88,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,2.96,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,3.04,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,3.12,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,3.2,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,3.2800000000000002,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,3.36,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,3.44,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,3.52,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,3.6,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,3.68,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,3.7600000000000002,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,3.84,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,3.92,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,4.0,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,4.08,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,4.16,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,4.24,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,4.32,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,4.4,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,4.48,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,4.5600000000000005,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,4.64,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,4.72,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,4.8,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,4.88,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,4.96,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,5.04,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,5.12,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,5.2,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,5.28,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,5.36,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,5.44,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,5.5200000000000005,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,5.6000000000000005,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,5.68,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,5.76,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,5.84,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,5.92,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,6.0,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,6.08,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,6.16,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,6.24,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,6.32,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,6.4,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,6.48,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,6.5600000000000005,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,6.640000000000001,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,6.72,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,6.8,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,6.88,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,6.96,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,7.04,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,7.12,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,7.2,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,7.28,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,7.36,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,7.44,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,7.5200000000000005,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,7.6000000000000005,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,7.68,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,7.76,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,7.84,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,7.92,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,ERM,8.0,281.65090718036953,267.479148641814,295.82266571892507
5,operational,mean,RS,0.0,156.48573017534264,148.5411502822054,164.43031006847988
5,operational,mean,RS,0.08,151.76210836346837,144.1693563225431,159.35486040439363
5,operational,mean,RS,0.16,133.53152348955345,126.99653701561171,140.06650996349518
5,operational,mean,RS,0.24,130.0649308711389,123.72154230832864,136.40831943394917
5,operational,mean,RS,0.32,133.88333542830463,127.31885823375902,140.44781262285025
5,operational,mean,RS,0.4,132.8166722795337,126.29406860857046,139.33927595049693
5,operational,mean,RS,0.48,122.31779034308866,116.4037318565532,128.2318488296241
5,operational,mean,RS,0.56,120.84937775856366,115.02166466301645,126.67709085411087
5,operational,mean,RS,0.64,127.20075724931851,121.04647767830447,133.35503682033254
5,operational,mean,RS,0.72,123.58484999517907,117.5972792716646,129.57242071869354
5,operational,mean,RS,0.8,125.3747547453629,119.30156351855075,131.44794597217506
5,operational,mean,RS,0.88,111.02659857372666,105.7191566236653,116.33404052378802
5,operational,mean,RS,0.96,112.78221142186266,107.33604247426652,118.22838036945879
5,operational,mean,RS,1.04,110.45250407480121,105.18918432436054,115.71582382524188
5,operational,mean,RS,1.12,115.9659993356719,110.3646718498546,121.56732682148919
5,operational,mean,RS,1.2,109.87242492881404,104.65257638108586,115.09227347654222
5,operational,mean,RS,1.28,112.2515950271679,106.84583109026022,117.65735896407557
5,operational,mean,RS,1.36,101.90604779650087,97.0799632166245,106.73213237637724
5,operational,mean,RS,1.44,100.92556846384635,96.15003800103284,105.70109892665985
5,operational,mean,RS,1.52,103.16573524082136,98.27730200012353,108.0541684815192
5,operational,mean,RS,1.6,103.22336521940726,98.33210392809809,108.11462651071642
5,operational,mean,RS,1.68,92.19985003160225,87.77707736226036,96.62262270094415
5,operational,mean,RS,1.76,111.16559882353914,105.84778495613513,116.48341269094315
5,operational,mean,RS,1.84,95.44047727252898,90.90097875333444,99.97997579172352
5,operational,mean,RS,1.92,100.55053977786844,95.79493238222803,105.30614717350885
5,operational,mean,RS,2.0,93.2228867043611,88.76300190923519,97.68277149948702
5,operational,mean,RS,2.08,89.39534563767805,85.07670568390967,93.71398559144643
5,operational,mean,RS,2.16,90.91987128219172,86.54423165857219,95.29551090581126
5,operational,mean,RS,2.24,79.49397389145463,75.5866575536691,83.40129022924016
5,operational,mean,RS,2.32,86.53314038325472,82.32619111975254,90.7400896467569
5,operational,mean,RS,2.4,74.80831628367719,71.1013284244434,78.51530414291098
5,operational,mean,RS,2.48,84.70881793284792,80.575718844213,88.84191702148284
5,operational,mean,RS,2.56,82.56867200508592,78.52708446302765,86.61025954714418
5,operational,mean,RS,2.64,87.23787945950586,83.00299872223204,91.47276019677969
5,operational,mean,RS,2.72,71.72704543237981,68.13851218200156,75.31557868275806
5,operational,mean,RS,2.8000000000000003,73.88142584826842,70.20949033423398,77.55336136230287
5,operational,mean,RS,2.88,85.05821734231577,80.91069168465893,89.20574299997261
5,operational,mean,RS,2.96,79.45563590714809,75.55002128117343,83.36125053312276
5,operational,mean,RS,3.04,84.13388949604705,80.02508197204493,88.24269702004916
5,operational,mean,RS,3.12,70.98965512650935,67.43149100466677,74.54781924835193
5,operational,mean,RS,3.2,76.16666918503705,72.40834126099872,79.92499710907538
5,operational,mean,RS,3.2800000000000002,70.99553175229978,67.4376670841286,74.55339642047096
5,operational,mean,RS,3.36,70.6961272121248,67.15543117721555,74.23682324703404
5,operational,mean,RS,3.44,69.87072787486659,66.38462683670771,73.35682891302547
5,operational,mean,RS,3.52,65.2421292478517,61.97717056828542,68.50708792741797
5,operational,mean,RS,3.6,65.04668173484332,61.79390377574882,68.29945969393782
5,operational,mean,RS,3.68,66.10782893778864,62.8066565932941,69.40900128228319
5,operational,mean,RS,3.7600000000000002,63.36507047599953,60.20279077507279,66.52735017692626
5,operational,mean,RS,3.84,56.21987413742947,53.391738352973235,59.04800992188571
5,operational,mean,RS,3.92,64.78875690558318,61.54950132093615,68.02801249023021
5,operational,mean,RS,4.0,64.6936129983898,61.459403679008304,67.92782231777129
5,operational,mean,RS,4.08,62.99110795722583,59.85020591789219,66.13200999655947
5,operational,mean,RS,4.16,56.69157917107412,53.83874776858613,59.544410573562104
5,operational,mean,RS,4.24,52.79139150449691,50.173726561296846,55.40905644769697
5,operational,mean,RS,4.32,55.25012985295123,52.47548465305494,58.024775052847524
5,operational,mean,RS,4.4,57.2611940725747,54.37784569709206,60.144542448057344
5,operational,mean,RS,4.48,63.15563392757,60.005240455223614,66.30602739991639
5,operational,mean,RS,4.5600000000000005,54.53743656662453,51.805315404304345,57.26955772894471
5,operational,mean,RS,4.64,64.60075015158147,61.3714322482709,67.83006805489204
5,operational,mean,RS,4.72,52.24142891587074,49.66618878878805,54.816669042953436
5,operational,mean,RS,4.8,50.73625036405148,48.23558376029926,53.2369169678037
5,operational,mean,RS,4.88,53.45188044371182,50.78893571180619,56.114825175617455
5,operational,mean,RS,4.96,52.01181995029936,49.453481492634474,54.57015840796425
5,operational,mean,RS,5.04,45.75279556793716,43.44181380694898,48.06377732892535
5,operational,mean,RS,5.12,50.608968334333746,48.11544560176446,53.10249106690303
5,operational,mean,RS,5.2,48.18495528314982,45.80939523384321,50.560515332456426
5,operational,mean,RS,5.28,48.88997830997636,46.478367024261956,51.30158959569076
5,operational,mean,RS,5.36,45.92933123692558,43.61394447851738,48.24471799533377
5,operational,mean,RS,5.44,44.95369645049942,42.66298352204759,47.244409378951254
5,operational,mean,RS,5.5200000000000005,45.416505986110586,43.11400821426213,47.719003757959044
5,operational,mean,RS,5.6000000000000005,45.513828192049886,43.20886317109072,47.81879321300905
5,operational,mean,RS,5.68,52.33742168106609,49.755625312463295,54.919218049668885
5,operational,mean,RS,5.76,37.175836239906815,35.12146945538905,39.23020302442458
5,operational,mean,RS,5.84,28.865581295393476,27.128021182267567,30.603141408519384
5,operational,mean,RS,5.92,42.736861371423814,40.505190242890365,44.96853249995726
5,operational,mean,RS,6.0,28.930993310657897,27.19093090759303,30.67105571372276
5,operational,mean,RS,6.08,32.128166227597234,30.264158778894092,33.992173676300375
5,operational,mean,RS,6.16,27.0162577048845,25.353369945628664,28.679145464140333
5,operational,mean,RS,6.24,34.33764854332364,32.388509055197176,36.2867880314501
5,operational,mean,RS,6.32,27.30542406549381,25.6302838229079,28.98056430807972
5,operational,mean,RS,6.4,43.4248406368898,41.174940673417595,45.674740600362
5,operational,mean,RS,6.48,26.25761537804315,24.622393942719366,27.89283681336693
5,operational,mean,RS,6.5600000000000005,25.749559711048516,24.133426481877382,27.36569294021965
5,operational,mean,RS,6.640000000000001,30.080802662567944,28.29640780189037,31.865197523245516
5,operational,mean,RS,6.72,26.74495215951111,25.092936913328124,28.3969674056941
5,operational,mean,RS,6.8,25.114043996564938,23.52120246575226,26.706885527377615
5,operational,mean,RS,6.88,33.696607443178294,31.771664986553063,35.621549899803526
5,operational,mean,RS,6.96,30.06507039110961,28.281275319270044,31.848865462949178
5,operational,mean,RS,7.04,26.177295770896205,24.54469448009642,27.809897061695988
5,operational,mean,RS,7.12,25.410392639688837,23.807403242942232,27.01338203643544
5,operational,mean,RS,7.2,26.873812376973024,25.216792994874343,28.530831759071706
5,operational,mean,RS,7.28,26.279902462252597,24.64393219688738,27.915872727617813
5,operational,mean,RS,7.36,25.180036581660023,23.585339411529244,26.7747337517908
5,operational,mean,RS,7.44,25.850446798529294,24.23064786882764,27.47024572823095
5,operational,mean,RS,7.5200000000000005,26.908388461891903,25.249941638358564,28.566835285425242
5,operational,mean,RS,7.6000000000000005,25.964806273648808,24.340339944310728,27.589272602986888
5,operational,mean,RS,7.68,24.551570543303605,22.98019460858241,26.1229464780248
5,operational,mean,RS,7.76,23.53432340130435,21.984578677150044,25.084068125458653
5,operational,mean,RS,7.84,25.518110349409113,23.910812766759257,27.12540793205897
5,operational,mean,RS,7.92,25.234771448612612,23.638309971849974,26.83123292537525
5,operational,mean,RS,8.0,23.627335479853645,22.07572614359558,25.17894481611171
5,operational,quantile95,DRO,0.0,872.4706085760304,849.1035366369262,885.2646870561606
5,operational,quantile95,DRO,0.08,872.4706085760314,849.1035366369273,885.2646870561617
5,operational,quantile95,DRO,0.16,869.7024228668557,851.4900262967941,883.1428279682725
5,operational,quantile95,DRO,0.24,869.7024228668553,851.4900262967938,883.1428279682723
5,operational,quantile95,DRO,0.32,869.7024228668555,851.4900262967939,883.1428279682724
5,operational,quantile95,DRO,0.4,866.9729899699088,852.9119051333513,880.6070920473114
5,operational,quantile95,DRO,0.48,866.9729899699086,852.9119051333512,880.6070920473113
5,operational,quantile95,DRO,0.56,866.2411254216373,853.0905498538436,880.7806057250259
5,operational,quantile95,DRO,0.64,820.3876094474897,802.6003267343267,832.4816724125465
5,operational,quantile95,DRO,0.72,810.8173757320228,792.1938888406057,823.5298638822447
5,operational,quantile95,DRO,0.8,810.4477733782136,791.7357088014861,823.1136954136197
5,operational,quantile95,DRO,0.88,808.0534223119563,791.4716908401954,829.2066752676443
5,operational,quantile95,DRO,0.96,808.1647656312913,792.8031243706095,828.991089298127
5,operational,quantile95,DRO,1.04,804.7322143083072,792.2788754734386,827.2612678093805
5,operational,quantile95,DRO,1.12,804.1754987620001,791.8333618699572,827.4835358889081
5,operational,quantile95,DRO,1.2,746.2241610199274,732.3891346353896,761.058665458125
5,operational,quantile95,DRO,1.28,682.271381058757,663.8467472431566,690.0559527923633
5,operational,quantile95,DRO,1.36,633.4107447942094,621.0654386331953,639.8021678944507
5,operational,quantile95,DRO,1.44,615.3159819189398,605.6307484519937,625.5302939178878
5,operational,quantile95,DRO,1.52,567.9245038737623,554.0799729102868,577.6055301945595
5,operational,quantile95,DRO,1.6,490.9414399567663,480.0865969543116,510.02930417798575
5,operational,quantile95,DRO,1.68,413.7912818210292,399.1608090832016,429.31541583558214
5,operational,quantile95,DRO,1.76,385.2262195456177,375.6632205034941,398.602342983023
5,operational,quantile95,DRO,1.84,367.9699574773513,350.9612204351285,375.46260558397097
5,operational,quantile95,DRO,1.92,325.9756533861993,321.57210684467043,339.24922811384585
5,operational,quantile95,DRO,2.0,324.60592469748553,320.81324164136146,338.46020583512455
5,operational,quantile95,DRO,2.08,324.60592469748383,320.81324164136015,338.460205835124
5,operational,quantile95,DRO,2.16,323.75026804988437,320.15402753812384,338.1577110550602
5,operational,quantile95,DRO,2.24,298.4589667218056,289.8360840639188,301.490447899866
5,operational,quantile95,DRO,2.32,287.12386360866736,277.62479508019527,298.5519763595616
5,operational,quantile95,DRO,2.4,281.4965058242375,276.4706270754969,289.88326510883263
5,operational,quantile95,DRO,2.48,223.73643955874266,215.4329999037264,231.7431915155316
5,operational,quantile95,DRO,2.56,219.87946877636938,211.61382063772288,229.81852833196206
5,operational,quantile95,DRO,2.64,203.81805376727056,200.55481942735986,207.56696931285907
5,operational,quantile95,DRO,2.72,133.73097090734123,130.6453127521848,135.560761582335
5,operational,quantile95,DRO,2.8000000000000003,126.67821860284465,124.22108516303155,129.36235447633203
5,operational,quantile95,DRO,2.88,112.18497166564927,109.59851916764738,116.6036361853315
5,operational,quantile95,DRO,2.96,96.64954353623364,93.82569453033665,100.72341118044797
5,operational,quantile95,DRO,3.04,86.63871498337744,83.92740850633312,88.08553642899052
5,operational,quantile95,DRO,3.12,82.97819814998739,79.72219279210769,86.12393943262117
5,operational,quantile95,DRO,3.2,78.37723227949287,77.40974372492903,80.61372309311331
5,operational,quantile95,DRO,3.2800000000000002,62.4829415655783,60.980276514042856,63.23264147061678
5,operational,quantile95,DRO,3.36,52.20557887216371,51.32778920890386,53.704559090339515
5,operational,quantile95,DRO,3.44,39.78092196444927,38.97972183756549,41.86364295721997
5,operational,quantile95,DRO,3.52,39.17195739153922,38.396662513334206,41.36589575476634
5,operational,quantile95,DRO,3.6,39.16940763926316,38.139694421011946,39.84319185634401
5,operational,quantile95,DRO,3.68,38.75868433068147,37.91487492938082,39.84319185634401
5,operational,quantile95,DRO,3.7600000000000002,39.21071236062617,38.448296115356655,40.581715780407144
5,operational,quantile95,DRO,3.84,40.80021854418476,39.83812984230993,42.28229496781061
5,operational,quantile95,DRO,3.92,36.3791393647061,34.85429189026449,38.56526818507388
5,operational,quantile95,DRO,4.0,19.40507874919399,18.14847850416575,20.41851283833754
5,operational,quantile95,DRO,4.08,18.917560435949206,18.245385917885606,20.287146907644715
5,operational,quantile95,DRO,4.16,18.463814700396618,17.990095168252132,20.20844962382351
5,operational,quantile95,DRO,4.24,0.0,0.0,0.0
5,operational,quantile95,DRO,4.32,0.0,0.0,0.0
5,operational,quantile95,DRO,4.4,0.0,0.0,0.0
5,operational,quantile95,DRO,4.48,0.0,0.0,0.0
5,operational,quantile95,DRO,4.5600000000000005,0.0,0.0,0.0
5,operational,quantile95,DRO,4.64,0.0,0.0,0.0
5,operational,quantile95,DRO,4.72,0.0,0.0,0.0
5,operational,quantile95,DRO,4.8,0.0,0.0,0.0
5,operational,quantile95,DRO,4.88,0.0,0.0,0.0
5,operational,quantile95,DRO,4.96,0.0,0.0,0.0
5,operational,quantile95,DRO,5.04,0.0,0.0,0.0
5,operational,quantile95,DRO,5.12,0.0,0.0,0.0
5,operational,quantile95,DRO,5.2,0.0,0.0,0.0
5,operational,quantile95,DRO,5.28,0.0,0.0,0.0
5,operational,quantile95,DRO,5.36,0.0,0.0,0.0
5,operational,quantile95,DRO,5.44,0.0,0.0,0.0
5,operational,quantile95,DRO,5.5200000000000005,0.0,0.0,0.0
5,operational,quantile95,DRO,5.6000000000000005,0.0,0.0,0.0
5,operational,quantile95,DRO,5.68,0.0,0.0,0.0
5,operational,quantile95,DRO,5.76,0.0,0.0,0.0
5,operational,quantile95,DRO,5.84,0.0,0.0,0.0
5,operational,quantile95,DRO,5.92,0.0,0.0,0.0
5,operational,quantile95,DRO,6.0,0.0,0.0,0.0
5,operational,quantile95,DRO,6.08,0.0,0.0,0.0
5,operational,quantile95,DRO,6.16,0.0,0.0,0.0
5,operational,quantile95,DRO,6.24,0.0,0.0,0.0
5,operational,quantile95,DRO,6.32,0.0,0.0,0.0
5,operational,quantile95,DRO,6.4,0.0,0.0,0.0
5,operational,quantile95,DRO,6.48,0.0,0.0,0.0
5,operational,quantile95,DRO,6.5600000000000005,0.0,0.0,0.0
5,operational,quantile95,DRO,6.640000000000001,0.0,0.0,0.0
5,operational,quantile95,DRO,6.72,0.0,0.0,0.0
5,operational,quantile95,DRO,6.8,0.0,0.0,0.0
5,operational,quantile95,DRO,6.88,0.0,0.0,0.0
5,operational,quantile95,DRO,6.96,0.0,0.0,0.0
5,operational,quantile95,DRO,7.04,0.0,0.0,0.0
5,operational,quantile95,DRO,7.12,0.0,0.0,0.0
5,operational,quantile95,DRO,7.2,0.0,0.0,0.0
5,operational,quantile95,DRO,7.28,0.0,0.0,0.0
5,operational,quantile95,DRO,7.36,0.0,0.0,0.0
5,operational,quantile95,DRO,7.44,0.0,0.0,0.0
5,operational,quantile95,DRO,7.5200000000000005,0.0,0.0,0.0
5,operational,quantile95,DRO,7.6000000000000005,0.0,0.0,0.0
5,operational,quantile95,DRO,7.68,0.0,0.0,0.0
5,operational,quantile95,DRO,7.76,0.0,0.0,0.0
5,operational,quantile95,DRO,7.84,0.0,0.0,0.0
5,operational,quantile95,DRO,7.92,0.0,0.0,0.0
5,operational,quantile95,DRO,8.0,0.0,0.0,0.0
5,operational,quantile95,ERM,0.0,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,0.08,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,0.16,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,0.24,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,0.32,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,0.4,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,0.48,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,0.56,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,0.64,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,0.72,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,0.8,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,0.88,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,0.96,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,1.04,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,1.12,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,1.2,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,1.28,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,1.36,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,1.44,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,1.52,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,1.6,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,1.68,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,1.76,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,1.84,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,1.92,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,2.0,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,2.08,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,2.16,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,2.24,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,2.32,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,2.4,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,2.48,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,2.56,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,2.64,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,2.72,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,2.8000000000000003,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,2.88,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,2.96,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,3.04,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,3.12,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,3.2,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,3.2800000000000002,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,3.36,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,3.44,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,3.52,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,3.6,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,3.68,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,3.7600000000000002,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,3.84,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,3.92,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,4.0,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,4.08,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,4.16,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,4.24,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,4.32,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,4.4,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,4.48,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,4.5600000000000005,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,4.64,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,4.72,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,4.8,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,4.88,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,4.96,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,5.04,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,5.12,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,5.2,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,5.28,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,5.36,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,5.44,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,5.5200000000000005,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,5.6000000000000005,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,5.68,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,5.76,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,5.84,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,5.92,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,6.0,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,6.08,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,6.16,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,6.24,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,6.32,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,6.4,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,6.48,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,6.5600000000000005,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,6.640000000000001,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,6.72,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,6.8,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,6.88,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,6.96,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,7.04,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,7.12,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,7.2,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,7.28,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,7.36,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,7.44,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,7.5200000000000005,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,7.6000000000000005,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,7.68,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,7.76,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,7.84,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,7.92,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,ERM,8.0,872.4706085760312,849.1035366369273,885.2646870561614
5,operational,quantile95,RS,0.0,465.4788445997626,452.4291944519586,476.4066255936782
5,operational,quantile95,RS,0.08,443.1444345201307,424.9127887247108,454.5453590381564
5,operational,quantile95,RS,0.16,369.52700945939046,352.5041938969817,377.283745262386
5,operational,quantile95,RS,0.24,342.396101725055,337.8930427253713,360.47941808860224
5,operational,quantile95,RS,0.32,372.0475509336986,355.4638946775863,379.2946021852231
5,operational,quantile95,RS,0.4,365.39990711361014,354.25794161509,374.0706026147313
5,operational,quantile95,RS,0.48,318.3643504701194,314.8908247076264,327.38222799436267
5,operational,quantile95,RS,0.56,315.87478290979965,310.6265255620376,319.6878941564369
5,operational,quantile95,RS,0.64,334.1640165303922,327.6144503827125,348.0902959216403
5,operational,quantile95,RS,0.72,320.2204583707119,318.48365455802985,336.06400910822424
5,operational,quantile95,RS,0.8,328.71019929060117,322.9792671666446,341.5022049792537
5,operational,quantile95,RS,0.88,294.06362923445135,287.1480088135717,299.94096325875046
5,operational,quantile95,RS,0.96,299.06448160596693,291.87946108165727,308.79372039018676
5,operational,quantile95,RS,1.04,291.7154423580907,282.48246724958057,300.1668614838727
5,operational,quantile95,RS,1.12,303.5021521267622,301.82476860409304,309.9046712581744
5,operational,quantile95,RS,1.2,289.4407258963148,279.40720002969704,300.2312731807218
5,operational,quantile95,RS,1.28,299.0402558540754,292.2111234711081,304.8640255047538
5,operational,quantile95,RS,1.36,266.06920193818996,262.7048771970405,283.18069306501894
5,operational,quantile95,RS,1.44,263.93996612630275,260.9879471070212,281.75748154950037
5,operational,quantile95,RS,1.52,270.9028177776708,263.8960871053397,283.8101672216481
5,operational,quantile95,RS,1.6,271.13384858801186,264.00602153244466,283.89298788071574
5,operational,quantile95,RS,1.68,248.41710889303246,245.35221395789588,258.0588824838017
5,operational,quantile95,RS,1.76,294.6456192849673,288.0764967862755,299.8872002524468
5,operational,quantile95,RS,1.84,253.9812181784704,251.05543169946617,264.10061365419455
5,operational,quantile95,RS,1.92,263.6553511585878,259.9392709629138,280.65265071716385
5,operational,quantile95,RS,2.0,250.11861708965847,247.19283061065383,259.40492587038943
5,operational,quantile95,RS,2.08,244.35728358088508,241.091251745353,251.03812592881047
5,operational,quantile95,RS,2.16,246.6565563997023,243.19445432992072,254.71206780668328
5,operational,quantile95,RS,2.24,226.73153641232528,217.62904363559724,233.42355976545718
5,operational,quantile95,RS,2.32,240.31428588482297,234.68791436714238,243.57045206135368
5,operational,quantile95,RS,2.4,216.39342509323376,208.25347087816402,222.1570903189948
5,operational,quantile95,RS,2.48,236.3308949128641,231.3297628083825,238.47062598587738
5,operational,quantile95,RS,2.56,232.58099548916132,225.23549374116058,235.1397121343574
5,operational,quantile95,RS,2.64,241.6530986256741,236.6265576264303,245.88203118583468
5,operational,quantile95,RS,2.72,208.17068681707536,203.924474113865,212.52183272580132
5,operational,quantile95,RS,2.8000000000000003,214.75903814352287,206.56151230725857,218.84719152282682
5,operational,quantile95,RS,2.88,237.50417979366918,231.7713262478589,240.05515901791134
5,operational,quantile95,RS,2.96,226.64430844817346,217.56595117640882,233.42355976545718
5,operational,quantile95,RS,3.04,234.10603000654098,230.0354455624904,237.38466227965398
5,operational,quantile95,RS,3.12,205.3036214638705,202.04001830143545,210.0125223644034
5,operational,quantile95,RS,3.2,218.93655602968192,210.67018211076737,227.42892196731825
5,operational,quantile95,RS,3.2800000000000002,205.2975819286308,201.84926907858164,210.06132745096693
5,operational,quantile95,RS,3.36,203.80194846473705,199.56268813619388,207.11051541087943
5,operational,quantile95,RS,3.44,202.98046760224867,195.96857169501314,205.57528991217885
5,operational,quantile95,RS,3.52,192.19214655960388,188.25000377772224,197.74382589339436
5,operational,quantile95,RS,3.6,188.30200604841806,185.2308498105339,197.0792219598048
5,operational,quantile95,RS,3.68,194.03795480976197,189.48034306219526,200.03582237095767
5,operational,quantile95,RS,3.7600000000000002,186.87708062860955,184.4790382868867,193.86347481513494
5,operational,quantile95,RS,3.84,167.40202943084415,159.19572293841873,170.46391554353806
5,operational,quantile95,RS,3.92,187.4427678811289,185.23084981053378,196.01888792759638
5,operational,quantile95,RS,4.0,187.3037155524297,185.23084981053384,195.7076765152646
5,operational,quantile95,RS,4.08,185.86970834170802,184.27516704841236,192.67913771845863
5,operational,quantile95,RS,4.16,168.46426756130847,160.66095299013983,172.84497760012056
5,operational,quantile95,RS,4.24,153.69621786294667,151.8154873078858,156.63604509957187
5,operational,quantile95,RS,4.32,161.95164063160692,158.111724124731,167.73663703815203
5,operational,quantile95,RS,4.4,170.21716349816532,163.03576171351835,175.02986389403773
5,operational,quantile95,RS,4.48,186.8616085263801,184.40295918845828,193.15977935673158
5,operational,quantile95,RS,4.5600000000000005,158.34621525182604,156.56929663525074,163.96928929670486
5,operational,quantile95,RS,4.64,187.1671501377615,185.23084981053395,195.46973753841138
5,operational,quantile95,RS,4.72,153.69621786294755,150.19848780259844,155.80698117931973
5,operational,quantile95,RS,4.8,147.42922845523162,144.72912720053998,150.21366266008928
5,operational,quantile95,RS,4.88,155.86903930059185,154.52173894835886,158.20290241324574
5,operational,quantile95,RS,4.96,152.32513917478445,149.5531530279154,154.30719049804839
5,operational,quantile95,RS,5.04,131.1369660436946,129.27674045442635,133.5374050516115
5,operational,quantile95,RS,5.12,146.6823471988276,143.89122694092197,149.74389145490892
5,operational,quantile95,RS,5.2,135.59144640325096,134.99003440971433,137.39315301705057
5,operational,quantile95,RS,5.28,139.91706533140896,135.7953492614555,141.12060819950872
5,operational,quantile95,RS,5.36,131.44625107183026,129.27674045442626,134.15132210647056
5,operational,quantile95,RS,5.44,129.54016323096528,129.04320839198422,132.45626296352893
5,operational,quantile95,RS,5.5200000000000005,130.49531246027627,129.27674045442635,132.78333140124937
5,operational,quantile95,RS,5.6000000000000005,130.69305861486436,129.27674045442572,132.9034974929127
5,operational,quantile95,RS,5.68,153.6962178629466,150.47132279326857,155.63089870352508
5,operational,quantile95,RS,5.76,112.18175398995481,109.47382044624517,116.51260356342823
5,operational,quantile95,RS,5.84,93.65311317643427,92.31833832195082,96.45358337292409
5,operational,quantile95,RS,5.92,126.67821860284468,124.54629645109493,130.74041338506404
5,operational,quantile95,RS,6.0,93.65311317643427,92.9813838494871,96.65693485473652
5,operational,quantile95,RS,6.08,102.9613858352439,99.41602475403693,105.28304782311157
5,operational,quantile95,RS,6.16,87.71998140285768,86.33467954344442,91.32611306878067
5,operational,quantile95,RS,6.24,105.97239782199712,102.57105883061497,108.12461809942663
5,operational,quantile95,RS,6.32,88.30402966453848,86.71692370594567,92.64857183791075
5,operational,quantile95,RS,6.4,128.22913923969378,125.82242384034868,131.63254079335746
5,operational,quantile95,RS,6.48,87.37808293217545,85.79001761771642,89.29108440265495
5,operational,quantile95,RS,6.5600000000000005,86.6387149833774,83.87536531436893,88.08553642899048
5,operational,quantile95,RS,6.640000000000001,96.83032172572085,93.88917121688866,100.72341118044802
5,operational,quantile95,RS,6.72,87.69664254487937,86.33467954344457,90.27632862766049
5,operational,quantile95,RS,6.8,82.9781981499875,79.7221927921077,86.13844441254498
5,operational,quantile95,RS,6.88,104.8563973392701,100.94126858012399,108.12461809942658
5,operational,quantile95,RS,6.96,96.7475976239771,93.84159179668578,100.72341118044793
5,operational,quantile95,RS,7.04,87.37808293217562,85.71259008140993,88.56723783855188
5,operational,quantile95,RS,7.12,82.97819814998738,80.32581405531329,86.43854121029607
5,operational,quantile95,RS,7.2,87.71998140285768,86.33467954344444,90.43449387180658
5,operational,quantile95,RS,7.28,87.37808293217549,85.82264402814131,89.29108440265495
5,operational,quantile95,RS,7.36,82.97819814998742,79.7221927921077,86.43854121029608
5,operational,quantile95,RS,7.44,86.6387149833775,84.09763135471715,88.08553642899052
5,operational,quantile95,RS,7.5200000000000005,87.71998140285773,86.33467954344455,90.63586588853595
5,operational,quantile95,RS,7.6000000000000005,86.63871498337744,84.30057804256448,88.08553642899052
5,operational,quantile95,RS,7.68,80.18769633145496,78.28977253370823,83.64818657478006
5,operational,quantile95,RS,7.76,78.23043584351191,77.40974372492899,81.77944899009505
5,operational,quantile95,RS,7.84,85.21208193481509,82.66184925714192,86.75428406697428
5,operational,quantile95,RS,7.92,82.97819814998735,79.79836832544646,86.43854121029601
5,operational,quantile95,RS,8.0,78.23043584351186,77.40974372492896,81.77944899009505
5,total,mean,DRO,0.0,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,DRO,0.08,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,DRO,0.16,1374.3559680881708,1360.1785791123357,1388.533357064006
5,total,mean,DRO,0.24,1374.3559680881706,1360.1785791123355,1388.5333570640057
5,total,mean,DRO,0.32,1374.3559680881706,1360.1785791123355,1388.5333570640057
5,total,mean,DRO,0.4,1373.7119732843848,1359.522048960561,1387.9018976082086
5,total,mean,DRO,0.48,1373.7119732843848,1359.522048960561,1387.9018976082086
5,total,mean,DRO,0.56,1373.6757450353457,1359.4838931404763,1387.867596930215
5,total,mean,DRO,0.64,1365.1727118315819,1351.761509306562,1378.5839143566018
5,total,mean,DRO,0.72,1363.7865591266136,1350.526731208466,1377.0463870447613
5,total,mean,DRO,0.8,1363.7247605190173,1350.4719549139606,1376.977566124074
5,total,mean,DRO,0.88,1363.4515339601164,1350.1392788590786,1376.7637890611543
5,total,mean,DRO,0.96,1363.9105964552723,1350.603013612509,1377.2181792980357
5,total,mean,DRO,1.04,1363.038421237884,1349.7297640258505,1376.3470784499175
5,total,mean,DRO,1.12,1362.680781948113,1349.371701104008,1375.989862792218
5,total,mean,DRO,1.2,1353.5628347520294,1341.3197760804,1365.8058934236587
5,total,mean,DRO,1.28,1347.723491629095,1336.6257266912298,1358.82125656696
5,total,mean,DRO,1.36,1346.510747476582,1336.1479668942723,1356.873528058892
5,total,mean,DRO,1.44,1345.4264313588292,1335.3256861234274,1355.527176594231
5,total,mean,DRO,1.52,1339.1946904631588,1329.8066894789824,1348.5826914473353
5,total,mean,DRO,1.6,1336.0268968309165,1327.692953048574,1344.360840613259
5,total,mean,DRO,1.68,1339.034648257994,1331.8170870524104,1346.2522094635774
5,total,mean,DRO,1.76,1337.274061102485,1330.4602853829228,1344.087836822047
5,total,mean,DRO,1.84,1341.5045048702523,1334.9875334987585,1348.021476241746
5,total,mean,DRO,1.92,1345.580472248056,1339.5388978735596,1351.6220466225523
5,total,mean,DRO,2.0,1345.4475236653452,1339.4182363651244,1351.476810965566
5,total,mean,DRO,2.08,1345.4475236653452,1339.4182363651244,1351.476810965566
5,total,mean,DRO,2.16,1345.4159874359439,1339.3947633569248,1351.4372115149629
5,total,mean,DRO,2.24,1350.430989798727,1345.0751644994352,1355.786815098019
5,total,mean,DRO,2.32,1360.9928858079327,1355.8413447051455,1366.1444269107199
5,total,mean,DRO,2.4,1359.9812444524532,1354.8922968135416,1365.0701920913648
5,total,mean,DRO,2.48,1373.4104360559777,1369.5612785747817,1377.2595935371737
5,total,mean,DRO,2.56,1375.6146155390716,1371.8357301449498,1379.3935009331933
5,total,mean,DRO,2.64,1383.7680995462952,1380.2197482927081,1387.3164507998822
5,total,mean,DRO,2.72,1442.2140435971924,1439.865101313281,1444.5629858811037
5,total,mean,DRO,2.8000000000000003,1458.4591117077764,1456.2406522520926,1460.6775711634602
5,total,mean,DRO,2.88,1465.4734675145232,1463.4179806737798,1467.5289543552667
5,total,mean,DRO,2.96,1477.045287326728,1475.2622043290855,1478.8283703243703
5,total,mean,DRO,3.04,1506.0615013353342,1504.444579181392,1507.6784234892764
5,total,mean,DRO,3.12,1535.7097160330786,1534.1169717039209,1537.3024603622364
5,total,mean,DRO,3.2,1572.1554535563089,1570.6093748339738,1573.701532278644
5,total,mean,DRO,3.2800000000000002,1600.7158893617086,1599.571816233115,1601.8599624903022
5,total,mean,DRO,3.36,1627.7857587209276,1626.7364514274827,1628.8350660143724
5,total,mean,DRO,3.44,1713.3500006237732,1712.6068322137728,1714.0931690337736
5,total,mean,DRO,3.52,1716.9900097469083,1716.2555877206003,1717.7244317732163
5,total,mean,DRO,3.6,1732.260733921207,1731.5319859663284,1732.9894818760856
5,total,mean,DRO,3.68,1734.1214779357872,1733.4005474076237,1734.8424084639507
5,total,mean,DRO,3.7600000000000002,1738.794731317205,1738.066695773972,1739.5227668604382
5,total,mean,DRO,3.84,1744.1553512504927,1743.3763067024238,1744.9343957985616
5,total,mean,DRO,3.92,1776.8018070490984,1776.108812897534,1777.4948012006628
5,total,mean,DRO,4.0,1840.9390113010304,1840.5383358549711,1841.3396867470897
5,total,mean,DRO,4.08,1854.8700149779802,1854.4626208497998,1855.2774091061606
5,total,mean,DRO,4.16,1858.3850523944254,1857.9832873189207,1858.7868174699302
5,total,mean,DRO,4.24,2000.0,2000.0,2000.0
5,total,mean,DRO,4.32,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,total,mean,DRO,4.4,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,total,mean,DRO,4.48,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,total,mean,DRO,4.5600000000000005,2000.0,2000.0,2000.0
5,total,mean,DRO,4.64,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,total,mean,DRO,4.72,2000.0,2000.0,2000.0
5,total,mean,DRO,4.8,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,total,mean,DRO,4.88,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,total,mean,DRO,4.96,1999.9999999999968,1999.9999999999968,1999.9999999999968
5,total,mean,DRO,5.04,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,total,mean,DRO,5.12,2000.0,2000.0,2000.0
5,total,mean,DRO,5.2,2000.0,2000.0,2000.0
5,total,mean,DRO,5.28,2000.0000000000007,2000.0000000000007,2000.0000000000007
5,total,mean,DRO,5.36,2000.0,2000.0,2000.0
5,total,mean,DRO,5.44,2000.0,2000.0,2000.0
5,total,mean,DRO,5.5200000000000005,2000.0,2000.0,2000.0
5,total,mean,DRO,5.6000000000000005,2000.0,2000.0,2000.0
5,total,mean,DRO,5.68,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,total,mean,DRO,5.76,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,total,mean,DRO,5.84,2000.0000000000007,2000.0000000000007,2000.0000000000007
5,total,mean,DRO,5.92,2000.0,2000.0,2000.0
5,total,mean,DRO,6.0,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,total,mean,DRO,6.08,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,total,mean,DRO,6.16,2000.0,2000.0,2000.0
5,total,mean,DRO,6.24,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,total,mean,DRO,6.32,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,total,mean,DRO,6.4,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,total,mean,DRO,6.48,2000.000000000001,2000.000000000001,2000.000000000001
5,total,mean,DRO,6.5600000000000005,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,total,mean,DRO,6.640000000000001,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,total,mean,DRO,6.72,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,total,mean,DRO,6.8,2000.0,2000.0,2000.0
5,total,mean,DRO,6.88,2000.0,2000.0,2000.0
5,total,mean,DRO,6.96,2000.0,2000.0,2000.0
5,total,mean,DRO,7.04,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,total,mean,DRO,7.12,2000.0,2000.0,2000.0
5,total,mean,DRO,7.2,2000.0,2000.0,2000.0
5,total,mean,DRO,7.28,2000.0,2000.0,2000.0
5,total,mean,DRO,7.36,2000.0,2000.0,2000.0
5,total,mean,DRO,7.44,2000.0000000000027,2000.0000000000027,2000.0000000000027
5,total,mean,DRO,7.5200000000000005,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,total,mean,DRO,7.6000000000000005,2000.0,2000.0,2000.0
5,total,mean,DRO,7.68,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,total,mean,DRO,7.76,2000.0000000000084,2000.0000000000084,2000.0000000000084
5,total,mean,DRO,7.84,2000.0,2000.0,2000.0
5,total,mean,DRO,7.92,1999.999999999999,1999.999999999999,1999.999999999999
5,total,mean,DRO,8.0,2000.0,2000.0,2000.0
5,total,mean,ERM,0.0,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,0.08,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,0.16,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,0.24,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,0.32,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,0.4,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,0.48,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,0.56,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,0.64,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,0.72,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,0.8,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,0.88,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,0.96,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,1.04,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,1.12,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,1.2,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,1.28,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,1.36,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,1.44,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,1.52,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,1.6,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,1.68,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,1.76,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,1.84,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,1.92,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,2.0,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,2.08,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,2.16,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,2.24,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,2.32,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,2.4,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,2.48,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,2.56,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,2.64,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,2.72,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,2.8000000000000003,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,2.88,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,2.96,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,3.04,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,3.12,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,3.2,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,3.2800000000000002,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,3.36,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,3.44,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,3.52,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,3.6,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,3.68,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,3.7600000000000002,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,3.84,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,3.92,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,4.0,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,4.08,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,4.16,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,4.24,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,4.32,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,4.4,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,4.48,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,4.5600000000000005,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,4.64,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,4.72,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,4.8,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,4.88,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,4.96,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,5.04,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,5.12,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,5.2,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,5.28,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,5.36,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,5.44,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,5.5200000000000005,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,5.6000000000000005,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,5.68,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,5.76,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,5.84,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,5.92,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,6.0,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,6.08,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,6.16,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,6.24,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,6.32,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,6.4,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,6.48,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,6.5600000000000005,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,6.640000000000001,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,6.72,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,6.8,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,6.88,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,6.96,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,7.04,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,7.12,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,7.2,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,7.28,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,7.36,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,7.44,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,7.5200000000000005,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,7.6000000000000005,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,7.68,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,7.76,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,7.84,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,7.92,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,ERM,8.0,1375.0503741042396,1360.8786155656842,1389.222132642795
5,total,mean,RS,0.0,1336.8019465717916,1328.8573666786544,1344.7465264649288
5,total,mean,RS,0.08,1338.3345043227673,1330.741752281842,1345.9272563636925
5,total,mean,RS,0.16,1341.2038375512534,1334.6688510773117,1347.738824025195
5,total,mean,RS,0.24,1343.735808375563,1337.3924198127527,1350.0791969383733
5,total,mean,RS,0.32,1340.7252536814926,1334.160776486947,1347.2897308760382
5,total,mean,RS,0.4,1340.8709199204766,1334.3483162495133,1347.3935235914398
5,total,mean,RS,0.48,1346.0053854983503,1340.0913270118149,1351.9194439848857
5,total,mean,RS,0.56,1346.5485881779373,1340.7208750823902,1352.3763012734844
5,total,mean,RS,0.64,1346.2624524812138,1340.1081729101998,1352.4167320522279
5,total,mean,RS,0.72,1345.588471483785,1339.6009007602706,1351.5760422072995
5,total,mean,RS,0.8,1345.832508001002,1339.7593167741898,1351.9056992278142
5,total,mean,RS,0.88,1352.8219093780274,1347.514467427966,1358.1293513280887
5,total,mean,RS,0.96,1346.0864963385764,1340.6403273909802,1351.5326652861725
5,total,mean,RS,1.04,1355.0065581887425,1349.743238438302,1360.269877939183
5,total,mean,RS,1.12,1345.9465545116207,1340.3452270258033,1351.547881997438
5,total,mean,RS,1.2,1357.3000802864453,1352.0802317387172,1362.5199288341735
5,total,mean,RS,1.28,1347.860545608995,1342.4547816720872,1353.2663095459027
5,total,mean,RS,1.36,1360.6736489334023,1355.847564353526,1365.4997335132787
5,total,mean,RS,1.44,1361.0397572848037,1356.2642268219902,1365.8152877476173
5,total,mean,RS,1.52,1360.4346932338613,1355.5462599931634,1365.323126474559
5,total,mean,RS,1.6,1360.4251231011544,1355.5338618098453,1365.3163843924635
5,total,mean,RS,1.68,1363.7440814685826,1359.3213087992408,1368.1668541379245
5,total,mean,RS,1.76,1352.3504898072886,1347.0326759398845,1357.6683036746927
5,total,mean,RS,1.84,1362.9155196616641,1358.3760211424697,1367.4550181808586
5,total,mean,RS,1.92,1361.241447290646,1356.4858398950055,1365.9970546862864
5,total,mean,RS,2.0,1363.4538564943077,1358.9939716991819,1367.9137412894336
5,total,mean,RS,2.08,1364.7382035615774,1360.419563607809,1369.0568435153457
5,total,mean,RS,2.16,1364.157934721094,1359.7822950974746,1368.5335743447135
5,total,mean,RS,2.24,1371.8152539849114,1367.907937647126,1375.7225703226968
5,total,mean,RS,2.32,1366.1011289686296,1361.8941797051275,1370.3080782321317
5,total,mean,RS,2.4,1376.5694970678048,1372.862509208571,1380.2764849270386
5,total,mean,RS,2.48,1367.1902249282143,1363.0571258395794,1371.3233240168493
5,total,mean,RS,2.56,1368.7880946199484,1364.74650707789,1372.8296821620067
5,total,mean,RS,2.64,1365.731838991969,1361.496958254695,1369.9667197292429
5,total,mean,RS,2.72,1378.5408535863496,1374.9523203359713,1382.129386836728
5,total,mean,RS,2.8000000000000003,1377.1068030244214,1373.434867510387,1380.7787385384559
5,total,mean,RS,2.88,1366.9630300558838,1362.815504398227,1371.1105557135406
5,total,mean,RS,2.96,1371.8594060016055,1367.9537913756308,1375.7650206275803
5,total,mean,RS,3.04,1367.5866693353084,1363.4778618113064,1371.6954768593105
5,total,mean,RS,3.12,1381.9339710980714,1378.375806976229,1385.492135219914
5,total,mean,RS,3.2,1375.870538164595,1372.1122102405566,1379.6288660886335
5,total,mean,RS,3.2800000000000002,1381.8709605758297,1378.3130959076586,1385.4288252440008
5,total,mean,RS,3.36,1384.13858432081,1380.5978882859008,1387.6792803557191
5,total,mean,RS,3.44,1387.12563566994,1383.639534631781,1390.611736708099
5,total,mean,RS,3.52,1391.497121989021,1388.2321633094548,1394.7620806685873
5,total,mean,RS,3.6,1398.5823935331673,1395.3296155740727,1401.835171492262
5,total,mean,RS,3.68,1390.7549935456373,1387.4538212011428,1394.0561658901318
5,total,mean,RS,3.7600000000000002,1404.6509814088615,1401.4887017079348,1407.8132611097883
5,total,mean,RS,3.84,1408.593506060794,1405.7653702763378,1411.4216418452502
5,total,mean,RS,3.92,1399.3874225726447,1396.1481669879977,1402.6266781572917
5,total,mean,RS,4.0,1399.6928845235327,1396.4586752041512,1402.9270938429142
5,total,mean,RS,4.08,1406.2907590207667,1403.149856981433,1409.4316610601004
5,total,mean,RS,4.16,1406.9691589077884,1404.1163275053004,1409.8219903102763
5,total,mean,RS,4.24,1428.0611172051429,1425.4434522619429,1430.6787821483429
5,total,mean,RS,4.32,1412.5680977976788,1409.7934525977826,1415.342742997575
5,total,mean,RS,4.4,1405.1478191167423,1402.2644707412596,1408.031167492225
5,total,mean,RS,4.48,1405.556135501054,1402.4057420287077,1408.7065289734005
5,total,mean,RS,4.5600000000000005,1415.9404141563928,1413.2082929940725,1418.672535318713
5,total,mean,RS,4.64,1399.993462805248,1396.7641449019375,1403.2227807085587
5,total,mean,RS,4.72,1433.7187202371877,1431.143480110105,1436.2939603642703
5,total,mean,RS,4.8,1436.7133133312495,1434.2126467274973,1439.2139799350018
5,total,mean,RS,4.88,1422.6321571116227,1419.9692123797172,1425.2951018435283
5,total,mean,RS,4.96,1435.440283839108,1432.881945381443,1437.9986222967727
5,total,mean,RS,5.04,1445.7194633588888,1443.4084815979006,1448.030445119877
5,total,mean,RS,5.12,1436.8783923405902,1434.3848696080208,1439.3719150731595
5,total,mean,RS,5.2,1440.2770383310747,1437.901478281768,1442.6525983803813
5,total,mean,RS,5.28,1439.1692692642616,1436.7576579785473,1441.580880549976
5,total,mean,RS,5.36,1445.2689456076362,1442.9535588492279,1447.5843323660445
5,total,mean,RS,5.44,1447.913992146494,1445.6232792180422,1450.2047050749457
5,total,mean,RS,5.5200000000000005,1446.613443455451,1444.3109456836025,1448.9159412272995
5,total,mean,RS,5.6000000000000005,1446.3496693467328,1444.0447043257736,1448.6546343676919
5,total,mean,RS,5.68,1432.5310845189076,1429.9492881503047,1435.1128808875105
5,total,mean,RS,5.76,1465.5021904271628,1463.447823642645,1467.5565572116805
5,total,mean,RS,5.84,1480.8393899079442,1479.1018297948183,1482.5769500210702
5,total,mean,RS,5.92,1456.0424074411121,1453.8107363125787,1458.2740785696456
5,total,mean,RS,6.0,1480.5967916204977,1478.8567292174328,1482.3368540235626
5,total,mean,RS,6.08,1472.2167475989404,1470.3527401502372,1474.0807550476436
5,total,mean,RS,6.16,1490.726094248353,1489.0632064890972,1492.388982007609
5,total,mean,RS,6.24,1468.6791317227348,1466.7299922346083,1470.6282712108614
5,total,mean,RS,6.32,1488.5855546462133,1486.9104144036273,1490.2606948887992
5,total,mean,RS,6.4,1453.1447032228787,1450.8948032594064,1455.3946031863509
5,total,mean,RS,6.48,1498.0436805905947,1496.408459155271,1499.6789020259184
5,total,mean,RS,6.5600000000000005,1506.5126897631087,1504.8965565339377,1508.1288229922798
5,total,mean,RS,6.640000000000001,1476.9512803549762,1475.1668854942986,1478.7356752156538
5,total,mean,RS,6.72,1492.9438711214498,1491.2918558752667,1494.5958863676328
5,total,mean,RS,6.8,1535.4607552271048,1533.8679136962921,1537.0535967579174
5,total,mean,RS,6.88,1469.5825598090235,1467.6576173523981,1471.5075022656488
5,total,mean,RS,6.96,1476.9942601526286,1475.210465080789,1478.7780552244683
5,total,mean,RS,7.04,1499.0629538865248,1497.430352595725,1500.6955551773246
5,total,mean,RS,7.12,1517.1527890569912,1515.5497996602446,1518.7557784537378
5,total,mean,RS,7.2,1491.8563185624118,1490.1992991803131,1493.5133379445106
5,total,mean,RS,7.28,1497.7693722379167,1496.1334019725516,1499.4053425032819
5,total,mean,RS,7.36,1530.7120052471173,1529.1173080769865,1532.306702417248
5,total,mean,RS,7.44,1504.4976561152935,1502.877857185592,1506.117455044995
5,total,mean,RS,7.5200000000000005,1491.576176283149,1489.9177294596157,1493.2346231066822
5,total,mean,RS,7.6000000000000005,1502.389653691621,1500.765187362283,1504.0141200209591
5,total,mean,RS,7.68,1545.6878210905534,1544.1164451558323,1547.2591970252745
5,total,mean,RS,7.76,1567.023957983381,1565.4742132592266,1568.5737027075354
5,total,mean,RS,7.84,1512.957065886585,1511.3497683039352,1514.5643634692349
5,total,mean,RS,7.92,1526.9433551531927,1525.34689367643,1528.5398166299553
5,total,mean,RS,8.0,1563.9897733911025,1562.4381640548445,1565.5413827273605
5,total,quantile95,DRO,0.0,1965.8700754999008,1942.5030035607965,1978.6641539800312
5,total,quantile95,DRO,0.08,1965.8700754999015,1942.5030035607972,1978.6641539800316
5,total,quantile95,DRO,0.16,1963.1018897907259,1944.8894932206642,1976.5422948921425
5,total,quantile95,DRO,0.24,1963.1018897907254,1944.8894932206638,1976.5422948921423
5,total,quantile95,DRO,0.32,1963.1018897907256,1944.889493220664,1976.5422948921423
5,total,quantile95,DRO,0.4,1960.372456893779,1946.3113720572212,1974.0065589711814
5,total,quantile95,DRO,0.48,1960.3724568937787,1946.3113720572212,1974.0065589711812
5,total,quantile95,DRO,0.56,1959.6405923455075,1946.4900167777137,1974.1800726488962
5,total,quantile95,DRO,0.64,1923.345005359491,1905.557722646328,1935.4390683245479
5,total,quantile95,DRO,0.72,1915.6866099217177,1897.0631230303004,1928.3990980719393
5,total,quantile95,DRO,0.8,1915.405888692386,1896.6938241156588,1928.0718107277924
5,total,quantile95,DRO,0.88,1913.0115376261288,1896.429806154368,1934.1647905818168
5,total,quantile95,DRO,0.96,1913.122880945464,1897.7612396847821,1933.9492046122996
5,total,quantile95,DRO,1.04,1909.6903296224798,1897.2369907876111,1932.219383123553
5,total,quantile95,DRO,1.12,1909.1336140761725,1896.79147718413,1932.4416512030807
5,total,quantile95,DRO,1.2,1863.9344849475256,1850.0994585629878,1878.7689893857232
5,total,quantile95,DRO,1.28,1814.6657094395882,1796.2410756239879,1822.4502811731945
5,total,quantile95,DRO,1.36,1776.8444415664721,1764.499135405458,1783.2358646667133
5,total,quantile95,DRO,1.44,1762.2636108375336,1752.5783773705878,1772.4779228364819
5,total,quantile95,DRO,1.52,1724.0110859652934,1710.166555001818,1733.6921122860906
5,total,quantile95,DRO,1.6,1664.1374371902914,1653.2825941878368,1683.225301411511
5,total,quantile95,DRO,1.68,1607.2312119992243,1592.600739261397,1622.7553460137774
5,total,quantile95,DRO,1.76,1585.566488839028,1576.003489796904,1598.942612276433
5,total,quantile95,DRO,1.84,1576.1578326563474,1559.1490956141247,1583.6504807629672
5,total,quantile95,DRO,1.92,1546.9143099117978,1542.5107633702692,1560.1878846394445
5,total,quantile95,DRO,2.0,1545.705066708237,1541.9123836521128,1559.559347845876
5,total,quantile95,DRO,2.08,1545.7050667082353,1541.9123836521117,1559.5593478458757
5,total,quantile95,DRO,2.16,1544.99559382648,1541.3993533147193,1559.4030368316558
5,total,quantile95,DRO,2.24,1537.2443438335422,1528.6214611756554,1540.2758250116026
5,total,quantile95,DRO,2.32,1539.1666369592122,1529.6675684307402,1550.5947497101063
5,total,quantile95,DRO,2.4,1534.1517540749546,1529.1258753262143,1542.5385133595498
5,total,quantile95,DRO,2.48,1518.9289288580098,1510.6254892029935,1526.9356808147988
5,total,quantile95,DRO,2.56,1518.7820570771296,1510.5164089384832,1528.7211166327222
5,total,quantile95,DRO,2.64,1516.779827516959,1513.5165931770482,1520.5287430625474
5,total,quantile95,DRO,2.72,1528.7034553726571,1525.6177972175008,1530.533246047651
5,total,quantile95,DRO,2.8000000000000003,1542.9015755472162,1540.444442107403,1545.5857114207035
5,total,quantile95,DRO,2.88,1540.451270444496,1537.8648179464942,1544.8699349641784
5,total,quantile95,DRO,2.96,1543.6483255720098,1540.8244765661127,1547.722193216224
5,total,quantile95,DRO,3.04,1566.9287383388496,1564.2174318618054,1568.3755597844627
5,total,quantile95,DRO,3.12,1593.576698195329,1590.3206928374493,1596.7224394779628
5,total,quantile95,DRO,3.2,1627.1526206818262,1626.1851321272622,1629.3891114954465
5,total,quantile95,DRO,3.2800000000000002,1644.952450873434,1643.4497858218983,1645.7021507784723
5,total,quantile95,DRO,3.36,1666.7290242269205,1665.8512345636605,1668.2280044450963
5,total,quantile95,DRO,3.44,1744.2148397821402,1743.4136396552565,1746.2975607749108
5,total,quantile95,DRO,3.52,1747.4291845441487,1746.6538896659436,1749.6231229073758
5,total,quantile95,DRO,3.6,1762.9189658436578,1761.8892526254065,1763.5927500607386
5,total,quantile95,DRO,3.68,1764.5626390653238,1763.7188296640231,1765.6471465909863
5,total,quantile95,DRO,3.7600000000000002,1769.870506554511,1769.1080903092416,1771.241509974292
5,total,quantile95,DRO,3.84,1776.982042432913,1776.0199537310384,1778.464118856539
5,total,quantile95,DRO,3.92,1806.167585959834,1804.6427384853926,1808.3537147802022
5,total,quantile95,DRO,4.0,1857.047953542465,1855.7913532974367,1858.0613876316083
5,total,quantile95,DRO,4.08,1870.5066197814895,1869.8344452634258,1871.8762062531848
5,total,quantile95,DRO,4.16,1873.650904559199,1873.1771850270545,1875.395539482626
5,total,quantile95,DRO,4.24,2000.0,2000.0,2000.0
5,total,quantile95,DRO,4.32,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,total,quantile95,DRO,4.4,1999.9999999999995,1999.9999999999995,1999.9999999999995
5,total,quantile95,DRO,4.48,2000.0000000000005,2000.0000000000005,2000.0000000000005
5,total,quantile95,DRO,4.5600000000000005,2000.0,2000.0,2000.0
5,total,quantile95,DRO,4.64,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,total,quantile95,DRO,4.72,2000.0,2000.0,2000.0
5,total,quantile95,DRO,4.8,1999.999999999999,1999.999999999999,1999.999999999999
5,total,quantile95,DRO,4.88,1999.999999999999,1999.999999999999,1999.999999999999
5,total,quantile95,DRO,4.96,1999.9999999999966,1999.9999999999966,1999.9999999999966
5,total,quantile95,DRO,5.04,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,total,quantile95,DRO,5.12,2000.0,2000.0,2000.0
5,total,quantile95,DRO,5.2,2000.0,2000.0,2000.0
5,total,quantile95,DRO,5.28,2000.0000000000011,2000.0000000000011,2000.0000000000011
5,total,quantile95,DRO,5.36,2000.0,2000.0,2000.0
5,total,quantile95,DRO,5.44,2000.0,2000.0,2000.0
5,total,quantile95,DRO,5.5200000000000005,2000.0,2000.0,2000.0
5,total,quantile95,DRO,5.6000000000000005,2000.0,2000.0,2000.0
5,total,quantile95,DRO,5.68,2000.0000000000007,2000.0000000000007,2000.0000000000007
5,total,quantile95,DRO,5.76,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,total,quantile95,DRO,5.84,2000.0000000000011,2000.0000000000011,2000.0000000000011
5,total,quantile95,DRO,5.92,2000.0,2000.0,2000.0
5,total,quantile95,DRO,6.0,2000.0000000000005,2000.0000000000005,2000.0000000000005
5,total,quantile95,DRO,6.08,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,total,quantile95,DRO,6.16,2000.0,2000.0,2000.0
5,total,quantile95,DRO,6.24,2000.0000000000005,2000.0000000000005,2000.0000000000005
5,total,quantile95,DRO,6.32,2000.0000000000005,2000.0000000000005,2000.0000000000005
5,total,quantile95,DRO,6.4,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,total,quantile95,DRO,6.48,2000.0000000000016,2000.0000000000016,2000.0000000000016
5,total,quantile95,DRO,6.5600000000000005,1999.9999999999995,1999.9999999999995,1999.9999999999995
5,total,quantile95,DRO,6.640000000000001,2000.0000000000005,2000.0000000000005,2000.0000000000005
5,total,quantile95,DRO,6.72,1999.9999999999995,1999.9999999999995,1999.9999999999995
5,total,quantile95,DRO,6.8,2000.0,2000.0,2000.0
5,total,quantile95,DRO,6.88,2000.0,2000.0,2000.0
5,total,quantile95,DRO,6.96,2000.0,2000.0,2000.0
5,total,quantile95,DRO,7.04,1999.9999999999995,1999.9999999999995,1999.9999999999995
5,total,quantile95,DRO,7.12,2000.0,2000.0,2000.0
5,total,quantile95,DRO,7.2,2000.0,2000.0,2000.0
5,total,quantile95,DRO,7.28,2000.0,2000.0,2000.0
5,total,quantile95,DRO,7.36,2000.0,2000.0,2000.0
5,total,quantile95,DRO,7.44,2000.0000000000025,2000.0000000000025,2000.0000000000025
5,total,quantile95,DRO,7.5200000000000005,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,total,quantile95,DRO,7.6000000000000005,2000.0,2000.0,2000.0
5,total,quantile95,DRO,7.68,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,total,quantile95,DRO,7.76,2000.0000000000086,2000.0000000000086,2000.0000000000086
5,total,quantile95,DRO,7.84,2000.0,2000.0,2000.0
5,total,quantile95,DRO,7.92,1999.9999999999982,1999.9999999999982,1999.9999999999982
5,total,quantile95,DRO,8.0,2000.0,2000.0,2000.0
5,total,quantile95,ERM,0.0,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,0.08,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,0.16,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,0.24,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,0.32,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,0.4,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,0.48,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,0.56,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,0.64,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,0.72,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,0.8,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,0.88,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,0.96,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,1.04,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,1.12,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,1.2,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,1.28,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,1.36,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,1.44,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,1.52,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,1.6,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,1.68,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,1.76,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,1.84,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,1.92,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,2.0,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,2.08,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,2.16,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,2.24,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,2.32,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,2.4,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,2.48,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,2.56,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,2.64,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,2.72,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,2.8000000000000003,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,2.88,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,2.96,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,3.04,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,3.12,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,3.2,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,3.2800000000000002,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,3.36,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,3.44,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,3.52,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,3.6,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,3.68,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,3.7600000000000002,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,3.84,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,3.92,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,4.0,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,4.08,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,4.16,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,4.24,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,4.32,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,4.4,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,4.48,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,4.5600000000000005,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,4.64,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,4.72,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,4.8,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,4.88,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,4.96,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,5.04,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,5.12,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,5.2,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,5.28,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,5.36,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,5.44,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,5.5200000000000005,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,5.6000000000000005,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,5.68,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,5.76,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,5.84,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,5.92,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,6.0,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,6.08,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,6.16,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,6.24,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,6.32,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,6.4,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,6.48,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,6.5600000000000005,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,6.640000000000001,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,6.72,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,6.8,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,6.88,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,6.96,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,7.04,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,7.12,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,7.2,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,7.28,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,7.36,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,7.44,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,7.5200000000000005,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,7.6000000000000005,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,7.68,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,7.76,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,7.84,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,7.92,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,ERM,8.0,1965.870075499901,1942.5030035607972,1978.6641539800314
5,total,quantile95,RS,0.0,1645.7950609962115,1632.7454108484073,1656.722841990127
5,total,quantile95,RS,0.08,1629.7168304794297,1611.48518468401,1641.1177549974552
5,total,quantile95,RS,0.16,1577.1993235210903,1560.1765079586814,1584.9560593240858
5,total,quantile95,RS,0.24,1556.066979229479,1551.5639202297953,1574.1502955930262
5,total,quantile95,RS,0.32,1578.8894691868861,1562.305812930774,1586.1365204384108
5,total,quantile95,RS,0.4,1573.454154754553,1562.3121892560328,1582.1248502556741
5,total,quantile95,RS,0.48,1542.051945625381,1538.5784198628878,1551.0698231496242
5,total,quantile95,RS,0.56,1541.5739933291734,1536.3257359814113,1545.3871045758106
5,total,quantile95,RS,0.64,1553.2257117622873,1546.6761456146075,1567.1519911535354
5,total,quantile95,RS,0.72,1542.2240798593177,1540.4872760466358,1558.0676305968302
5,total,quantile95,RS,0.8,1549.1679525462403,1543.4370204222837,1561.9599582348928
5,total,quantile95,RS,0.88,1535.858940038752,1528.9433196178725,1541.736274063051
5,total,quantile95,RS,0.96,1532.3687665226805,1525.183745998371,1542.0980053069004
5,total,quantile95,RS,1.04,1536.2694964720317,1527.0365213635218,1544.720915597814
5,total,quantile95,RS,1.12,1533.4827073027109,1531.8053237800416,1539.885226434123
5,total,quantile95,RS,1.2,1536.8683812539464,1526.8348553873284,1547.6589285383534
5,total,quantile95,RS,1.28,1534.6492064359027,1527.8200740529353,1540.472976086581
5,total,quantile95,RS,1.36,1524.8368030750912,1521.4724783339416,1541.9482942019201
5,total,quantile95,RS,1.44,1524.0541549472603,1521.1021359279787,1541.8716703704579
5,total,quantile95,RS,1.52,1528.1717757707108,1521.1650450983798,1541.079125214688
5,total,quantile95,RS,1.6,1528.3356064697589,1521.2077794141915,1541.0947457624627
5,total,quantile95,RS,1.68,1519.961340330013,1516.8964453948763,1529.603113920782
5,total,quantile95,RS,1.76,1535.8305102687168,1529.261387770025,1541.0720912361962
5,total,quantile95,RS,1.84,1521.4562605676056,1518.5304740886013,1531.5756560433294
5,total,quantile95,RS,1.92,1524.3462586713654,1520.6301784756913,1541.3435582299414
5,total,quantile95,RS,2.0,1520.3495868796053,1517.4238004006008,1529.6358956603365
5,total,quantile95,RS,2.08,1519.7001415047844,1516.4341096692524,1526.3809838527097
5,total,quantile95,RS,2.16,1519.8946198386047,1516.4325177688231,1527.9501312455857
5,total,quantile95,RS,2.24,1519.0528165057822,1509.9503237290542,1525.744839858914
5,total,quantile95,RS,2.32,1519.8822744701974,1514.255902952517,1523.1384406467284
5,total,quantile95,RS,2.4,1518.1546058773615,1510.0146516622917,1523.9182711031224
5,total,quantile95,RS,2.48,1518.8123019082304,1513.811169803749,1520.9520329812437
5,total,quantile95,RS,2.56,1518.800418104024,1511.4549163560232,1521.35913474922
5,total,quantile95,RS,2.64,1520.1470581581368,1515.120517158893,1524.3759907182975
5,total,quantile95,RS,2.72,1514.9844949710453,1510.7382822678348,1519.3356408797713
5,total,quantile95,RS,2.8000000000000003,1517.984415319676,1509.7868894834114,1522.0725686989797
5,total,quantile95,RS,2.88,1519.4089925072371,1513.676138961427,1521.9599717314793
5,total,quantile95,RS,2.96,1519.0480785426307,1509.969721270866,1525.8273298599145
5,total,quantile95,RS,3.04,1517.5588098458024,1513.4882254017518,1520.8374421189155
5,total,quantile95,RS,3.12,1516.2479374354325,1512.9843342729976,1520.9568383359654
5,total,quantile95,RS,3.2,1518.6404250092396,1510.374051090325,1527.132790946876
5,total,quantile95,RS,3.2800000000000002,1516.1730107521607,1512.7246979021118,1520.936756274497
5,total,quantile95,RS,3.36,1517.2444055734222,1513.005145244879,1520.5529725195645
5,total,quantile95,RS,3.44,1520.2353753973223,1513.223479490087,1522.8301977072524
5,total,quantile95,RS,3.52,1518.4471393007732,1514.5049965188914,1523.9988186345636
5,total,quantile95,RS,3.6,1521.837717846742,1518.766561608858,1530.6149337581287
5,total,quantile95,RS,3.68,1518.6851194176104,1514.1275076700438,1524.6829869788062
5,total,quantile95,RS,3.7600000000000002,1528.1629915614715,1525.7649492197486,1535.149385747997
5,total,quantile95,RS,3.84,1519.775661354209,1511.5693548617835,1522.8375474669026
5,total,quantile95,RS,3.92,1522.0414335481905,1519.8295154775954,1530.617553594658
5,total,quantile95,RS,4.0,1522.3029870775727,1520.2301213356768,1530.7069480404075
5,total,quantile95,RS,4.08,1529.169359405249,1527.5748181119534,1535.9787887819996
5,total,quantile95,RS,4.16,1518.7418472980225,1510.938532726854,1523.1225573368347
5,total,quantile95,RS,4.24,1528.9659435635929,1527.085213008532,1531.905770800218
5,total,quantile95,RS,4.32,1519.2696085763346,1515.4296920694585,1525.0546049828797
5,total,quantile95,RS,4.4,1518.103788542333,1510.9223867576861,1522.9164889382055
5,total,quantile95,RS,4.48,1529.2621100998645,1526.8034607619427,1535.5602809302159
5,total,quantile95,RS,4.5600000000000005,1519.749192841594,1517.9722742250187,1525.3722668864727
5,total,quantile95,RS,4.64,1522.5598627914283,1520.6235624642006,1530.862450192078
5,total,quantile95,RS,4.72,1535.1735091842645,1531.6757791239154,1537.2842725006367
5,total,quantile95,RS,4.8,1533.4062914224296,1530.706190167738,1536.1907256272873
5,total,quantile95,RS,4.88,1525.049315968503,1523.70201561627,1527.3831790811569
5,total,quantile95,RS,4.96,1535.753603063593,1532.9816169167239,1537.7356543868568
5,total,quantile95,RS,5.04,1531.1036338346464,1529.2434082453783,1533.5040728425633
5,total,quantile95,RS,5.12,1532.951771205084,1530.1606509471785,1536.0133154611653
5,total,quantile95,RS,5.2,1527.683529451176,1527.0821174576392,1529.4852360649754
5,total,quantile95,RS,5.28,1530.1963562856945,1526.0746402157408,1531.3998991537942
5,total,quantile95,RS,5.36,1530.7858654425409,1528.6163548251368,1533.490936477181
5,total,quantile95,RS,5.44,1532.50045892696,1532.0035040879789,1535.4165586595234
5,total,quantile95,RS,5.5200000000000005,1531.6922499296165,1530.4736779237667,1533.9802688705897
5,total,quantile95,RS,5.6000000000000005,1531.5288997695473,1530.1125816091087,1533.7393386475956
5,total,quantile95,RS,5.68,1533.8898807007884,1530.6649856311103,1535.8245615413668
5,total,quantile95,RS,5.76,1540.5081081772107,1537.800174633501,1544.8389577506841
5,total,quantile95,RS,5.84,1545.626921788985,1544.2921469345017,1548.427391985475
5,total,quantile95,RS,5.92,1539.983764672533,1537.8518425207833,1544.0459594547522
5,total,quantile95,RS,6.0,1545.3189114862737,1544.6471821593266,1548.3227331645762
5,total,quantile95,RS,6.08,1543.049967206587,1539.5046061253802,1545.3716291944547
5,total,quantile95,RS,6.16,1551.4298179463262,1550.0445160869128,1555.0359496122492
5,total,quantile95,RS,6.24,1540.3138810014082,1536.9125420100263,1542.4661012788376
5,total,quantile95,RS,6.32,1549.5841602452583,1547.9970542866654,1553.9287024186306
5,total,quantile95,RS,6.4,1537.9490018256827,1535.5422864263376,1541.3524033793465
5,total,quantile95,RS,6.48,1559.1641481447268,1557.576082830268,1561.0771496152065
5,total,quantile95,RS,6.5600000000000005,1567.4018450354379,1564.6384953664294,1568.848666481051
5,total,quantile95,RS,6.640000000000001,1543.7007994181292,1540.7596489092969,1547.5938888728563
5,total,quantile95,RS,6.72,1553.8955615068182,1552.5335985053835,1556.4752475895996
5,total,quantile95,RS,6.8,1593.3249093805273,1590.0689040226475,1596.4851556430847
5,total,quantile95,RS,6.88,1540.7423497051154,1536.8272209459692,1544.0105704652717
5,total,quantile95,RS,6.96,1543.6767873854963,1540.770781558205,1547.6526009419672
5,total,quantile95,RS,7.04,1560.2637410478042,1558.5982481970384,1561.4528959541803
5,total,quantile95,RS,7.12,1574.72059456729,1572.0682104726159,1578.1809376275987
5,total,quantile95,RS,7.2,1552.7024875882967,1551.3171857288833,1555.4170000572456
5,total,quantile95,RS,7.28,1558.8675527078396,1557.3121138038052,1560.780554178319
5,total,quantile95,RS,7.36,1588.5101668154446,1585.2541614575648,1591.9705098757531
5,total,quantile95,RS,7.44,1565.2859243001417,1562.7448406714811,1566.7327457457545
5,total,quantile95,RS,7.5200000000000005,1552.3877692241144,1551.0024673647013,1555.3036537097926
5,total,quantile95,RS,7.6000000000000005,1563.0635624013496,1560.7254254605366,1564.5103838469627
5,total,quantile95,RS,7.68,1601.3239468787049,1599.4260230809582,1604.7844371220297
5,total,quantile95,RS,7.76,1621.7200704255888,1620.899378307006,1625.269083572172
5,total,quantile95,RS,7.84,1572.6510374719912,1570.100804794318,1574.1932396041504
5,total,quantile95,RS,7.92,1584.6867818545672,1581.5069520300262,1588.147124914876
5,total,quantile95,RS,8.0,1618.5928737547606,1617.772181636178,1622.141886901344
5,transport,mean,DRO,0.0,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,DRO,0.08,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,DRO,0.16,139.70270168372457,135.57244204947412,143.83296131797502
5,transport,mean,DRO,0.24,139.70270168372457,135.57244204947412,143.83296131797502
5,transport,mean,DRO,0.32,139.7027016837246,135.57244204947415,143.83296131797505
5,transport,mean,DRO,0.4,139.05870687993888,134.91932626047844,143.19808749939932
5,transport,mean,DRO,0.48,139.05870687993888,134.91932626047844,143.19808749939932
5,transport,mean,DRO,0.56,139.0224786308994,134.88167878319626,143.16327847860254
5,transport,mean,DRO,0.64,139.42346762236016,135.22865710584398,143.61827813887635
5,transport,mean,DRO,0.72,139.65708146880323,135.44621799407722,143.86794494352924
5,transport,mean,DRO,0.8,139.66896108501842,135.45730681823161,143.88061535180523
5,transport,mean,DRO,0.88,139.39573452611725,135.11356313673986,143.67790591549465
5,transport,mean,DRO,0.96,139.85479702127336,135.55001872666506,144.15957531588165
5,transport,mean,DRO,1.04,138.9826218038849,134.67237317835657,143.29287042941326
5,transport,mean,DRO,1.12,138.62498251411407,134.31163245258102,142.9383325756471
5,transport,mean,DRO,1.2,137.99374555558367,133.65645814613796,142.33103296502938
5,transport,mean,DRO,1.28,137.9710640938001,133.59125906036786,142.35086912723233
5,transport,mean,DRO,1.36,138.8356795528598,134.34780866759255,143.32355043812706
5,transport,mean,DRO,1.44,138.0558736428885,133.5776827689391,142.53406451683793
5,transport,mean,DRO,1.52,131.8944054750977,127.54750503250887,136.24130591768653
5,transport,mean,DRO,1.6,126.36661933113068,121.96680323312329,130.76643542913806
5,transport,mean,DRO,1.68,121.77871455372185,117.40116801956202,126.15626108788169
5,transport,mean,DRO,1.76,116.51599539314869,112.24325051735387,120.7887402689435
5,transport,mean,DRO,1.84,116.49754859432686,112.17271319418296,120.82238399447075
5,transport,mean,DRO,1.92,112.50511067249478,108.16831488196561,116.84190646302395
5,transport,mean,DRO,2.0,112.26171778983078,107.9329483683256,116.59048721133597
5,transport,mean,DRO,2.08,112.26171778983053,107.93294836832534,116.59048721133571
5,transport,mean,DRO,2.16,112.12814026071905,107.80305832581314,116.45322219562496
5,transport,mean,DRO,2.24,103.92095983406963,99.75928048441303,108.08263918372624
5,transport,mean,DRO,2.32,103.59633027161442,99.32770248260466,107.86495806062418
5,transport,mean,DRO,2.4,102.0640852509885,97.85056115350952,106.27760934846748
5,transport,mean,DRO,2.48,77.17846657723753,73.51068300841875,80.8462501460563
5,transport,mean,DRO,2.56,75.85586405792625,72.22433006678516,79.48739804906735
5,transport,mean,DRO,2.64,70.47898179549578,66.9851095041363,73.97285408685526
5,transport,mean,DRO,2.72,47.241559131876365,44.892616847964966,49.59050141578776
5,transport,mean,DRO,2.8000000000000003,42.23575476340481,40.017295307720964,44.45421421908866
5,transport,mean,DRO,2.88,37.207168735676674,35.1516818949331,39.26265557642025
5,transport,mean,DRO,2.96,30.0465052909519,28.263422293309457,31.82958828859434
5,transport,mean,DRO,3.04,25.7714779798621,24.154555825919868,27.388400133804335
5,transport,mean,DRO,3.12,25.11121598773699,23.518471658579177,26.703960316894804
5,transport,mean,DRO,3.2,23.380065153975863,21.83398643164086,24.926143876310867
5,transport,mean,DRO,3.2800000000000002,18.24638005385324,17.10230692525961,19.39045318244687
5,transport,mean,DRO,3.36,13.262313366171183,12.213006072726445,14.31162065961592
5,transport,mean,DRO,3.44,8.916082806082372,8.172914396081854,9.65925121608289
5,transport,mean,DRO,3.52,8.732782594299158,7.998360567991147,9.467204620607168
5,transport,mean,DRO,3.6,8.511175716812234,7.7824277619337305,9.239923671690738
5,transport,mean,DRO,3.68,8.317523201145306,7.596592672981723,9.03845372930889
5,transport,mean,DRO,3.7600000000000002,8.134937123319999,7.406901580086965,8.862972666553032
5,transport,mean,DRO,3.84,7.973527361764385,7.194482813695463,8.752571909833309
5,transport,mean,DRO,3.92,7.013360453970474,6.320366302406226,7.706354605534722
5,transport,mean,DRO,4.0,3.2961365077598876,2.89546106170061,3.6968119538191653
5,transport,mean,DRO,4.08,3.28095563243983,2.873561504259388,3.6883497606202718
5,transport,mean,DRO,4.16,3.1979625356230246,2.796197460118405,3.599727611127644
5,transport,mean,DRO,4.24,0.0,0.0,0.0
5,transport,mean,DRO,4.32,0.0,0.0,0.0
5,transport,mean,DRO,4.4,0.0,0.0,0.0
5,transport,mean,DRO,4.48,0.0,0.0,0.0
5,transport,mean,DRO,4.5600000000000005,0.0,0.0,0.0
5,transport,mean,DRO,4.64,0.0,0.0,0.0
5,transport,mean,DRO,4.72,0.0,0.0,0.0
5,transport,mean,DRO,4.8,0.0,0.0,0.0
5,transport,mean,DRO,4.88,0.0,0.0,0.0
5,transport,mean,DRO,4.96,0.0,0.0,0.0
5,transport,mean,DRO,5.04,0.0,0.0,0.0
5,transport,mean,DRO,5.12,0.0,0.0,0.0
5,transport,mean,DRO,5.2,0.0,0.0,0.0
5,transport,mean,DRO,5.28,0.0,0.0,0.0
5,transport,mean,DRO,5.36,0.0,0.0,0.0
5,transport,mean,DRO,5.44,0.0,0.0,0.0
5,transport,mean,DRO,5.5200000000000005,0.0,0.0,0.0
5,transport,mean,DRO,5.6000000000000005,0.0,0.0,0.0
5,transport,mean,DRO,5.68,0.0,0.0,0.0
5,transport,mean,DRO,5.76,0.0,0.0,0.0
5,transport,mean,DRO,5.84,0.0,0.0,0.0
5,transport,mean,DRO,5.92,0.0,0.0,0.0
5,transport,mean,DRO,6.0,0.0,0.0,0.0
5,transport,mean,DRO,6.08,0.0,0.0,0.0
5,transport,mean,DRO,6.16,0.0,0.0,0.0
5,transport,mean,DRO,6.24,0.0,0.0,0.0
5,transport,mean,DRO,6.32,0.0,0.0,0.0
5,transport,mean,DRO,6.4,0.0,0.0,0.0
5,transport,mean,DRO,6.48,0.0,0.0,0.0
5,transport,mean,DRO,6.5600000000000005,0.0,0.0,0.0
5,transport,mean,DRO,6.640000000000001,0.0,0.0,0.0
5,transport,mean,DRO,6.72,0.0,0.0,0.0
5,transport,mean,DRO,6.8,0.0,0.0,0.0
5,transport,mean,DRO,6.88,0.0,0.0,0.0
5,transport,mean,DRO,6.96,0.0,0.0,0.0
5,transport,mean,DRO,7.04,0.0,0.0,0.0
5,transport,mean,DRO,7.12,0.0,0.0,0.0
5,transport,mean,DRO,7.2,0.0,0.0,0.0
5,transport,mean,DRO,7.28,0.0,0.0,0.0
5,transport,mean,DRO,7.36,0.0,0.0,0.0
5,transport,mean,DRO,7.44,0.0,0.0,0.0
5,transport,mean,DRO,7.5200000000000005,0.0,0.0,0.0
5,transport,mean,DRO,7.6000000000000005,0.0,0.0,0.0
5,transport,mean,DRO,7.68,0.0,0.0,0.0
5,transport,mean,DRO,7.76,0.0,0.0,0.0
5,transport,mean,DRO,7.84,0.0,0.0,0.0
5,transport,mean,DRO,7.92,0.0,0.0,0.0
5,transport,mean,DRO,8.0,0.0,0.0,0.0
5,transport,mean,ERM,0.0,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,0.08,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,0.16,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,0.24,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,0.32,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,0.4,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,0.48,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,0.56,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,0.64,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,0.72,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,0.8,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,0.88,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,0.96,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,1.04,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,1.12,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,1.2,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,1.28,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,1.36,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,1.44,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,1.52,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,1.6,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,1.68,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,1.76,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,1.84,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,1.92,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,2.0,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,2.08,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,2.16,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,2.24,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,2.32,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,2.4,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,2.48,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,2.56,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,2.64,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,2.72,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,2.8000000000000003,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,2.88,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,2.96,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,3.04,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,3.12,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,3.2,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,3.2800000000000002,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,3.36,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,3.44,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,3.52,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,3.6,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,3.68,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,3.7600000000000002,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,3.84,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,3.92,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,4.0,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,4.08,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,4.16,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,4.24,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,4.32,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,4.4,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,4.48,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,4.5600000000000005,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,4.64,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,4.72,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,4.8,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,4.88,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,4.96,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,5.04,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,5.12,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,5.2,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,5.28,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,5.36,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,5.44,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,5.5200000000000005,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,5.6000000000000005,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,5.68,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,5.76,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,5.84,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,5.92,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,6.0,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,6.08,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,6.16,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,6.24,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,6.32,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,6.4,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,6.48,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,6.5600000000000005,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,6.640000000000001,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,6.72,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,6.8,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,6.88,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,6.96,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,7.04,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,7.12,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,7.2,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,7.28,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,7.36,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,7.44,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,7.5200000000000005,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,7.6000000000000005,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,7.68,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,7.76,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,7.84,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,7.92,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,ERM,8.0,140.39710769979357,136.2701784693616,144.52403693022552
5,transport,mean,RS,0.0,125.08398425799292,120.65726392853203,129.5107045874538
5,transport,mean,RS,0.08,124.11685321779028,119.71032371327088,128.5233827223097
5,transport,mean,RS,0.16,116.48724840255787,112.16654623759439,120.80795056752135
5,transport,mean,RS,0.24,115.41267486706883,111.03058653916814,119.79476319496952
5,transport,mean,RS,0.32,116.46677732558021,112.15349319401305,120.78006145714737
5,transport,mean,RS,0.4,115.94017180215945,111.6101301325763,120.27021347174261
5,transport,mean,RS,0.48,110.98516950640308,106.6867379131968,115.28360109960937
5,transport,mean,RS,0.56,110.06402841751151,105.78825475715665,114.33980207786637
5,transport,mean,RS,0.64,114.45771923995888,110.06594403475448,118.84949444516327
5,transport,mean,RS,0.72,111.76895479352291,107.45214801332355,116.08576157372227
5,transport,mean,RS,0.8,113.08688611200719,108.73242544570122,117.44134677831316
5,transport,mean,RS,0.88,103.89709763375973,99.70702734298345,108.087167924536
5,transport,mean,RS,0.96,103.87423292336395,99.77579291401454,107.97267293271335
5,transport,mean,RS,1.04,103.83047727718335,99.61779215726041,108.04316239710629
5,transport,mean,RS,1.12,106.28201538615986,102.11511743109854,110.44891334122117
5,transport,mean,RS,1.2,103.75577473027865,99.51998711922877,107.99156234132852
5,transport,mean,RS,1.28,103.84866249432908,99.72459947834066,107.97272551031749
5,transport,mean,RS,1.36,97.54062554272727,93.46915865971303,101.61209242574151
5,transport,mean,RS,1.44,96.74421312913252,92.69653095032538,100.79189530793965
5,transport,mean,RS,1.52,98.58533374288594,94.48136618329953,102.68930130247234
5,transport,mean,RS,1.6,98.63328690544564,94.5278268356952,102.7387469751961
5,transport,mean,RS,1.68,89.33429425026695,85.43168265380034,93.23690584673356
5,transport,mean,RS,1.76,103.9160497172767,99.73106954949543,108.10102988505798
5,transport,mean,RS,1.84,92.14740907718172,88.1971688912758,96.09764926308765
5,transport,mean,RS,1.92,96.44185099832393,92.40286045727342,100.48084153937444
5,transport,mean,RS,2.0,90.22337823502839,86.30569598947609,94.14106048058069
5,transport,mean,RS,2.08,86.88814936334678,83.0272693241505,90.74902940254307
5,transport,mean,RS,2.16,88.21979604391888,84.33583048419287,92.10376160364488
5,transport,mean,RS,2.24,78.29944841486792,74.60257584704638,81.99632098268947
5,transport,mean,RS,2.32,84.40620586845623,80.58904538302991,88.22336635388254
5,transport,mean,RS,2.4,74.07775093580602,70.49427130138501,77.66123057022703
5,transport,mean,RS,2.48,82.82771743604607,79.03779167991087,86.61764319218128
5,transport,mean,RS,2.56,80.98930904378156,77.23240464717385,84.74621344038927
5,transport,mean,RS,2.64,85.01428232994532,81.18662760455045,88.84193705534018
5,transport,mean,RS,2.72,71.17837466982297,67.68148929191312,74.67526004773282
5,transport,mean,RS,2.8000000000000003,73.20357157051019,69.6457820366854,76.76136110433498
5,transport,mean,RS,2.88,83.12868292584287,79.33358777534029,86.92377807634544
5,transport,mean,RS,2.96,78.26556489061544,74.56955832375144,81.96157145747944
5,transport,mean,RS,3.04,82.3343843181324,78.55314844394977,86.11562019231502
5,transport,mean,RS,3.12,70.58968264538582,67.09807834720668,74.08128694356496
5,transport,mean,RS,3.2,75.34896747723408,71.730837651543,78.96709730292517
5,transport,mean,RS,3.2800000000000002,70.59307933384711,67.10217481673254,74.08398385096169
5,transport,mean,RS,3.36,70.3860536050177,66.89690699683204,73.87520021320334
5,transport,mean,RS,3.44,69.66426795411857,66.21059734072541,73.11793856751173
5,transport,mean,RS,3.52,65.17694985913036,61.92117181742257,68.43272790083816
5,transport,mean,RS,3.6,65.02518666046493,61.77549416417783,68.27487915675202
5,transport,mean,RS,3.68,66.02662988657548,62.73685021650926,69.31640955664169
5,transport,mean,RS,3.7600000000000002,63.36507047599953,60.20279077507279,66.52735017692626
5,transport,mean,RS,3.84,56.21987413742947,53.391738352973235,59.04800992188571
5,transport,mean,RS,3.92,64.7736395544172,61.53656132218209,68.01071778665232
5,transport,mean,RS,4.0,64.68089928237231,61.44852341658134,67.91327514816328
5,transport,mean,RS,4.08,62.99110795722583,59.85020591789219,66.13200999655947
5,transport,mean,RS,4.16,56.69157917107412,53.83874776858613,59.544410573562104
5,transport,mean,RS,4.24,52.79139150449691,50.173726561296846,55.40905644769697
5,transport,mean,RS,4.32,55.25012985295123,52.47548465305494,58.024775052847524
5,transport,mean,RS,4.4,57.2611940725747,54.37784569709206,60.144542448057344
5,transport,mean,RS,4.48,63.15563392757,60.005240455223614,66.30602739991639
5,transport,mean,RS,4.5600000000000005,54.53743656662453,51.805315404304345,57.26955772894471
5,transport,mean,RS,4.64,64.59039708233512,61.36257400938589,67.81822015528435
5,transport,mean,RS,4.72,52.24142891587074,49.66618878878805,54.816669042953436
5,transport,mean,RS,4.8,50.73625036405148,48.23558376029926,53.2369169678037
5,transport,mean,RS,4.88,53.45188044371182,50.78893571180619,56.114825175617455
5,transport,mean,RS,4.96,52.01181995029936,49.453481492634474,54.57015840796425
5,transport,mean,RS,5.04,45.75279556793716,43.44181380694898,48.06377732892535
5,transport,mean,RS,5.12,50.608968334333746,48.11544560176446,53.10249106690303
5,transport,mean,RS,5.2,48.18495528314982,45.80939523384321,50.560515332456426
5,transport,mean,RS,5.28,48.88997830997636,46.478367024261956,51.30158959569076
5,transport,mean,RS,5.36,45.92933123692558,43.61394447851738,48.24471799533377
5,transport,mean,RS,5.44,44.95369645049942,42.66298352204759,47.244409378951254
5,transport,mean,RS,5.5200000000000005,45.416505986110586,43.11400821426213,47.719003757959044
5,transport,mean,RS,5.6000000000000005,45.513828192049886,43.20886317109072,47.81879321300905
5,transport,mean,RS,5.68,52.33742168106609,49.755625312463295,54.919218049668885
5,transport,mean,RS,5.76,37.175836239906815,35.12146945538905,39.23020302442458
5,transport,mean,RS,5.84,28.865581295393476,27.128021182267567,30.603141408519384
5,transport,mean,RS,5.92,42.736861371423814,40.505190242890365,44.96853249995726
5,transport,mean,RS,6.0,28.930993310657897,27.19093090759303,30.67105571372276
5,transport,mean,RS,6.08,32.128166227597234,30.264158778894092,33.992173676300375
5,transport,mean,RS,6.16,27.0162577048845,25.353369945628664,28.679145464140333
5,transport,mean,RS,6.24,34.33764854332364,32.388509055197176,36.2867880314501
5,transport,mean,RS,6.32,27.30542406549381,25.6302838229079,28.98056430807972
5,transport,mean,RS,6.4,43.4248406368898,41.174940673417595,45.674740600362
5,transport,mean,RS,6.48,26.25761537804315,24.622393942719366,27.89283681336693
5,transport,mean,RS,6.5600000000000005,25.749559711048516,24.133426481877382,27.36569294021965
5,transport,mean,RS,6.640000000000001,30.080802662567944,28.29640780189037,31.865197523245516
5,transport,mean,RS,6.72,26.74495215951111,25.092936913328124,28.3969674056941
5,transport,mean,RS,6.8,25.114043996564938,23.52120246575226,26.706885527377615
5,transport,mean,RS,6.88,33.696607443178294,31.771664986553063,35.621549899803526
5,transport,mean,RS,6.96,30.06507039110961,28.281275319270044,31.848865462949178
5,transport,mean,RS,7.04,26.177295770896205,24.54469448009642,27.809897061695988
5,transport,mean,RS,7.12,25.410392639688837,23.807403242942232,27.01338203643544
5,transport,mean,RS,7.2,26.873812376973024,25.216792994874343,28.530831759071706
5,transport,mean,RS,7.28,26.279902462252597,24.64393219688738,27.915872727617813
5,transport,mean,RS,7.36,25.180036581660023,23.585339411529244,26.7747337517908
5,transport,mean,RS,7.44,25.850446798529294,24.23064786882764,27.47024572823095
5,transport,mean,RS,7.5200000000000005,26.908388461891903,25.249941638358564,28.566835285425242
5,transport,mean,RS,7.6000000000000005,25.964806273648808,24.340339944310728,27.589272602986888
5,transport,mean,RS,7.68,24.551570543303605,22.98019460858241,26.1229464780248
5,transport,mean,RS,7.76,23.53432340130435,21.984578677150044,25.084068125458653
5,transport,mean,RS,7.84,25.518110349409113,23.910812766759257,27.12540793205897
5,transport,mean,RS,7.92,25.234771448612612,23.638309971849974,26.83123292537525
5,transport,mean,RS,8.0,23.627335479853645,22.07572614359558,25.17894481611171
5,transport,quantile95,DRO,0.0,283.6367397934736,281.86909278097454,290.26556329333835
5,transport,quantile95,DRO,0.08,283.63673979347317,281.86909278097454,290.2655632933388
5,transport,quantile95,DRO,0.16,282.2399645168059,280.5241615143275,290.3245926987677
5,transport,quantile95,DRO,0.24,282.2399645168059,280.5241615143276,290.32459269876756
5,transport,quantile95,DRO,0.32,282.23996451680597,280.5241615143276,290.3245926987676
5,transport,quantile95,DRO,0.4,283.64916215347193,281.5914089951535,286.4308459975084
5,transport,quantile95,DRO,0.48,283.649162153472,281.59140899515353,286.4308459975085
5,transport,quantile95,DRO,0.56,283.64812296708567,281.5686341206165,287.1176917518389
5,transport,quantile95,DRO,0.64,287.6470844998868,282.59483507477427,293.6080808885515
5,transport,quantile95,DRO,0.72,287.64708449988694,282.28150983887724,294.6397314162456
5,transport,quantile95,DRO,0.8,287.6470844998867,282.28150983887724,294.67496913891773
5,transport,quantile95,DRO,0.88,289.33111144877586,284.7505422503801,293.1731917231694
5,transport,quantile95,DRO,0.96,291.7977584244989,287.77933385739544,294.33232122544314
5,transport,quantile95,DRO,1.04,291.0644051321105,288.0257898983492,293.5438435810237
5,transport,quantile95,DRO,1.12,291.3565135379232,288.60947809371277,292.8213297478941
5,transport,quantile95,DRO,1.2,289.4301021925479,284.8672376936928,292.30067269144746
5,transport,quantile95,DRO,1.28,289.16615477589045,283.1983043681956,294.8557726949156
5,transport,quantile95,DRO,1.36,295.76157178006656,291.6419109901611,298.6316323644679
5,transport,quantile95,DRO,1.44,291.5796518976104,289.3573955425368,295.15263615730606
5,transport,quantile95,DRO,1.52,286.7511494436704,281.15358862310984,289.86017573957906
5,transport,quantile95,DRO,1.6,286.4959473932199,281.29889779231274,290.2371243721981
5,transport,quantile95,DRO,1.68,283.04446539303274,279.5314842909397,286.9826445870665
5,transport,quantile95,DRO,1.76,273.1825841417353,269.79548482652797,278.4643772815242
5,transport,quantile95,DRO,1.84,276.09902991507346,272.553029638079,282.1434453193258
5,transport,quantile95,DRO,1.92,279.3805503239955,274.2704025015922,285.7709575656498
5,transport,quantile95,DRO,2.0,279.2623240681352,273.729325199201,284.81425808418334
5,transport,quantile95,DRO,2.08,279.26232406813455,273.7293251992006,284.8142580841823
5,transport,quantile95,DRO,2.16,278.94739012827966,273.5499809453926,284.29522243549974
5,transport,quantile95,DRO,2.24,263.2607987513905,258.658017775011,270.48490740381726
5,transport,quantile95,DRO,2.32,269.17802822781823,264.0821314427873,273.3359058064931
5,transport,quantile95,DRO,2.4,263.51389300462563,262.3412338581883,271.1132358692652
5,transport,quantile95,DRO,2.48,218.91794865840436,210.21948857030404,222.67580992465534
5,transport,quantile95,DRO,2.56,214.99560614356233,206.93871978396646,220.45098329224214
5,transport,quantile95,DRO,2.64,202.28773986248524,197.76006283442666,205.3422585119929
5,transport,quantile95,DRO,2.72,133.73097090734123,130.6453127521848,135.560761582335
5,transport,quantile95,DRO,2.8000000000000003,126.67821860284465,124.22108516303155,129.36235447633203
5,transport,quantile95,DRO,2.88,112.18497166564927,109.59851916764738,116.6036361853315
5,transport,quantile95,DRO,2.96,96.64954353623364,93.82569453033665,100.72341118044797
5,transport,quantile95,DRO,3.04,86.63871498337744,83.92740850633312,88.08553642899052
5,transport,quantile95,DRO,3.12,82.97819814998739,79.72219279210769,86.12393943262117
5,transport,quantile95,DRO,3.2,78.37723227949287,77.40974372492903,80.61372309311331
5,transport,quantile95,DRO,3.2800000000000002,62.4829415655783,60.980276514042856,63.23264147061678
5,transport,quantile95,DRO,3.36,52.20557887216371,51.32778920890386,53.704559090339515
5,transport,quantile95,DRO,3.44,39.78092196444927,38.97972183756549,41.86364295721997
5,transport,quantile95,DRO,3.52,39.17195739153922,38.396662513334206,41.36589575476634
5,transport,quantile95,DRO,3.6,39.16940763926316,38.139694421011946,39.84319185634401
5,transport,quantile95,DRO,3.68,38.75868433068147,37.91487492938082,39.84319185634401
5,transport,quantile95,DRO,3.7600000000000002,39.21071236062617,38.448296115356655,40.581715780407144
5,transport,quantile95,DRO,3.84,40.80021854418476,39.83812984230993,42.28229496781061
5,transport,quantile95,DRO,3.92,36.3791393647061,34.85429189026449,38.56526818507388
5,transport,quantile95,DRO,4.0,19.40507874919399,18.14847850416575,20.41851283833754
5,transport,quantile95,DRO,4.08,18.917560435949206,18.245385917885606,20.287146907644715
5,transport,quantile95,DRO,4.16,18.463814700396618,17.990095168252132,20.20844962382351
5,transport,quantile95,DRO,4.24,0.0,0.0,0.0
5,transport,quantile95,DRO,4.32,0.0,0.0,0.0
5,transport,quantile95,DRO,4.4,0.0,0.0,0.0
5,transport,quantile95,DRO,4.48,0.0,0.0,0.0
5,transport,quantile95,DRO,4.5600000000000005,0.0,0.0,0.0
5,transport,quantile95,DRO,4.64,0.0,0.0,0.0
5,transport,quantile95,DRO,4.72,0.0,0.0,0.0
5,transport,quantile95,DRO,4.8,0.0,0.0,0.0
5,transport,quantile95,DRO,4.88,0.0,0.0,0.0
5,transport,quantile95,DRO,4.96,0.0,0.0,0.0
5,transport,quantile95,DRO,5.04,0.0,0.0,0.0
5,transport,quantile95,DRO,5.12,0.0,0.0,0.0
5,transport,quantile95,DRO,5.2,0.0,0.0,0.0
5,transport,quantile95,DRO,5.28,0.0,0.0,0.0
5,transport,quantile95,DRO,5.36,0.0,0.0,0.0
5,transport,quantile95,DRO,5.44,0.0,0.0,0.0
5,transport,quantile95,DRO,5.5200000000000005,0.0,0.0,0.0
5,transport,quantile95,DRO,5.6000000000000005,0.0,0.0,0.0
5,transport,quantile95,DRO,5.68,0.0,0.0,0.0
5,transport,quantile95,DRO,5.76,0.0,0.0,0.0
5,transport,quantile95,DRO,5.84,0.0,0.0,0.0
5,transport,quantile95,DRO,5.92,0.0,0.0,0.0
5,transport,quantile95,DRO,6.0,0.0,0.0,0.0
5,transport,quantile95,DRO,6.08,0.0,0.0,0.0
5,transport,quantile95,DRO,6.16,0.0,0.0,0.0
5,transport,quantile95,DRO,6.24,0.0,0.0,0.0
5,transport,quantile95,DRO,6.32,0.0,0.0,0.0
5,transport,quantile95,DRO,6.4,0.0,0.0,0.0
5,transport,quantile95,DRO,6.48,0.0,0.0,0.0
5,transport,quantile95,DRO,6.5600000000000005,0.0,0.0,0.0
5,transport,quantile95,DRO,6.640000000000001,0.0,0.0,0.0
5,transport,quantile95,DRO,6.72,0.0,0.0,0.0
5,transport,quantile95,DRO,6.8,0.0,0.0,0.0
5,transport,quantile95,DRO,6.88,0.0,0.0,0.0
5,transport,quantile95,DRO,6.96,0.0,0.0,0.0
5,transport,quantile95,DRO,7.04,0.0,0.0,0.0
5,transport,quantile95,DRO,7.12,0.0,0.0,0.0
5,transport,quantile95,DRO,7.2,0.0,0.0,0.0
5,transport,quantile95,DRO,7.28,0.0,0.0,0.0
5,transport,quantile95,DRO,7.36,0.0,0.0,0.0
5,transport,quantile95,DRO,7.44,0.0,0.0,0.0
5,transport,quantile95,DRO,7.5200000000000005,0.0,0.0,0.0
5,transport,quantile95,DRO,7.6000000000000005,0.0,0.0,0.0
5,transport,quantile95,DRO,7.68,0.0,0.0,0.0
5,transport,quantile95,DRO,7.76,0.0,0.0,0.0
5,transport,quantile95,DRO,7.84,0.0,0.0,0.0
5,transport,quantile95,DRO,7.92,0.0,0.0,0.0
5,transport,quantile95,DRO,8.0,0.0,0.0,0.0
5,transport,quantile95,ERM,0.0,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,0.08,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,0.16,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,0.24,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,0.32,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,0.4,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,0.48,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,0.56,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,0.64,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,0.72,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,0.8,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,0.88,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,0.96,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,1.04,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,1.12,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,1.2,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,1.28,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,1.36,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,1.44,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,1.52,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,1.6,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,1.68,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,1.76,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,1.84,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,1.92,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,2.0,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,2.08,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,2.16,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,2.24,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,2.32,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,2.4,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,2.48,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,2.56,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,2.64,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,2.72,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,2.8000000000000003,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,2.88,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,2.96,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,3.04,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,3.12,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,3.2,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,3.2800000000000002,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,3.36,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,3.44,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,3.52,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,3.6,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,3.68,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,3.7600000000000002,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,3.84,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,3.92,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,4.0,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,4.08,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,4.16,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,4.24,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,4.32,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,4.4,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,4.48,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,4.5600000000000005,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,4.64,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,4.72,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,4.8,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,4.88,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,4.96,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,5.04,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,5.12,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,5.2,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,5.28,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,5.36,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,5.44,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,5.5200000000000005,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,5.6000000000000005,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,5.68,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,5.76,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,5.84,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,5.92,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,6.0,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,6.08,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,6.16,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,6.24,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,6.32,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,6.4,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,6.48,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,6.5600000000000005,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,6.640000000000001,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,6.72,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,6.8,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,6.88,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,6.96,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,7.04,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,7.12,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,7.2,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,7.28,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,7.36,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,7.44,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,7.5200000000000005,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,7.6000000000000005,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,7.68,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,7.76,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,7.84,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,7.92,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,ERM,8.0,283.63673979347317,281.8690927809746,290.26556329333874
5,transport,quantile95,RS,0.0,287.52999368099705,284.5909138676524,291.18199473208796
5,transport,quantile95,RS,0.08,287.58911865013846,284.92585560495934,290.5374258575011
5,transport,quantile95,RS,0.16,275.92536320982816,272.34596425666183,281.34483259229916
5,transport,quantile95,RS,0.24,279.60138960699436,274.2275832479822,288.2630421519987
5,transport,quantile95,RS,0.32,275.9917936153859,272.1561058871758,280.7674747944697
5,transport,quantile95,RS,0.4,276.29603425031706,272.3459642566617,285.0139986878068
5,transport,quantile95,RS,0.48,278.8456107730451,272.1165934623766,280.77978195174927
5,transport,quantile95,RS,0.56,277.1604935771931,270.7082992045464,280.2852748529042
5,transport,quantile95,RS,0.64,282.5949747877547,277.29095527340326,288.9761255312062
5,transport,quantile95,RS,0.72,278.0571866440915,273.14480973563514,283.12416732315234
5,transport,quantile95,RS,0.8,279.45441975631786,275.3487028216043,286.9769710178206
5,transport,quantile95,RS,0.88,263.9359595743144,260.47660570379924,270.6908099719924
5,transport,quantile95,RS,0.96,261.0567139245002,258.33697843102823,267.53652621145653
5,transport,quantile95,RS,1.04,266.4159829578178,262.10926375026656,270.773251933124
5,transport,quantile95,RS,1.12,267.2727474747884,261.4400591267233,275.48946724816335
5,transport,quantile95,RS,1.2,266.65538174535084,263.3259366659749,272.6775294535352
5,transport,quantile95,RS,1.28,261.1278392219029,258.42588769870065,270.2098849994018
5,transport,quantile95,RS,1.36,257.0721799429256,252.1785071140267,261.8156851387145
5,transport,quantile95,RS,1.44,255.44753941410036,249.7299102934828,260.45446041789376
5,transport,quantile95,RS,1.52,260.9358866907329,254.33340931694264,262.89424709984377
5,transport,quantile95,RS,1.6,261.1052701701739,254.43053851473158,262.8942470998437
5,transport,quantile95,RS,1.68,244.09992844916556,236.601757172603,246.3156394743672
5,transport,quantile95,RS,1.76,264.4712909769682,260.467127364188,270.6711890667214
5,transport,quantile95,RS,1.84,249.2440347624489,242.30172083022222,251.0559450921983
5,transport,quantile95,RS,1.92,254.4091195756129,248.59572212151377,259.43497605697183
5,transport,quantile95,RS,2.0,246.4860485661031,238.44132362503905,247.6038618055164
5,transport,quantile95,RS,2.08,238.79245724307103,232.6627328706439,242.6465918692579
5,transport,quantile95,RS,2.16,241.73893048122406,234.2291023906443,244.82154432668483
5,transport,quantile95,RS,2.24,216.797713678747,213.4927753268484,225.73159802555747
5,transport,quantile95,RS,2.32,232.96216711101133,228.1120035089693,236.34941805182257
5,transport,quantile95,RS,2.4,209.77050589515858,202.75274196476,217.3249799893279
5,transport,quantile95,RS,2.48,230.02201765154416,225.7006420633097,233.67500685045053
5,transport,quantile95,RS,2.56,225.06977679160536,219.68866558140456,231.22357634426814
5,transport,quantile95,RS,2.64,234.38127286069312,228.95913496196226,238.19253094441856
5,transport,quantile95,RS,2.72,204.20277563999517,197.27781444071,208.56583766142896
5,transport,quantile95,RS,2.8000000000000003,207.13264215533079,200.602742558718,214.89121632711655
5,transport,quantile95,RS,2.88,230.83014986142032,226.26885297804205,234.50085756051874
5,transport,quantile95,RS,2.96,216.8586281482463,213.34792140070044,225.63529328185788
5,transport,quantile95,RS,3.04,228.67559706166364,223.94729525116617,233.42355976545716
5,transport,quantile95,RS,3.12,203.79514186691992,196.37574609412363,206.41663784836567
5,transport,quantile95,RS,3.2,213.5421856898142,205.64140160008398,219.29552559014317
5,transport,quantile95,RS,3.2800000000000002,203.77556950228944,196.35510611459128,206.33855873678712
5,transport,quantile95,RS,3.36,202.19049954448525,197.2159174881848,205.09641353158221
5,transport,quantile95,RS,3.44,202.8657182455882,194.56386732440575,204.3264820176426
5,transport,quantile95,RS,3.52,192.19214655960388,188.25000377772224,197.74382589339436
5,transport,quantile95,RS,3.6,188.30200604841806,185.2308498105339,197.0792219598048
5,transport,quantile95,RS,3.68,194.03795480976197,189.48034306219526,200.03582237095767
5,transport,quantile95,RS,3.7600000000000002,186.87708062860955,184.4790382868867,193.86347481513494
5,transport,quantile95,RS,3.84,167.40202943084415,159.19572293841873,170.46391554353806
5,transport,quantile95,RS,3.92,187.4427678811289,185.23084981053378,196.01888792759638
5,transport,quantile95,RS,4.0,187.3037155524297,185.23084981053384,195.7076765152646
5,transport,quantile95,RS,4.08,185.86970834170802,184.27516704841236,192.67913771845863
5,transport,quantile95,RS,4.16,168.46426756130847,160.66095299013983,172.84497760012056
5,transport,quantile95,RS,4.24,153.69621786294667,151.8154873078858,156.63604509957187
5,transport,quantile95,RS,4.32,161.95164063160692,158.111724124731,167.73663703815203
5,transport,quantile95,RS,4.4,170.21716349816532,163.03576171351835,175.02986389403773
5,transport,quantile95,RS,4.48,186.8616085263801,184.40295918845828,193.15977935673158
5,transport,quantile95,RS,4.5600000000000005,158.34621525182604,156.56929663525074,163.96928929670486
5,transport,quantile95,RS,4.64,187.1671501377615,185.23084981053395,195.46973753841138
5,transport,quantile95,RS,4.72,153.69621786294755,150.19848780259844,155.80698117931973
5,transport,quantile95,RS,4.8,147.42922845523162,144.72912720053998,150.21366266008928
5,transport,quantile95,RS,4.88,155.86903930059185,154.52173894835886,158.20290241324574
5,transport,quantile95,RS,4.96,152.32513917478445,149.5531530279154,154.30719049804839
5,transport,quantile95,RS,5.04,131.1369660436946,129.27674045442635,133.5374050516115
5,transport,quantile95,RS,5.12,146.6823471988276,143.89122694092197,149.74389145490892
5,transport,quantile95,RS,5.2,135.59144640325096,134.99003440971433,137.39315301705057
5,transport,quantile95,RS,5.28,139.91706533140896,135.7953492614555,141.12060819950872
5,transport,quantile95,RS,5.36,131.44625107183026,129.27674045442626,134.15132210647056
5,transport,quantile95,RS,5.44,129.54016323096528,129.04320839198422,132.45626296352893
5,transport,quantile95,RS,5.5200000000000005,130.49531246027627,129.27674045442635,132.78333140124937
5,transport,quantile95,RS,5.6000000000000005,130.69305861486436,129.27674045442572,132.9034974929127
5,transport,quantile95,RS,5.68,153.6962178629466,150.47132279326857,155.63089870352508
5,transport,quantile95,RS,5.76,112.18175398995481,109.47382044624517,116.51260356342823
5,transport,quantile95,RS,5.84,93.65311317643427,92.31833832195082,96.45358337292409
5,transport,quantile95,RS,5.92,126.67821860284468,124.54629645109493,130.74041338506404
5,transport,quantile95,RS,6.0,93.65311317643427,92.9813838494871,96.65693485473652
5,transport,quantile95,RS,6.08,102.9613858352439,99.41602475403693,105.28304782311157
5,transport,quantile95,RS,6.16,87.71998140285768,86.33467954344442,91.32611306878067
5,transport,quantile95,RS,6.24,105.97239782199712,102.57105883061497,108.12461809942663
5,transport,quantile95,RS,6.32,88.30402966453848,86.71692370594567,92.64857183791075
5,transport,quantile95,RS,6.4,128.22913923969378,125.82242384034868,131.63254079335746
5,transport,quantile95,RS,6.48,87.37808293217545,85.79001761771642,89.29108440265495
5,transport,quantile95,RS,6.5600000000000005,86.6387149833774,83.87536531436893,88.08553642899048
5,transport,quantile95,RS,6.640000000000001,96.83032172572085,93.88917121688866,100.72341118044802
5,transport,quantile95,RS,6.72,87.69664254487937,86.33467954344457,90.27632862766049
5,transport,quantile95,RS,6.8,82.9781981499875,79.7221927921077,86.13844441254498
5,transport,quantile95,RS,6.88,104.8563973392701,100.94126858012399,108.12461809942658
5,transport,quantile95,RS,6.96,96.7475976239771,93.84159179668578,100.72341118044793
5,transport,quantile95,RS,7.04,87.37808293217562,85.71259008140993,88.56723783855188
5,transport,quantile95,RS,7.12,82.97819814998738,80.32581405531329,86.43854121029607
5,transport,quantile95,RS,7.2,87.71998140285768,86.33467954344444,90.43449387180658
5,transport,quantile95,RS,7.28,87.37808293217549,85.82264402814131,89.29108440265495
5,transport,quantile95,RS,7.36,82.97819814998742,79.7221927921077,86.43854121029608
5,transport,quantile95,RS,7.44,86.6387149833775,84.09763135471715,88.08553642899052
5,transport,quantile95,RS,7.5200000000000005,87.71998140285773,86.33467954344455,90.63586588853595
5,transport,quantile95,RS,7.6000000000000005,86.63871498337744,84.30057804256448,88.08553642899052
5,transport,quantile95,RS,7.68,80.18769633145496,78.28977253370823,83.64818657478006
5,transport,quantile95,RS,7.76,78.23043584351191,77.40974372492899,81.77944899009505
5,transport,quantile95,RS,7.84,85.21208193481509,82.66184925714192,86.75428406697428
5,transport,quantile95,RS,7.92,82.97819814998735,79.79836832544646,86.43854121029601
5,transport,quantile95,RS,8.0,78.23043584351186,77.40974372492896,81.77944899009505


==> anc/experimental_data/all_results_long_c10.csv <==
c,comp,metric,method,k,center,lower,upper
10,emergency,mean,DRO,0.0,513.2497731443875,486.3783422450988,540.1212040436762
10,emergency,mean,DRO,0.075,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,DRO,0.15,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,DRO,0.22499999999999998,513.2497731443902,486.37834224510146,540.121204043679
10,emergency,mean,DRO,0.3,513.2497731443874,486.3783422450987,540.1212040436761
10,emergency,mean,DRO,0.375,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,DRO,0.44999999999999996,513.2497731443874,486.3783422450987,540.1212040436761
10,emergency,mean,DRO,0.525,513.2497731443874,486.3783422450987,540.1212040436761
10,emergency,mean,DRO,0.6,513.2497731443873,486.37834224509857,540.121204043676
10,emergency,mean,DRO,0.6749999999999999,513.2497731443875,486.3783422450988,540.1212040436762
10,emergency,mean,DRO,0.75,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,DRO,0.825,513.2497731443867,486.378342245098,540.1212040436754
10,emergency,mean,DRO,0.8999999999999999,513.249773144389,486.3783422451002,540.1212040436777
10,emergency,mean,DRO,0.975,513.2497731443879,486.37834224509913,540.1212040436766
10,emergency,mean,DRO,1.05,513.2497731443867,486.378342245098,540.1212040436754
10,emergency,mean,DRO,1.125,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,DRO,1.2,513.2497731443875,486.3783422450988,540.1212040436762
10,emergency,mean,DRO,1.275,513.2497731443877,486.378342245099,540.1212040436765
10,emergency,mean,DRO,1.3499999999999999,513.2497731443871,486.37834224509834,540.1212040436758
10,emergency,mean,DRO,1.425,513.249773144387,486.3783422450982,540.1212040436757
10,emergency,mean,DRO,1.5,513.249773144387,486.3783422450982,540.1212040436757
10,emergency,mean,DRO,1.575,499.1967840034999,472.582143146938,525.8114248600617
10,emergency,mean,DRO,1.65,473.927854720003,447.80389217571434,500.0518172642916
10,emergency,mean,DRO,1.7249999999999999,473.9278547200029,447.8038921757143,500.05181726429157
10,emergency,mean,DRO,1.7999999999999998,432.7646967518887,407.5054883160665,458.02390518771097
10,emergency,mean,DRO,1.875,419.26693878381684,394.31674093812563,444.21713662950805
10,emergency,mean,DRO,1.95,418.94198966464154,393.9993406046619,443.8846387246212
10,emergency,mean,DRO,2.025,373.96179244968465,350.1323888801386,397.7911960192307
10,emergency,mean,DRO,2.1,345.7778986453385,322.71572683539404,368.84007045528296
10,emergency,mean,DRO,2.175,342.218425918757,319.2567692101622,365.18008262735185
10,emergency,mean,DRO,2.25,340.40395719296646,317.49429908142025,363.31361530451267
10,emergency,mean,DRO,2.3249999999999997,340.19434856616726,317.29069773448055,363.097999397854
10,emergency,mean,DRO,2.4,338.9052337947192,316.03856333933544,361.771904250103
10,emergency,mean,DRO,2.475,328.8635983161412,306.2884718020244,351.43872483025797
10,emergency,mean,DRO,2.55,303.0375633689278,281.2787076592253,324.7964190786303
10,emergency,mean,DRO,2.625,293.9359232561812,272.48379948565054,315.38804702671183
10,emergency,mean,DRO,2.6999999999999997,280.40518823793053,259.4214005891921,301.38897588666896
10,emergency,mean,DRO,2.775,277.7932699510307,256.90290120632056,298.68363869574085
10,emergency,mean,DRO,2.85,273.04971723135935,252.33085826451236,293.76857619820635
10,emergency,mean,DRO,2.925,269.7985549642674,249.1976356245705,290.39947430396427
10,emergency,mean,DRO,3.0,256.8781329307759,236.7521707292803,277.0040951322715
10,emergency,mean,DRO,3.0749999999999997,217.04373211063458,198.47614137832574,235.61132284294342
10,emergency,mean,DRO,3.15,179.03663776845335,162.10685929312868,195.966416243778
10,emergency,mean,DRO,3.225,155.73431970720313,139.87764709518424,171.590992319222
10,emergency,mean,DRO,3.3,155.7343197072024,139.87764709518356,171.59099231922121
10,emergency,mean,DRO,3.375,155.5714711172121,139.72263454900974,171.42030768541446
10,emergency,mean,DRO,3.4499999999999997,148.84333590945695,133.32655009998234,164.36012171893157
10,emergency,mean,DRO,3.525,145.06293637288366,129.74071951358928,160.38515323217803
10,emergency,mean,DRO,3.5999999999999996,139.8532579706873,124.8101342198472,154.89638172152743
10,emergency,mean,DRO,3.675,126.1417390090628,111.88371753251377,140.39976048561184
10,emergency,mean,DRO,3.75,113.62363733174946,100.15690984244145,127.09036482105748
10,emergency,mean,DRO,3.8249999999999997,113.62363733174949,100.15690984244148,127.0903648210575
10,emergency,mean,DRO,3.9,109.72048764053173,96.51051537064755,122.9304599104159
10,emergency,mean,DRO,3.9749999999999996,105.2322180965584,92.31917318386276,118.14526300925404
10,emergency,mean,DRO,4.05,97.89505206736105,85.49113702499511,110.29896710972699
10,emergency,mean,DRO,4.125,78.43466273372253,67.4430014612167,89.42632400622837
10,emergency,mean,DRO,4.2,72.39240280194416,61.86806464744877,82.91674095643954
10,emergency,mean,DRO,4.2749999999999995,66.01677207049889,56.002734550585814,76.03080959041196
10,emergency,mean,DRO,4.35,58.804037517651466,49.37378882001684,68.23428621528609
10,emergency,mean,DRO,4.425,53.66585286209908,44.660180330480955,62.671525393717204
10,emergency,mean,DRO,4.5,39.96856124004126,32.21870619014339,47.71841628993913
10,emergency,mean,DRO,4.575,35.168778021972116,27.91940036556069,42.41815567838354
10,emergency,mean,DRO,4.6499999999999995,33.21021442399702,26.173016488028793,40.24741235996525
10,emergency,mean,DRO,4.725,33.21021442399703,26.1730164880288,40.24741235996526
10,emergency,mean,DRO,4.8,30.391988538347082,23.671149672832982,37.11282740386118
10,emergency,mean,DRO,4.875,30.355172385371333,23.638578095693777,37.07176667504889
10,emergency,mean,DRO,4.95,30.355172385371294,23.63857809569374,37.07176667504885
10,emergency,mean,DRO,5.0249999999999995,23.97979512552853,18.01579540902973,29.943794842027327
10,emergency,mean,DRO,5.1,23.979795125528724,18.015795409029902,29.943794842027547
10,emergency,mean,DRO,5.175,15.12338404612353,10.466601691271213,19.780166400975844
10,emergency,mean,DRO,5.25,11.455164218371811,7.539102221622471,15.371226215121151
10,emergency,mean,DRO,5.325,11.03161667013833,7.207435126655152,14.855798213621508
10,emergency,mean,DRO,5.3999999999999995,11.031616670138398,7.207435126655205,14.85579821362159
10,emergency,mean,DRO,5.475,9.541632528348138,6.05932846533706,13.023936591359217
10,emergency,mean,DRO,5.55,9.54163252834811,6.059328465337039,13.023936591359181
10,emergency,mean,DRO,5.625,9.037877390783136,5.679645349922817,12.396109431643454
10,emergency,mean,DRO,5.7,8.811414451905938,5.5082074461715,12.114621457640375
10,emergency,mean,DRO,5.7749999999999995,8.81141445190597,5.508207446171525,12.114621457640414
10,emergency,mean,DRO,5.85,6.28874000984389,3.6517823447461644,8.925697674941615
10,emergency,mean,DRO,5.925,4.506867159957614,2.4460067444814246,6.567727575433803
10,emergency,mean,DRO,6.0,2.8295079718326464,1.3492165558405385,4.3097993878247545
10,emergency,mean,DRO,6.075,0.7988535350651955,0.08624203131718522,1.5114650388132058
10,emergency,mean,DRO,6.1499999999999995,0.3118142935092347,-0.03235593596273634,0.6559845229812057
10,emergency,mean,DRO,6.225,0.21929177059295005,-0.035681205160449175,0.4742647463463493
10,emergency,mean,DRO,6.3,0.0,0.0,0.0
10,emergency,mean,DRO,6.375,0.0,0.0,0.0
10,emergency,mean,DRO,6.45,0.0,0.0,0.0
10,emergency,mean,DRO,6.5249999999999995,0.0,0.0,0.0
10,emergency,mean,DRO,6.6,0.0,0.0,0.0
10,emergency,mean,DRO,6.675,0.0,0.0,0.0
10,emergency,mean,DRO,6.75,0.0,0.0,0.0
10,emergency,mean,DRO,6.825,0.0,0.0,0.0
10,emergency,mean,DRO,6.8999999999999995,0.0,0.0,0.0
10,emergency,mean,DRO,6.975,0.0,0.0,0.0
10,emergency,mean,DRO,7.05,0.0,0.0,0.0
10,emergency,mean,DRO,7.125,0.0,0.0,0.0
10,emergency,mean,DRO,7.199999999999999,0.0,0.0,0.0
10,emergency,mean,DRO,7.2749999999999995,0.0,0.0,0.0
10,emergency,mean,DRO,7.35,0.0,0.0,0.0
10,emergency,mean,DRO,7.425,0.0,0.0,0.0
10,emergency,mean,DRO,7.5,0.0,0.0,0.0
10,emergency,mean,DRO,7.574999999999999,0.0,0.0,0.0
10,emergency,mean,DRO,7.6499999999999995,0.0,0.0,0.0
10,emergency,mean,DRO,7.725,0.0,0.0,0.0
10,emergency,mean,DRO,7.8,0.0,0.0,0.0
10,emergency,mean,DRO,7.875,0.0,0.0,0.0
10,emergency,mean,DRO,7.949999999999999,0.0,0.0,0.0
10,emergency,mean,DRO,8.025,0.0,0.0,0.0
10,emergency,mean,DRO,8.1,0.0,0.0,0.0
10,emergency,mean,DRO,8.174999999999999,0.0,0.0,0.0
10,emergency,mean,DRO,8.25,0.0,0.0,0.0
10,emergency,mean,DRO,8.325,0.0,0.0,0.0
10,emergency,mean,DRO,8.4,0.0,0.0,0.0
10,emergency,mean,DRO,8.475,0.0,0.0,0.0
10,emergency,mean,DRO,8.549999999999999,0.0,0.0,0.0
10,emergency,mean,DRO,8.625,0.0,0.0,0.0
10,emergency,mean,DRO,8.7,0.0,0.0,0.0
10,emergency,mean,DRO,8.775,0.0,0.0,0.0
10,emergency,mean,DRO,8.85,0.0,0.0,0.0
10,emergency,mean,DRO,8.924999999999999,0.0,0.0,0.0
10,emergency,mean,DRO,9.0,0.0,0.0,0.0
10,emergency,mean,ERM,0.0,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,0.075,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,0.15,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,0.22499999999999998,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,0.3,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,0.375,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,0.44999999999999996,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,0.525,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,0.6,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,0.6749999999999999,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,0.75,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,0.825,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,0.8999999999999999,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,0.975,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,1.05,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,1.125,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,1.2,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,1.275,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,1.3499999999999999,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,1.425,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,1.5,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,1.575,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,1.65,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,1.7249999999999999,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,1.7999999999999998,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,1.875,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,1.95,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,2.025,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,2.1,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,2.175,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,2.25,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,2.3249999999999997,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,2.4,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,2.475,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,2.55,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,2.625,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,2.6999999999999997,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,2.775,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,2.85,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,2.925,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,3.0,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,3.0749999999999997,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,3.15,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,3.225,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,3.3,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,3.375,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,3.4499999999999997,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,3.525,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,3.5999999999999996,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,3.675,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,3.75,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,3.8249999999999997,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,3.9,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,3.9749999999999996,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,4.05,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,4.125,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,4.2,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,4.2749999999999995,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,4.35,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,4.425,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,4.5,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,4.575,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,4.6499999999999995,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,4.725,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,4.8,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,4.875,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,4.95,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,5.0249999999999995,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,5.1,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,5.175,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,5.25,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,5.325,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,5.3999999999999995,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,5.475,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,5.55,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,5.625,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,5.7,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,5.7749999999999995,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,5.85,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,5.925,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,6.0,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,6.075,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,6.1499999999999995,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,6.225,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,6.3,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,6.375,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,6.45,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,6.5249999999999995,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,6.6,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,6.675,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,6.75,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,6.825,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,6.8999999999999995,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,6.975,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,7.05,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,7.125,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,7.199999999999999,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,7.2749999999999995,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,7.35,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,7.425,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,7.5,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,7.574999999999999,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,7.6499999999999995,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,7.725,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,7.8,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,7.875,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,7.949999999999999,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,8.025,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,8.1,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,8.174999999999999,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,8.25,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,8.325,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,8.4,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,8.475,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,8.549999999999999,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,8.625,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,8.7,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,8.775,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,8.85,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,8.924999999999999,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,ERM,9.0,513.2497731443872,486.37834224509845,540.1212040436759
10,emergency,mean,RS,0.0,90.71813632160807,78.82089025062105,102.6153823925951
10,emergency,mean,RS,0.075,76.8149991560509,65.94688511286421,87.6831131992376
10,emergency,mean,RS,0.15,69.97006678973804,59.6367552400518,80.30337833942428
10,emergency,mean,RS,0.22499999999999998,71.71072775484102,61.23986434801586,82.18159116166618
10,emergency,mean,RS,0.3,76.40027287654375,65.56408929831444,87.23645645477306
10,emergency,mean,RS,0.375,57.67251710924731,48.3348204977699,67.01021372072472
10,emergency,mean,RS,0.44999999999999996,58.12425600624734,48.749595846723984,67.4989161657707
10,emergency,mean,RS,0.525,63.00033709791633,53.22935843741426,72.7713157584184
10,emergency,mean,RS,0.6,70.52319895595845,60.14595815667874,80.90043975523817
10,emergency,mean,RS,0.6749999999999999,60.08817930130987,50.55363261713059,69.62272598548915
10,emergency,mean,RS,0.75,43.26230547888571,35.1916234767261,51.332987481045315
10,emergency,mean,RS,0.825,42.71932488123374,34.69994325419997,50.738706508267505
10,emergency,mean,RS,0.8999999999999999,48.54196494174045,39.98381772137007,57.10011216211083
10,emergency,mean,RS,0.975,51.461352260245405,42.64505357213492,60.27765094835589
10,emergency,mean,RS,1.05,39.90570708159804,32.16205161534632,47.649362547849755
10,emergency,mean,RS,1.125,49.2509916789179,40.62974853134551,57.872234826490285
10,emergency,mean,RS,1.2,29.437644735224428,22.82602461045643,36.04926485999243
10,emergency,mean,RS,1.275,33.60787932538148,26.527377540445244,40.68838111031772
10,emergency,mean,RS,1.3499999999999999,38.239909814105076,30.663525973055513,45.81629365515464
10,emergency,mean,RS,1.425,34.17557278161081,27.033666464126778,41.31747909909485
10,emergency,mean,RS,1.5,29.964036662221332,23.292383671246522,36.63568965319614
10,emergency,mean,RS,1.575,44.61204230247349,36.41266033421742,52.81142427072956
10,emergency,mean,RS,1.65,29.302367786817353,22.706090665185698,35.89864490844901
10,emergency,mean,RS,1.7249999999999999,33.7626272892729,26.66532947586382,40.85992510268198
10,emergency,mean,RS,1.7999999999999998,26.386700135659826,20.13213842696521,32.64126184435444
10,emergency,mean,RS,1.875,27.799266835414638,21.37655857105919,34.22197509977009
10,emergency,mean,RS,1.95,26.579274991441157,20.30162189869037,32.85692808419194
10,emergency,mean,RS,2.025,20.612510525356818,15.083162703266435,26.1418583474472
10,emergency,mean,RS,2.1,21.60366685784586,15.941593468707605,27.265740246984112
10,emergency,mean,RS,2.175,16.38316053279554,11.497160837749952,21.269160227841127
10,emergency,mean,RS,2.25,24.153477197030824,18.16798085427472,30.138973539786928
10,emergency,mean,RS,2.3249999999999997,19.55869205023895,14.17671995188719,24.94066414859071
10,emergency,mean,RS,2.4,23.11118711472546,17.255227240457497,28.967146988993424
10,emergency,mean,RS,2.475,17.126842251633704,12.118352391524382,22.135332111743026
10,emergency,mean,RS,2.55,15.282349538790248,10.595834230933816,19.96886484664668
10,emergency,mean,RS,2.625,21.20159456926756,15.593636791501126,26.809552347033993
10,emergency,mean,RS,2.6999999999999997,17.939759534808896,12.801184639195014,23.078334430422778
10,emergency,mean,RS,2.775,21.2704108776964,15.653226351598175,26.887595403794624
10,emergency,mean,RS,2.85,13.461503141771754,9.130056279135708,17.7929500044078
10,emergency,mean,RS,2.925,15.766137138835344,10.9887628123503,20.543511465320385
10,emergency,mean,RS,3.0,13.833229894077556,9.426313295459861,18.240146492695253
10,emergency,mean,RS,3.0749999999999997,14.70487088159443,10.125773781961687,19.28396798122717
10,emergency,mean,RS,3.15,13.401439962288068,9.082116023350395,17.72076390122574
10,emergency,mean,RS,3.225,12.487574498742061,8.353264994696032,16.621884002788093
10,emergency,mean,RS,3.3,10.083524827436246,6.47082888313733,13.696220771735163
10,emergency,mean,RS,3.375,12.576062241716263,8.423891772391022,16.728232711041507
10,emergency,mean,RS,3.4499999999999997,9.639344121692453,6.133190978873989,13.145497264510917
10,emergency,mean,RS,3.525,8.6917343608918,5.41740655780834,11.966062163975261
10,emergency,mean,RS,3.5999999999999996,9.78077926541724,6.240492758823709,13.321065772010769
10,emergency,mean,RS,3.675,11.855457374131072,7.851770035461558,15.859144712800585
10,emergency,mean,RS,3.75,8.931265356694961,5.598998135971328,12.263532577418594
10,emergency,mean,RS,3.8249999999999997,9.183906462648181,5.789939303265113,12.57787362203125
10,emergency,mean,RS,3.9,6.271070738557878,3.6391840495663987,8.902957427549357
10,emergency,mean,RS,3.9749999999999996,8.982860345547364,5.638040736283406,12.327679954811321
10,emergency,mean,RS,4.05,9.207086012743083,5.807428766530965,12.606743258955202
10,emergency,mean,RS,4.125,9.046950210024075,5.686503631753046,12.407396788295104
10,emergency,mean,RS,4.2,8.04944794674439,4.937758037771152,11.161137855717628
10,emergency,mean,RS,4.2749999999999995,11.660456223988923,7.6994101225362135,15.621502325441632
10,emergency,mean,RS,4.35,5.137235762838428,2.85706595926203,7.417405566414827
10,emergency,mean,RS,4.425,5.413883760117491,3.0415908214752054,7.7861766987597765
10,emergency,mean,RS,4.5,6.2098947644115645,3.595530136283233,8.824259392539897
10,emergency,mean,RS,4.575,6.135530137504178,3.542390524695852,8.728669750312504
10,emergency,mean,RS,4.6499999999999995,4.1233895653345405,2.1923602679267695,6.0544188627423114
10,emergency,mean,RS,4.725,5.4436104190660455,3.0618242563036233,7.825396581828468
10,emergency,mean,RS,4.8,4.636921014271886,2.531363414495436,6.742478614048336
10,emergency,mean,RS,4.875,4.332630432083919,2.331142296606143,6.334118567561695
10,emergency,mean,RS,4.95,3.9092079305341256,2.049247476269225,5.769168384799026
10,emergency,mean,RS,5.0249999999999995,4.2475655213867665,2.274837445927757,6.220293596845776
10,emergency,mean,RS,5.1,4.281986639579923,2.2976395167503645,6.266333762409482
10,emergency,mean,RS,5.175,3.598135495204252,1.8392327067637906,5.357038283644713
10,emergency,mean,RS,5.25,6.27421333121771,3.6414250664628556,8.907001595972563
10,emergency,mean,RS,5.325,2.1440011194601754,0.9050885351115712,3.3829137038087795
10,emergency,mean,RS,5.3999999999999995,1.3862693179315129,0.411079817181331,2.3614588186816947
10,emergency,mean,RS,5.475,2.728350469719356,1.2847348816895872,4.171966057749125
10,emergency,mean,RS,5.55,1.3075315651326769,0.3614643831237413,2.2535987471416123
10,emergency,mean,RS,5.625,1.9763373774597242,0.7961439727906798,3.1565307821287685
10,emergency,mean,RS,5.7,0.9059129121858789,0.13799238958052884,1.673833434791229
10,emergency,mean,RS,5.7749999999999995,1.6651894626591353,0.596664963039393,2.7337139622788778
10,emergency,mean,RS,5.85,1.0566172640848428,0.2118737748115932,1.9013607533580923
10,emergency,mean,RS,5.925,3.184896117398717,1.5727683757703665,4.7970238590270675
10,emergency,mean,RS,6.0,0.6660091591230314,0.019953851520442267,1.3120644667256205
10,emergency,mean,RS,6.075,0.4346956664830368,-0.013652390962883953,0.8830437239289576
10,emergency,mean,RS,6.1499999999999995,1.4590225148529188,0.45996219692651585,2.4580828327793216
10,emergency,mean,RS,6.225,0.805142344773745,0.08936237821993809,1.5209223113275518
10,emergency,mean,RS,6.3,0.16537657041016743,-0.02693446084872736,0.3576876016690622
10,emergency,mean,RS,6.375,1.6574625556678197,0.591620225461259,2.7233048858743807
10,emergency,mean,RS,6.45,1.2908124327005377,0.35092118245208515,2.2307036829489904
10,emergency,mean,RS,6.5249999999999995,0.5892898718223523,0.003205673954603472,1.175374069690101
10,emergency,mean,RS,6.6,0.33251562757545516,-0.028674559651346576,0.6937058148022569
10,emergency,mean,RS,6.675,0.7377139392872217,0.055317368641629616,1.420110509932814
10,emergency,mean,RS,6.75,0.6178322029397922,0.005864217550689221,1.2298001883288951
10,emergency,mean,RS,6.825,0.21079884336249882,-0.03430288463089526,0.4559005713558929
10,emergency,mean,RS,6.8999999999999995,0.48109979446886597,-0.008047217935831352,0.9702468068735632
10,emergency,mean,RS,6.975,0.5992364201391677,0.004144202059244262,1.194328638219091
10,emergency,mean,RS,7.05,0.6012065123185296,0.004328523942568552,1.1980845006944907
10,emergency,mean,RS,7.125,0.03820863461152285,-0.006467901319386113,0.08288517054243182
10,emergency,mean,RS,7.199999999999999,0.0,0.0,0.0
10,emergency,mean,RS,7.2749999999999995,0.3360488573683707,-0.028072584008788648,0.70017029874553
10,emergency,mean,RS,7.35,0.09743000657318042,-0.015934598602645136,0.210794611749006
10,emergency,mean,RS,7.425,0.0,0.0,0.0
10,emergency,mean,RS,7.5,0.3402883630732382,-0.0273597667483933,0.7079364928948697
10,emergency,mean,RS,7.574999999999999,0.0,0.0,0.0
10,emergency,mean,RS,7.6499999999999995,0.0,0.0,0.0
10,emergency,mean,RS,7.725,0.0,0.0,0.0
10,emergency,mean,RS,7.8,0.0,0.0,0.0
10,emergency,mean,RS,7.875,0.0,0.0,0.0
10,emergency,mean,RS,7.949999999999999,0.0,0.0,0.0
10,emergency,mean,RS,8.025,0.0,0.0,0.0
10,emergency,mean,RS,8.1,0.0,0.0,0.0
10,emergency,mean,RS,8.174999999999999,0.0,0.0,0.0
10,emergency,mean,RS,8.25,0.0,0.0,0.0
10,emergency,mean,RS,8.325,0.0,0.0,0.0
10,emergency,mean,RS,8.4,0.0,0.0,0.0
10,emergency,mean,RS,8.475,0.0,0.0,0.0
10,emergency,mean,RS,8.549999999999999,0.0,0.0,0.0
10,emergency,mean,RS,8.625,0.0,0.0,0.0
10,emergency,mean,RS,8.7,0.0,0.0,0.0
10,emergency,mean,RS,8.775,0.0,0.0,0.0
10,emergency,mean,RS,8.85,0.0,0.0,0.0
10,emergency,mean,RS,8.924999999999999,0.0,0.0,0.0
10,emergency,mean,RS,9.0,0.0,0.0,0.0
10,emergency,quantile95,DRO,0.0,1465.1768694069858,1446.382638614571,1472.9879697194663
10,emergency,quantile95,DRO,0.075,1465.1768694069856,1446.3826386145709,1472.9879697194658
10,emergency,quantile95,DRO,0.15,1465.1768694069858,1446.3826386145709,1472.987969719466
10,emergency,quantile95,DRO,0.22499999999999998,1465.1768694069895,1446.382638614575,1472.9879697194701
10,emergency,quantile95,DRO,0.3,1465.1768694069858,1446.382638614571,1472.9879697194663
10,emergency,quantile95,DRO,0.375,1465.1768694069854,1446.3826386145709,1472.987969719466
10,emergency,quantile95,DRO,0.44999999999999996,1465.1768694069858,1446.382638614571,1472.9879697194665
10,emergency,quantile95,DRO,0.525,1465.1768694069858,1446.382638614571,1472.9879697194663
10,emergency,quantile95,DRO,0.6,1465.1768694069858,1446.3826386145709,1472.9879697194663
10,emergency,quantile95,DRO,0.6749999999999999,1465.176869406986,1446.3826386145713,1472.9879697194665
10,emergency,quantile95,DRO,0.75,1465.1768694069856,1446.3826386145709,1472.9879697194658
10,emergency,quantile95,DRO,0.825,1465.176869406985,1446.3826386145704,1472.9879697194654
10,emergency,quantile95,DRO,0.8999999999999999,1465.176869406988,1446.3826386145734,1472.9879697194685
10,emergency,quantile95,DRO,0.975,1465.1768694069865,1446.3826386145718,1472.9879697194667
10,emergency,quantile95,DRO,1.05,1465.176869406985,1446.3826386145704,1472.9879697194656
10,emergency,quantile95,DRO,1.125,1465.1768694069856,1446.3826386145709,1472.9879697194658
10,emergency,quantile95,DRO,1.2,1465.1768694069858,1446.3826386145713,1472.9879697194663
10,emergency,quantile95,DRO,1.275,1465.1768694069863,1446.3826386145718,1472.987969719467
10,emergency,quantile95,DRO,1.3499999999999999,1465.1768694069854,1446.3826386145709,1472.9879697194658
10,emergency,quantile95,DRO,1.425,1465.1768694069854,1446.3826386145704,1472.9879697194658
10,emergency,quantile95,DRO,1.5,1465.1768694069854,1446.3826386145704,1472.9879697194658
10,emergency,quantile95,DRO,1.575,1446.114164148945,1427.31993335653,1453.9252644614255
10,emergency,quantile95,DRO,1.65,1411.021310266151,1392.2270794737362,1418.8324105786314
10,emergency,quantile95,DRO,1.7249999999999999,1411.021310266151,1392.2270794737362,1418.8324105786314
10,emergency,quantile95,DRO,1.7999999999999998,1351.741201913223,1332.9469711208083,1359.5523022257037
10,emergency,quantile95,DRO,1.875,1331.518675929299,1312.7244451368842,1339.3297762417797
10,emergency,quantile95,DRO,1.95,1331.0278162326597,1312.233585440245,1338.8389165451401
10,emergency,quantile95,DRO,2.025,1260.7174394126807,1241.923208620266,1268.5285397251614
10,emergency,quantile95,DRO,2.1,1214.0636506831572,1195.2694198907425,1221.8747509956377
10,emergency,quantile95,DRO,2.175,1208.0213335703443,1189.2271027779295,1215.832433882825
10,emergency,quantile95,DRO,2.25,1204.9166428870037,1186.122412094589,1212.727743199484
10,emergency,quantile95,DRO,2.3249999999999997,1204.5577240054984,1185.7634932130834,1212.3688243179786
10,emergency,quantile95,DRO,2.4,1202.3482999010057,1183.554069108591,1210.1594002134862
10,emergency,quantile95,DRO,2.475,1184.9803289844767,1166.186098192062,1192.7914292969572
10,emergency,quantile95,DRO,2.55,1137.9818048535078,1119.1875740610928,1145.7929051659883
10,emergency,quantile95,DRO,2.625,1120.6815604117287,1101.887329619314,1128.4926607242091
10,emergency,quantile95,DRO,2.6999999999999997,1094.3702636434464,1075.5760328510316,1102.1813639559266
10,emergency,quantile95,DRO,2.775,1089.1706764202343,1070.3764456278195,1096.9817767327147
10,emergency,quantile95,DRO,2.85,1079.6433534016298,1060.8491226092149,1087.4544537141103
10,emergency,quantile95,DRO,2.925,1073.077393480428,1054.2831626880134,1080.8884937929085
10,emergency,quantile95,DRO,3.0,1046.5933885799898,1027.7991577875753,1054.4044888924705
10,emergency,quantile95,DRO,3.0749999999999997,959.6413050662939,940.8470742738792,967.4524053787743
10,emergency,quantile95,DRO,3.15,867.2986331112696,848.504402318855,875.1097334237502
10,emergency,quantile95,DRO,3.225,805.1173981220344,786.3231673296198,812.928498434515
10,emergency,quantile95,DRO,3.3,805.1173981220323,786.3231673296176,812.9284984345128
10,emergency,quantile95,DRO,3.375,804.6598662968967,785.8656355044819,812.4709666093771
10,emergency,quantile95,DRO,3.4499999999999997,785.2954485123065,766.5012177198919,793.1065488247871
10,emergency,quantile95,DRO,3.525,773.9760334989155,755.1818027065009,781.7871338113962
10,emergency,quantile95,DRO,3.5999999999999996,757.7813106093238,738.9870798169092,765.5924109218042
10,emergency,quantile95,DRO,3.675,712.0899187310358,693.2956879386212,719.9010190435164
10,emergency,quantile95,DRO,3.75,665.7537584628587,646.9595276704441,673.5648587753393
10,emergency,quantile95,DRO,3.8249999999999997,665.753758462859,646.9595276704443,673.5648587753395
10,emergency,quantile95,DRO,3.9,650.5266010180085,631.7323702255937,658.3377013304889
10,emergency,quantile95,DRO,3.9749999999999996,632.7126174008957,613.9183866084811,640.5237177133763
10,emergency,quantile95,DRO,4.05,601.9373516388065,583.1431208463919,609.748451951287
10,emergency,quantile95,DRO,4.125,513.0506052119702,494.2563744195555,520.8617055244507
10,emergency,quantile95,DRO,4.2,482.38249034546857,463.58825955305394,490.19359065794913
10,emergency,quantile95,DRO,4.2749999999999995,448.0302194717079,429.23598867929326,455.84131978418844
10,emergency,quantile95,DRO,4.35,407.2160396157492,388.4218088233345,415.02713992822964
10,emergency,quantile95,DRO,4.425,376.3646127977715,357.57038200535686,384.17571311025205
10,emergency,quantile95,DRO,4.5,279.06750550882737,260.27327471641274,286.87860582130793
10,emergency,quantile95,DRO,4.575,237.31338390796756,218.5191531155529,245.1244842204481
10,emergency,quantile95,DRO,4.6499999999999995,218.98300276609203,200.1887719736774,226.7941030785726
10,emergency,quantile95,DRO,4.725,218.98300276609217,200.1887719736775,226.79410307857268
10,emergency,quantile95,DRO,4.8,190.87561349762814,172.08138270521349,198.68671381010867
10,emergency,quantile95,DRO,4.875,190.49211190413078,171.69788111171616,198.30321221661134
10,emergency,quantile95,DRO,4.95,190.49211190413038,171.69788111171573,198.30321221661092
10,emergency,quantile95,DRO,5.0249999999999995,119.01574394698164,100.22151315456699,126.82684425946218
10,emergency,quantile95,DRO,5.1,119.01574394698409,100.22151315456945,126.82684425946462
10,emergency,quantile95,DRO,5.175,0.0,0.0,0.0
10,emergency,quantile95,DRO,5.25,0.0,0.0,0.0
10,emergency,quantile95,DRO,5.325,0.0,0.0,0.0
10,emergency,quantile95,DRO,5.3999999999999995,0.0,0.0,0.0
10,emergency,quantile95,DRO,5.475,0.0,0.0,0.0
10,emergency,quantile95,DRO,5.55,0.0,0.0,0.0
10,emergency,quantile95,DRO,5.625,0.0,0.0,0.0
10,emergency,quantile95,DRO,5.7,0.0,0.0,0.0
10,emergency,quantile95,DRO,5.7749999999999995,0.0,0.0,0.0
10,emergency,quantile95,DRO,5.85,0.0,0.0,0.0
10,emergency,quantile95,DRO,5.925,0.0,0.0,0.0
10,emergency,quantile95,DRO,6.0,0.0,0.0,0.0
10,emergency,quantile95,DRO,6.075,0.0,0.0,0.0
10,emergency,quantile95,DRO,6.1499999999999995,0.0,0.0,0.0
10,emergency,quantile95,DRO,6.225,0.0,0.0,0.0
10,emergency,quantile95,DRO,6.3,0.0,0.0,0.0
10,emergency,quantile95,DRO,6.375,0.0,0.0,0.0
10,emergency,quantile95,DRO,6.45,0.0,0.0,0.0
10,emergency,quantile95,DRO,6.5249999999999995,0.0,0.0,0.0
10,emergency,quantile95,DRO,6.6,0.0,0.0,0.0
10,emergency,quantile95,DRO,6.675,0.0,0.0,0.0
10,emergency,quantile95,DRO,6.75,0.0,0.0,0.0
10,emergency,quantile95,DRO,6.825,0.0,0.0,0.0
10,emergency,quantile95,DRO,6.8999999999999995,0.0,0.0,0.0
10,emergency,quantile95,DRO,6.975,0.0,0.0,0.0
10,emergency,quantile95,DRO,7.05,0.0,0.0,0.0
10,emergency,quantile95,DRO,7.125,0.0,0.0,0.0
10,emergency,quantile95,DRO,7.199999999999999,0.0,0.0,0.0
10,emergency,quantile95,DRO,7.2749999999999995,0.0,0.0,0.0
10,emergency,quantile95,DRO,7.35,0.0,0.0,0.0
10,emergency,quantile95,DRO,7.425,0.0,0.0,0.0
10,emergency,quantile95,DRO,7.5,0.0,0.0,0.0
10,emergency,quantile95,DRO,7.574999999999999,0.0,0.0,0.0
10,emergency,quantile95,DRO,7.6499999999999995,0.0,0.0,0.0
10,emergency,quantile95,DRO,7.725,0.0,0.0,0.0
10,emergency,quantile95,DRO,7.8,0.0,0.0,0.0
10,emergency,quantile95,DRO,7.875,0.0,0.0,0.0
10,emergency,quantile95,DRO,7.949999999999999,0.0,0.0,0.0
10,emergency,quantile95,DRO,8.025,0.0,0.0,0.0
10,emergency,quantile95,DRO,8.1,0.0,0.0,0.0
10,emergency,quantile95,DRO,8.174999999999999,0.0,0.0,0.0
10,emergency,quantile95,DRO,8.25,0.0,0.0,0.0
10,emergency,quantile95,DRO,8.325,0.0,0.0,0.0
10,emergency,quantile95,DRO,8.4,0.0,0.0,0.0
10,emergency,quantile95,DRO,8.475,0.0,0.0,0.0
10,emergency,quantile95,DRO,8.549999999999999,0.0,0.0,0.0
10,emergency,quantile95,DRO,8.625,0.0,0.0,0.0
10,emergency,quantile95,DRO,8.7,0.0,0.0,0.0
10,emergency,quantile95,DRO,8.775,0.0,0.0,0.0
10,emergency,quantile95,DRO,8.85,0.0,0.0,0.0
10,emergency,quantile95,DRO,8.924999999999999,0.0,0.0,0.0
10,emergency,quantile95,DRO,9.0,0.0,0.0,0.0
10,emergency,quantile95,ERM,0.0,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,0.075,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,0.15,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,0.22499999999999998,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,0.3,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,0.375,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,0.44999999999999996,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,0.525,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,0.6,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,0.6749999999999999,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,0.75,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,0.825,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,0.8999999999999999,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,0.975,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,1.05,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,1.125,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,1.2,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,1.275,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,1.3499999999999999,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,1.425,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,1.5,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,1.575,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,1.65,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,1.7249999999999999,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,1.7999999999999998,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,1.875,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,1.95,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,2.025,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,2.1,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,2.175,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,2.25,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,2.3249999999999997,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,2.4,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,2.475,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,2.55,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,2.625,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,2.6999999999999997,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,2.775,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,2.85,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,2.925,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,3.0,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,3.0749999999999997,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,3.15,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,3.225,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,3.3,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,3.375,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,3.4499999999999997,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,3.525,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,3.5999999999999996,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,3.675,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,3.75,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,3.8249999999999997,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,3.9,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,3.9749999999999996,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,4.05,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,4.125,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,4.2,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,4.2749999999999995,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,4.35,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,4.425,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,4.5,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,4.575,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,4.6499999999999995,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,4.725,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,4.8,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,4.875,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,4.95,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,5.0249999999999995,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,5.1,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,5.175,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,5.25,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,5.325,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,5.3999999999999995,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,5.475,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,5.55,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,5.625,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,5.7,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,5.7749999999999995,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,5.85,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,5.925,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,6.0,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,6.075,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,6.1499999999999995,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,6.225,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,6.3,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,6.375,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,6.45,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,6.5249999999999995,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,6.6,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,6.675,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,6.75,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,6.825,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,6.8999999999999995,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,6.975,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,7.05,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,7.125,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,7.199999999999999,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,7.2749999999999995,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,7.35,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,7.425,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,7.5,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,7.574999999999999,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,7.6499999999999995,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,7.725,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,7.8,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,7.875,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,7.949999999999999,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,8.025,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,8.1,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,8.174999999999999,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,8.25,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,8.325,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,8.4,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,8.475,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,8.549999999999999,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,8.625,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,8.7,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,8.775,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,8.85,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,8.924999999999999,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,ERM,9.0,1465.1768694069856,1446.3826386145709,1472.987969719466
10,emergency,quantile95,RS,0.0,570.6464334230949,551.8522026306802,578.4575337355753
10,emergency,quantile95,RS,0.075,505.0074672338808,486.2132364414662,512.8185675463615
10,emergency,quantile95,RS,0.15,469.6249858993525,450.8307551069379,477.43608621183307
10,emergency,quantile95,RS,0.22499999999999998,478.824003171345,460.0297723789304,486.63510348382556
10,emergency,quantile95,RS,0.3,502.92256149266893,484.12833070025437,510.7336618051495
10,emergency,quantile95,RS,0.375,400.57792837290185,381.7836975804872,408.38902868538236
10,emergency,quantile95,RS,0.44999999999999996,403.2352160023138,384.44098520989917,411.04631631479435
10,emergency,quantile95,RS,0.525,431.2492654796302,412.4550346872156,439.06036579211076
10,emergency,quantile95,RS,0.6,472.5692427108546,453.77501191843993,480.3803430233352
10,emergency,quantile95,RS,0.6749999999999999,414.643491345774,395.84926055335933,422.4545916582545
10,emergency,quantile95,RS,0.75,304.89303793018917,286.09880713777454,312.70413824266967
10,emergency,quantile95,RS,0.825,300.8052941755365,282.0110633831219,308.6163944880171
10,emergency,quantile95,RS,0.8999999999999999,342.81859235109744,324.0243615586828,350.62969266357794
10,emergency,quantile95,RS,0.975,362.30300420629425,343.5087734138796,370.1141045187748
10,emergency,quantile95,RS,1.05,278.5606171342853,259.76638634187066,286.3717174467658
10,emergency,quantile95,RS,1.125,347.6204094866646,328.8261786942499,355.4315097991451
10,emergency,quantile95,RS,1.2,180.93453221510052,162.14030142268587,188.74563252758105
10,emergency,quantile95,RS,1.275,222.7590843771124,203.96485358469775,230.57018468959294
10,emergency,quantile95,RS,1.3499999999999999,264.7831040572679,245.98887326485328,272.59420436974847
10,emergency,quantile95,RS,1.425,228.08418109963387,209.28995030721921,235.8952814121144
10,emergency,quantile95,RS,1.5,186.41778145465162,167.623550662237,194.22888176713215
10,emergency,quantile95,RS,1.575,315.0414351000221,296.24720430760755,322.85253541250273
10,emergency,quantile95,RS,1.65,179.52539733586016,160.7311665434455,187.3364976483407
10,emergency,quantile95,RS,1.7249999999999999,224.21897082891817,205.42474003650352,232.03007114139868
10,emergency,quantile95,RS,1.7999999999999998,147.46632151781358,128.67209072539893,155.27742183029412
10,emergency,quantile95,RS,1.875,163.40607514934862,144.61184435693397,171.21717546182916
10,emergency,quantile95,RS,1.95,149.67630635905275,130.8820755666381,157.48740667153328
10,emergency,quantile95,RS,2.025,74.19101778941331,55.39678699699866,82.00211810189384
10,emergency,quantile95,RS,2.1,88.17453913555026,69.38030834313561,95.9856394480308
10,emergency,quantile95,RS,2.175,2.676588541941258,0.0,10.4876888544218
10,emergency,quantile95,RS,2.25,121.15996705194823,102.36573625953358,128.97106736442876
10,emergency,quantile95,RS,2.3249999999999997,58.348828174136514,39.55459738172187,66.15992848661705
10,emergency,quantile95,RS,2.4,108.1324250045005,89.33819421208585,115.94352531698104
10,emergency,quantile95,RS,2.475,16.776901092350244,0.4596172023807221,24.588001404830788
10,emergency,quantile95,RS,2.55,0.0,0.0,0.0
10,emergency,quantile95,RS,2.625,82.51154915557424,63.717318363159585,90.32264946805478
10,emergency,quantile95,RS,2.6999999999999997,31.49170930157426,12.697478509159616,39.3028096140548
10,emergency,quantile95,RS,2.775,83.48079293626212,64.68656214384747,91.29189324874265
10,emergency,quantile95,RS,2.85,0.0,0.0,0.0
10,emergency,quantile95,RS,2.925,0.0,0.0,0.0
10,emergency,quantile95,RS,3.0,0.0,0.0,0.0
10,emergency,quantile95,RS,3.0749999999999997,0.0,0.0,0.0
10,emergency,quantile95,RS,3.15,0.0,0.0,0.0
10,emergency,quantile95,RS,3.225,0.0,0.0,0.0
10,emergency,quantile95,RS,3.3,0.0,0.0,0.0
10,emergency,quantile95,RS,3.375,0.0,0.0,0.0
10,emergency,quantile95,RS,3.4499999999999997,0.0,0.0,0.0
10,emergency,quantile95,RS,3.525,0.0,0.0,0.0
10,emergency,quantile95,RS,3.5999999999999996,0.0,0.0,0.0
10,emergency,quantile95,RS,3.675,0.0,0.0,0.0
10,emergency,quantile95,RS,3.75,0.0,0.0,0.0
10,emergency,quantile95,RS,3.8249999999999997,0.0,0.0,0.0
10,emergency,quantile95,RS,3.9,0.0,0.0,0.0
10,emergency,quantile95,RS,3.9749999999999996,0.0,0.0,0.0
10,emergency,quantile95,RS,4.05,0.0,0.0,0.0
10,emergency,quantile95,RS,4.125,0.0,0.0,0.0
10,emergency,quantile95,RS,4.2,0.0,0.0,0.0
10,emergency,quantile95,RS,4.2749999999999995,0.0,0.0,0.0
10,emergency,quantile95,RS,4.35,0.0,0.0,0.0
10,emergency,quantile95,RS,4.425,0.0,0.0,0.0
10,emergency,quantile95,RS,4.5,0.0,0.0,0.0
10,emergency,quantile95,RS,4.575,0.0,0.0,0.0
10,emergency,quantile95,RS,4.6499999999999995,0.0,0.0,0.0
10,emergency,quantile95,RS,4.725,0.0,0.0,0.0
10,emergency,quantile95,RS,4.8,0.0,0.0,0.0
10,emergency,quantile95,RS,4.875,0.0,0.0,0.0
10,emergency,quantile95,RS,4.95,0.0,0.0,0.0
10,emergency,quantile95,RS,5.0249999999999995,0.0,0.0,0.0
10,emergency,quantile95,RS,5.1,0.0,0.0,0.0
10,emergency,quantile95,RS,5.175,0.0,0.0,0.0
10,emergency,quantile95,RS,5.25,0.0,0.0,0.0
10,emergency,quantile95,RS,5.325,0.0,0.0,0.0
10,emergency,quantile95,RS,5.3999999999999995,0.0,0.0,0.0
10,emergency,quantile95,RS,5.475,0.0,0.0,0.0
10,emergency,quantile95,RS,5.55,0.0,0.0,0.0
10,emergency,quantile95,RS,5.625,0.0,0.0,0.0
10,emergency,quantile95,RS,5.7,0.0,0.0,0.0
10,emergency,quantile95,RS,5.7749999999999995,0.0,0.0,0.0
10,emergency,quantile95,RS,5.85,0.0,0.0,0.0
10,emergency,quantile95,RS,5.925,0.0,0.0,0.0
10,emergency,quantile95,RS,6.0,0.0,0.0,0.0
10,emergency,quantile95,RS,6.075,0.0,0.0,0.0
10,emergency,quantile95,RS,6.1499999999999995,0.0,0.0,0.0
10,emergency,quantile95,RS,6.225,0.0,0.0,0.0
10,emergency,quantile95,RS,6.3,0.0,0.0,0.0
10,emergency,quantile95,RS,6.375,0.0,0.0,0.0
10,emergency,quantile95,RS,6.45,0.0,0.0,0.0
10,emergency,quantile95,RS,6.5249999999999995,0.0,0.0,0.0
10,emergency,quantile95,RS,6.6,0.0,0.0,0.0
10,emergency,quantile95,RS,6.675,0.0,0.0,0.0
10,emergency,quantile95,RS,6.75,0.0,0.0,0.0
10,emergency,quantile95,RS,6.825,0.0,0.0,0.0
10,emergency,quantile95,RS,6.8999999999999995,0.0,0.0,0.0
10,emergency,quantile95,RS,6.975,0.0,0.0,0.0
10,emergency,quantile95,RS,7.05,0.0,0.0,0.0
10,emergency,quantile95,RS,7.125,0.0,0.0,0.0
10,emergency,quantile95,RS,7.199999999999999,0.0,0.0,0.0
10,emergency,quantile95,RS,7.2749999999999995,0.0,0.0,0.0
10,emergency,quantile95,RS,7.35,0.0,0.0,0.0
10,emergency,quantile95,RS,7.425,0.0,0.0,0.0
10,emergency,quantile95,RS,7.5,0.0,0.0,0.0
10,emergency,quantile95,RS,7.574999999999999,0.0,0.0,0.0
10,emergency,quantile95,RS,7.6499999999999995,0.0,0.0,0.0
10,emergency,quantile95,RS,7.725,0.0,0.0,0.0
10,emergency,quantile95,RS,7.8,0.0,0.0,0.0
10,emergency,quantile95,RS,7.875,0.0,0.0,0.0
10,emergency,quantile95,RS,7.949999999999999,0.0,0.0,0.0
10,emergency,quantile95,RS,8.025,0.0,0.0,0.0
10,emergency,quantile95,RS,8.1,0.0,0.0,0.0
10,emergency,quantile95,RS,8.174999999999999,0.0,0.0,0.0
10,emergency,quantile95,RS,8.25,0.0,0.0,0.0
10,emergency,quantile95,RS,8.325,0.0,0.0,0.0
10,emergency,quantile95,RS,8.4,0.0,0.0,0.0
10,emergency,quantile95,RS,8.475,0.0,0.0,0.0
10,emergency,quantile95,RS,8.549999999999999,0.0,0.0,0.0
10,emergency,quantile95,RS,8.625,0.0,0.0,0.0
10,emergency,quantile95,RS,8.7,0.0,0.0,0.0
10,emergency,quantile95,RS,8.775,0.0,0.0,0.0
10,emergency,quantile95,RS,8.85,0.0,0.0,0.0
10,emergency,quantile95,RS,8.924999999999999,0.0,0.0,0.0
10,emergency,quantile95,RS,9.0,0.0,0.0,0.0
10,initial,mean,DRO,0.0,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,DRO,0.075,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,DRO,0.15,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,DRO,0.22499999999999998,1948.3907480183816,1948.3907480183816,1948.3907480183816
10,initial,mean,DRO,0.3,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,DRO,0.375,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,DRO,0.44999999999999996,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,DRO,0.525,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,DRO,0.6,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,DRO,0.6749999999999999,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,DRO,0.75,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,DRO,0.825,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,DRO,0.8999999999999999,1948.3907480183834,1948.3907480183834,1948.3907480183834
10,initial,mean,DRO,0.975,1948.3907480183834,1948.3907480183834,1948.3907480183834
10,initial,mean,DRO,1.05,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,DRO,1.125,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,DRO,1.2,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,DRO,1.275,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,DRO,1.3499999999999999,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,DRO,1.425,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,DRO,1.5,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,DRO,1.575,1954.7449831043966,1954.7449831043966,1954.7449831043966
10,initial,mean,DRO,1.65,1966.4426010653287,1966.4426010653287,1966.4426010653287
10,initial,mean,DRO,1.7249999999999999,1966.4426010653287,1966.4426010653287,1966.4426010653287
10,initial,mean,DRO,1.7999999999999998,1986.202637182971,1986.202637182971,1986.202637182971
10,initial,mean,DRO,1.875,1992.9434791776118,1992.9434791776118,1992.9434791776118
10,initial,mean,DRO,1.95,1993.1070990764927,1993.1070990764927,1993.1070990764927
10,initial,mean,DRO,2.025,2016.543891349818,2016.543891349818,2016.543891349818
10,initial,mean,DRO,2.1,2032.09515425966,2032.09515425966,2032.09515425966
10,initial,mean,DRO,2.175,2034.1092599639305,2034.1092599639305,2034.1092599639305
10,initial,mean,DRO,2.25,2035.1441568583766,2035.1441568583766,2035.1441568583766
10,initial,mean,DRO,2.3249999999999997,2035.263796485546,2035.263796485546,2035.263796485546
10,initial,mean,DRO,2.4,2036.0002711870438,2036.0002711870438,2036.0002711870438
10,initial,mean,DRO,2.475,2041.7895948258877,2041.7895948258877,2041.7895948258877
10,initial,mean,DRO,2.55,2057.455769536209,2057.455769536209,2057.455769536209
10,initial,mean,DRO,2.625,2063.222517683469,2063.222517683469,2063.222517683469
10,initial,mean,DRO,2.6999999999999997,2071.9929499395625,2071.9929499395625,2071.9929499395625
10,initial,mean,DRO,2.775,2073.7261456806336,2073.7261456806336,2073.7261456806336
10,initial,mean,DRO,2.85,2076.901920020169,2076.901920020169,2076.901920020169
10,initial,mean,DRO,2.925,2079.0905733272366,2079.0905733272366,2079.0905733272366
10,initial,mean,DRO,3.0,2087.918574960716,2087.918574960716,2087.918574960716
10,initial,mean,DRO,3.0749999999999997,2116.902602798614,2116.902602798614,2116.902602798614
10,initial,mean,DRO,3.15,2147.6834934502886,2147.6834934502886,2147.6834934502886
10,initial,mean,DRO,3.225,2168.4105717800344,2168.4105717800344,2168.4105717800344
10,initial,mean,DRO,3.3,2168.4105717800344,2168.4105717800344,2168.4105717800344
10,initial,mean,DRO,3.375,2168.563082388413,2168.563082388413,2168.563082388413
10,initial,mean,DRO,3.4499999999999997,2175.017888316609,2175.017888316609,2175.017888316609
10,initial,mean,DRO,3.525,2178.7910266544063,2178.7910266544063,2178.7910266544063
10,initial,mean,DRO,3.5999999999999996,2184.1892676176035,2184.1892676176035,2184.1892676176035
10,initial,mean,DRO,3.675,2199.419731577033,2199.419731577033,2199.419731577033
10,initial,mean,DRO,3.75,2214.865118333092,2214.865118333092,2214.865118333092
10,initial,mean,DRO,3.8249999999999997,2214.865118333092,2214.865118333092,2214.865118333092
10,initial,mean,DRO,3.9,2219.9408374813756,2219.9408374813756,2219.9408374813756
10,initial,mean,DRO,3.9749999999999996,2225.878832020414,2225.878832020414,2225.878832020414
10,initial,mean,DRO,4.05,2236.13725394111,2236.13725394111,2236.13725394111
10,initial,mean,DRO,4.125,2265.766169416722,2265.766169416722,2265.766169416722
10,initial,mean,DRO,4.2,2275.9888743722227,2275.9888743722227,2275.9888743722227
10,initial,mean,DRO,4.2749999999999995,2287.439631330143,2287.439631330143,2287.439631330143
10,initial,mean,DRO,4.35,2301.044357948795,2301.044357948795,2301.044357948795
10,initial,mean,DRO,4.425,2311.3281668881214,2311.3281668881214,2311.3281668881214
10,initial,mean,DRO,4.5,2343.760535984437,2343.760535984437,2343.760535984437
10,initial,mean,DRO,4.575,2357.678576518056,2357.678576518056,2357.678576518056
10,initial,mean,DRO,4.6499999999999995,2363.788703565348,2363.788703565348,2363.788703565348
10,initial,mean,DRO,4.725,2363.788703565348,2363.788703565348,2363.788703565348
10,initial,mean,DRO,4.8,2373.1578333215034,2373.1578333215034,2373.1578333215034
10,initial,mean,DRO,4.875,2373.2856671860022,2373.2856671860022,2373.2856671860022
10,initial,mean,DRO,4.95,2373.2856671860022,2373.2856671860022,2373.2856671860022
10,initial,mean,DRO,5.0249999999999995,2397.1111231717177,2397.1111231717177,2397.1111231717177
10,initial,mean,DRO,5.1,2397.1111231717177,2397.1111231717177,2397.1111231717177
10,initial,mean,DRO,5.175,2444.864373353189,2444.864373353189,2444.864373353189
10,initial,mean,DRO,5.25,2475.6563333777704,2475.6563333777704,2475.6563333777704
10,initial,mean,DRO,5.325,2479.6901195514224,2479.6901195514224,2479.6901195514224
10,initial,mean,DRO,5.3999999999999995,2479.690119551422,2479.690119551422,2479.690119551422
10,initial,mean,DRO,5.475,2495.166214251977,2495.166214251977,2495.166214251977
10,initial,mean,DRO,5.55,2495.166214251977,2495.166214251977,2495.166214251977
10,initial,mean,DRO,5.625,2500.956503189504,2500.956503189504,2500.956503189504
10,initial,mean,DRO,5.7,2503.5595254754508,2503.5595254754508,2503.5595254754508
10,initial,mean,DRO,5.7749999999999995,2503.5595254754508,2503.5595254754508,2503.5595254754508
10,initial,mean,DRO,5.85,2536.9232907856626,2536.9232907856626,2536.9232907856626
10,initial,mean,DRO,5.925,2568.649491876848,2568.649491876848,2568.649491876848
10,initial,mean,DRO,6.0,2604.0609590708127,2604.0609590708127,2604.0609590708127
10,initial,mean,DRO,6.075,2667.1831423200542,2667.1831423200542,2667.1831423200542
10,initial,mean,DRO,6.1499999999999995,2712.982390484059,2712.982390484059,2712.982390484059
10,initial,mean,DRO,6.225,2725.6204109321434,2725.6204109321434,2725.6204109321434
10,initial,mean,DRO,6.3,2776.6620426626782,2776.6620426626782,2776.6620426626782
10,initial,mean,DRO,6.375,2787.3993819537654,2787.3993819537654,2787.3993819537654
10,initial,mean,DRO,6.45,2811.523687948117,2811.523687948117,2811.523687948117
10,initial,mean,DRO,6.5249999999999995,2827.2399702785983,2827.2399702785983,2827.2399702785983
10,initial,mean,DRO,6.6,2882.64582068329,2882.64582068329,2882.64582068329
10,initial,mean,DRO,6.675,2889.576607976933,2889.576607976933,2889.576607976933
10,initial,mean,DRO,6.75,2917.0728505038924,2917.0728505038924,2917.0728505038924
10,initial,mean,DRO,6.825,2925.3450356945914,2925.3450356945914,2925.3450356945914
10,initial,mean,DRO,6.8999999999999995,2950.5474588751604,2950.5474588751604,2950.5474588751604
10,initial,mean,DRO,6.975,2975.5194709638968,2975.5194709638968,2975.5194709638968
10,initial,mean,DRO,7.05,2979.091672131996,2979.091672131996,2979.091672131996
10,initial,mean,DRO,7.125,3004.7409167980168,3004.7409167980168,3004.7409167980168
10,initial,mean,DRO,7.199999999999999,3025.274297500803,3025.274297500803,3025.274297500803
10,initial,mean,DRO,7.2749999999999995,3047.3972954902647,3047.3972954902647,3047.3972954902647
10,initial,mean,DRO,7.35,3144.4848543059047,3144.4848543059047,3144.4848543059047
10,initial,mean,DRO,7.425,3154.643012093337,3154.643012093337,3154.643012093337
10,initial,mean,DRO,7.5,3246.0494367600045,3246.0494367600045,3246.0494367600045
10,initial,mean,DRO,7.574999999999999,3378.625948155108,3378.625948155108,3378.625948155108
10,initial,mean,DRO,7.6499999999999995,3398.371069331123,3398.371069331123,3398.371069331123
10,initial,mean,DRO,7.725,3412.4385125023914,3412.4385125023914,3412.4385125023914
10,initial,mean,DRO,7.8,3417.661427424196,3417.661427424196,3417.661427424196
10,initial,mean,DRO,7.875,3454.19302997273,3454.19302997273,3454.19302997273
10,initial,mean,DRO,7.949999999999999,3493.9264389093582,3493.9264389093582,3493.9264389093582
10,initial,mean,DRO,8.025,3503.0099475143634,3503.0099475143634,3503.0099475143634
10,initial,mean,DRO,8.1,3530.1119508519387,3530.1119508519387,3530.1119508519387
10,initial,mean,DRO,8.174999999999999,3639.2670883942556,3639.2670883942556,3639.2670883942556
10,initial,mean,DRO,8.25,3656.0430479846386,3656.0430479846386,3656.0430479846386
10,initial,mean,DRO,8.325,3667.915072836913,3667.915072836913,3667.915072836913
10,initial,mean,DRO,8.4,3694.3301433112483,3694.3301433112483,3694.3301433112483
10,initial,mean,DRO,8.475,3697.0515547226228,3697.0515547226228,3697.0515547226228
10,initial,mean,DRO,8.549999999999999,3729.4558147836215,3729.4558147836215,3729.4558147836215
10,initial,mean,DRO,8.625,3730.556599933705,3730.556599933705,3730.556599933705
10,initial,mean,DRO,8.7,3730.615408362922,3730.615408362922,3730.615408362922
10,initial,mean,DRO,8.775,4000.0,4000.0,4000.0
10,initial,mean,DRO,8.85,4000.0000000000005,4000.0000000000005,4000.0000000000005
10,initial,mean,DRO,8.924999999999999,4000.0,4000.0,4000.0
10,initial,mean,DRO,9.0,3999.9999999999936,3999.9999999999936,3999.9999999999936
10,initial,mean,ERM,0.0,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,0.075,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,0.15,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,0.22499999999999998,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,0.3,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,0.375,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,0.44999999999999996,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,0.525,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,0.6,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,0.6749999999999999,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,0.75,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,0.825,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,0.8999999999999999,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,0.975,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,1.05,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,1.125,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,1.2,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,1.275,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,1.3499999999999999,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,1.425,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,1.5,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,1.575,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,1.65,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,1.7249999999999999,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,1.7999999999999998,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,1.875,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,1.95,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,2.025,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,2.1,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,2.175,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,2.25,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,2.3249999999999997,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,2.4,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,2.475,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,2.55,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,2.625,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,2.6999999999999997,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,2.775,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,2.85,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,2.925,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,3.0,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,3.0749999999999997,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,3.15,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,3.225,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,3.3,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,3.375,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,3.4499999999999997,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,3.525,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,3.5999999999999996,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,3.675,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,3.75,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,3.8249999999999997,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,3.9,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,3.9749999999999996,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,4.05,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,4.125,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,4.2,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,4.2749999999999995,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,4.35,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,4.425,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,4.5,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,4.575,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,4.6499999999999995,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,4.725,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,4.8,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,4.875,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,4.95,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,5.0249999999999995,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,5.1,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,5.175,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,5.25,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,5.325,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,5.3999999999999995,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,5.475,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,5.55,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,5.625,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,5.7,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,5.7749999999999995,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,5.85,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,5.925,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,6.0,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,6.075,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,6.1499999999999995,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,6.225,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,6.3,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,6.375,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,6.45,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,6.5249999999999995,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,6.6,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,6.675,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,6.75,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,6.825,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,6.8999999999999995,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,6.975,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,7.05,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,7.125,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,7.199999999999999,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,7.2749999999999995,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,7.35,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,7.425,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,7.5,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,7.574999999999999,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,7.6499999999999995,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,7.725,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,7.8,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,7.875,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,7.949999999999999,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,8.025,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,8.1,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,8.174999999999999,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,8.25,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,8.325,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,8.4,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,8.475,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,8.549999999999999,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,8.625,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,8.7,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,8.775,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,8.85,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,8.924999999999999,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,ERM,9.0,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,mean,RS,0.0,2246.567560013014,2246.567560013014,2246.567560013014
10,initial,mean,RS,0.075,2268.4472154094183,2268.4472154094183,2268.4472154094183
10,initial,mean,RS,0.15,2280.241375854261,2280.241375854261,2280.241375854261
10,initial,mean,RS,0.22499999999999998,2277.1750367635973,2277.1750367635973,2277.1750367635973
10,initial,mean,RS,0.3,2269.142183989822,2269.142183989822,2269.142183989822
10,initial,mean,RS,0.375,2303.2570616964113,2303.2570616964113,2303.2570616964113
10,initial,mean,RS,0.44999999999999996,2302.371299153274,2302.371299153274,2302.371299153274
10,initial,mean,RS,0.525,2293.0332826608355,2293.0332826608355,2293.0332826608355
10,initial,mean,RS,0.6,2279.2599569170934,2279.2599569170934,2279.2599569170934
10,initial,mean,RS,0.6749999999999999,2298.5685407054543,2298.5685407054543,2298.5685407054543
10,initial,mean,RS,0.75,2335.152025177315,2335.152025177315,2335.152025177315
10,initial,mean,RS,0.825,2336.514606428867,2336.514606428867,2336.514606428867
10,initial,mean,RS,0.8999999999999999,2322.510173703679,2322.510173703679,2322.510173703679
10,initial,mean,RS,0.975,2316.015369751948,2316.015369751948,2316.015369751948
10,initial,mean,RS,1.05,2343.92949877595,2343.92949877595,2343.92949877595
10,initial,mean,RS,1.125,2320.9095679918237,2320.9095679918237,2320.9095679918237
10,initial,mean,RS,1.2,2376.4715270823444,2376.4715270823444,2376.4715270823444
10,initial,mean,RS,1.275,2362.530009695008,2362.530009695008,2362.530009695008
10,initial,mean,RS,1.3499999999999999,2348.522003134957,2348.522003134957,2348.522003134957
10,initial,mean,RS,1.425,2360.7549774541685,2360.7549774541685,2360.7549774541685
10,initial,mean,RS,1.5,2374.6437773358275,2374.6437773358275,2374.6437773358275
10,initial,mean,RS,1.575,2331.769226120705,2331.769226120705,2331.769226120705
10,initial,mean,RS,1.65,2376.941238708758,2376.941238708758,2376.941238708758
10,initial,mean,RS,1.7249999999999999,2362.043380877739,2362.043380877739,2362.043380877739
10,initial,mean,RS,1.7999999999999998,2387.627597314774,2387.627597314774,2387.627597314774
10,initial,mean,RS,1.875,2382.314346104263,2382.314346104263,2382.314346104263
10,initial,mean,RS,1.95,2386.8909357010275,2386.8909357010275,2386.8909357010275
10,initial,mean,RS,2.025,2412.0526985575743,2412.0526985575743,2412.0526985575743
10,initial,mean,RS,2.1,2407.3915247755285,2407.3915247755285,2407.3915247755285
10,initial,mean,RS,2.175,2435.8908416400654,2435.8908416400654,2435.8908416400654
10,initial,mean,RS,2.25,2396.3963821367297,2396.3963821367297,2396.3963821367297
10,initial,mean,RS,2.3249999999999997,2417.3334284293337,2417.3334284293337,2417.3334284293337
10,initial,mean,RS,2.4,2400.738896152544,2400.738896152544,2400.738896152544
10,initial,mean,RS,2.475,2431.1907374565953,2431.1907374565953,2431.1907374565953
10,initial,mean,RS,2.55,2443.686851185288,2443.686851185288,2443.686851185288
10,initial,mean,RS,2.625,2409.2791881021876,2409.2791881021876,2409.2791881021876
10,initial,mean,RS,2.6999999999999997,2426.285801386854,2426.285801386854,2426.285801386854
10,initial,mean,RS,2.775,2408.9561068419575,2408.9561068419575,2408.9561068419575
10,initial,mean,RS,2.85,2458.02955155306,2458.02955155306,2458.02955155306
10,initial,mean,RS,2.925,2440.116728900804,2440.116728900804,2440.116728900804
10,initial,mean,RS,3.0,2454.931828617179,2454.931828617179,2454.931828617179
10,initial,mean,RS,3.0749999999999997,2447.9644708682195,2447.9644708682195,2447.9644708682195
10,initial,mean,RS,3.15,2458.5300780487587,2458.5300780487587,2458.5300780487587
10,initial,mean,RS,3.225,2466.2719972296977,2466.2719972296977,2466.2719972296977
10,initial,mean,RS,3.3,2489.182074299432,2489.182074299432,2489.182074299432
10,initial,mean,RS,3.375,2465.515691734192,2465.515691734192,2465.515691734192
10,initial,mean,RS,3.4499999999999997,2494.0641185576033,2494.0641185576033,2494.0641185576033
10,initial,mean,RS,3.525,2504.9351587054985,2504.9351587054985,2504.9351587054985
10,initial,mean,RS,3.5999999999999996,2492.492616960662,2492.492616960662,2492.492616960662
10,initial,mean,RS,3.675,2471.858505654298,2471.858505654298,2471.858505654298
10,initial,mean,RS,3.75,2502.1819288686797,2502.1819288686797,2502.1819288686797
10,initial,mean,RS,3.8249999999999997,2499.2780081105957,2499.2780081105957,2499.2780081105957
10,initial,mean,RS,3.9,2537.191007017268,2537.191007017268,2537.191007017268
10,initial,mean,RS,3.9749999999999996,2501.588883019802,2501.588883019802,2501.588883019802
10,initial,mean,RS,4.05,2499.01157650031,2499.01157650031,2499.01157650031
10,initial,mean,RS,4.125,2500.852217910874,2500.852217910874,2500.852217910874
10,initial,mean,RS,4.2,2512.7875308069606,2512.7875308069606,2512.7875308069606
10,initial,mean,RS,4.2749999999999995,2473.7011714195114,2473.7011714195114,2473.7011714195114
10,initial,mean,RS,4.35,2556.289323192911,2556.289323192911,2556.289323192911
10,initial,mean,RS,4.425,2551.193775408887,2551.193775408887,2551.193775408887
10,initial,mean,RS,4.5,2538.117915716456,2538.117915716456,2538.117915716456
10,initial,mean,RS,4.575,2539.244652487779,2539.244652487779,2539.244652487779
10,initial,mean,RS,4.6499999999999995,2576.16866039887,2576.16866039887,2576.16866039887
10,initial,mean,RS,4.725,2550.6722550764575,2550.6722550764575,2550.6722550764575
10,initial,mean,RS,4.8,2566.0994163020587,2566.0994163020587,2566.0994163020587
10,initial,mean,RS,4.875,2572.0658983057438,2572.0658983057438,2572.0658983057438
10,initial,mean,RS,4.95,2580.3683002969165,2580.3683002969165,2580.3683002969165
10,initial,mean,RS,5.0249999999999995,2573.733837731178,2573.733837731178,2573.733837731178
10,initial,mean,RS,5.1,2573.0589138450387,2573.0589138450387,2573.0589138450387
10,initial,mean,RS,5.175,2586.4677598131884,2586.4677598131884,2586.4677598131884
10,initial,mean,RS,5.25,2537.1433919769684,2537.1433919769684,2537.1433919769684
10,initial,mean,RS,5.325,2620.5528025952,2620.5528025952,2620.5528025952
10,initial,mean,RS,5.3999999999999995,2641.237327935521,2641.237327935521,2641.237327935521
10,initial,mean,RS,5.475,2606.4694710258914,2606.4694710258914,2606.4694710258914
10,initial,mean,RS,5.55,2643.8210045000865,2643.8210045000865,2643.8210045000865
10,initial,mean,RS,5.625,2624.8518729029024,2624.8518729029024,2624.8518729029024
10,initial,mean,RS,5.7,2661.2353991466816,2661.2353991466816,2661.2353991466816
10,initial,mean,RS,5.7749999999999995,2633.4467769007824,2633.4467769007824,2633.4467769007824
10,initial,mean,RS,5.85,2653.3927283396647,2653.3927283396647,2653.3927283396647
10,initial,mean,RS,5.925,2595.5993365573354,2595.5993365573354,2595.5993365573354
10,initial,mean,RS,6.0,2674.8492350771967,2674.8492350771967,2674.8492350771967
10,initial,mean,RS,6.075,2699.328904598081,2699.328904598081,2699.328904598081
10,initial,mean,RS,6.1499999999999995,2639.1736365620663,2639.1736365620663,2639.1736365620663
10,initial,mean,RS,6.225,2666.8337640029126,2666.8337640029126,2666.8337640029126
10,initial,mean,RS,6.3,2734.6062776292747,2734.6062776292747,2734.6062776292747
10,initial,mean,RS,6.375,2633.661413206096,2633.661413206096,2633.661413206096
10,initial,mean,RS,6.45,2644.3783089144918,2644.3783089144918,2644.3783089144918
10,initial,mean,RS,6.5249999999999995,2682.151770671491,2682.151770671491,2682.151770671491
10,initial,mean,RS,6.6,2710.6822422544788,2710.6822422544788,2710.6822422544788
10,initial,mean,RS,6.675,2670.5797865299414,2670.5797865299414,2670.5797865299414
10,initial,mean,RS,6.75,2678.9804005473297,2678.9804005473297,2678.9804005473297
10,initial,mean,RS,6.825,2727.035898803886,2727.035898803886,2727.035898803886
10,initial,mean,RS,6.8999999999999995,2694.1728903774338,2694.1728903774338,2694.1728903774338
10,initial,mean,RS,6.975,2681.04659863629,2681.04659863629,2681.04659863629
10,initial,mean,RS,7.05,2680.827699505248,2680.827699505248,2680.827699505248
10,initial,mean,RS,7.125,2755.800933595715,2755.800933595715,2755.800933595715
10,initial,mean,RS,7.199999999999999,2797.7530807316502,2797.7530807316502,2797.7530807316502
10,initial,mean,RS,7.2749999999999995,2710.2896611663773,2710.2896611663773,2710.2896611663773
10,initial,mean,RS,7.35,2745.930704935439,2745.930704935439,2745.930704935439
10,initial,mean,RS,7.425,2805.140337787789,2805.140337787789,2805.140337787789
10,initial,mean,RS,7.5,2709.818604976948,2709.818604976948,2709.818604976948
10,initial,mean,RS,7.574999999999999,2774.405452978166,2774.405452978166,2774.405452978166
10,initial,mean,RS,7.6499999999999995,2783.228849739627,2783.228849739627,2783.228849739627
10,initial,mean,RS,7.725,2849.96243089129,2849.96243089129,2849.96243089129
10,initial,mean,RS,7.8,2783.495176852193,2783.495176852193,2783.495176852193
10,initial,mean,RS,7.875,2785.0911685676833,2785.0911685676833,2785.0911685676833
10,initial,mean,RS,7.949999999999999,2801.9673193888616,2801.9673193888616,2801.9673193888616
10,initial,mean,RS,8.025,2837.894240159688,2837.894240159688,2837.894240159688
10,initial,mean,RS,8.1,2789.3224104372516,2789.3224104372516,2789.3224104372516
10,initial,mean,RS,8.174999999999999,2806.600934876223,2806.600934876223,2806.600934876223
10,initial,mean,RS,8.25,2822.3473034542835,2822.3473034542835,2822.3473034542835
10,initial,mean,RS,8.325,2845.955252627614,2845.955252627614,2845.955252627614
10,initial,mean,RS,8.4,2846.382997252766,2846.382997252766,2846.382997252766
10,initial,mean,RS,8.475,2865.1279912564355,2865.1279912564355,2865.1279912564355
10,initial,mean,RS,8.549999999999999,2844.727461674186,2844.727461674186,2844.727461674186
10,initial,mean,RS,8.625,2922.9236207428335,2922.9236207428335,2922.9236207428335
10,initial,mean,RS,8.7,2927.3464058646287,2927.3464058646287,2927.3464058646287
10,initial,mean,RS,8.775,2866.9832560643854,2866.9832560643854,2866.9832560643854
10,initial,mean,RS,8.85,2880.695694470573,2880.695694470573,2880.695694470573
10,initial,mean,RS,8.924999999999999,2856.100238233194,2856.100238233194,2856.100238233194
10,initial,mean,RS,9.0,2825.611997574553,2825.611997574553,2825.611997574553
10,initial,quantile95,DRO,0.0,1948.3907480183834,1948.3907480183834,1948.3907480183834
10,initial,quantile95,DRO,0.075,1948.3907480183834,1948.3907480183834,1948.3907480183834
10,initial,quantile95,DRO,0.15,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,DRO,0.22499999999999998,1948.3907480183823,1948.3907480183823,1948.3907480183823
10,initial,quantile95,DRO,0.3,1948.3907480183834,1948.3907480183834,1948.3907480183834
10,initial,quantile95,DRO,0.375,1948.3907480183834,1948.3907480183834,1948.3907480183834
10,initial,quantile95,DRO,0.44999999999999996,1948.3907480183834,1948.3907480183834,1948.3907480183834
10,initial,quantile95,DRO,0.525,1948.3907480183834,1948.3907480183834,1948.3907480183834
10,initial,quantile95,DRO,0.6,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,DRO,0.6749999999999999,1948.3907480183834,1948.3907480183834,1948.3907480183834
10,initial,quantile95,DRO,0.75,1948.3907480183834,1948.3907480183834,1948.3907480183834
10,initial,quantile95,DRO,0.825,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,DRO,0.8999999999999999,1948.3907480183825,1948.3907480183825,1948.3907480183825
10,initial,quantile95,DRO,0.975,1948.3907480183832,1948.3907480183832,1948.3907480183832
10,initial,quantile95,DRO,1.05,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,quantile95,DRO,1.125,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,DRO,1.2,1948.3907480183834,1948.3907480183834,1948.3907480183834
10,initial,quantile95,DRO,1.275,1948.3907480183834,1948.3907480183834,1948.3907480183834
10,initial,quantile95,DRO,1.3499999999999999,1948.3907480183834,1948.3907480183834,1948.3907480183834
10,initial,quantile95,DRO,1.425,1948.3907480183839,1948.3907480183839,1948.3907480183839
10,initial,quantile95,DRO,1.5,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,DRO,1.575,1954.744983104397,1954.744983104397,1954.744983104397
10,initial,quantile95,DRO,1.65,1966.4426010653283,1966.4426010653283,1966.4426010653283
10,initial,quantile95,DRO,1.7249999999999999,1966.4426010653283,1966.4426010653283,1966.4426010653283
10,initial,quantile95,DRO,1.7999999999999998,1986.2026371829713,1986.2026371829713,1986.2026371829713
10,initial,quantile95,DRO,1.875,1992.9434791776125,1992.9434791776125,1992.9434791776125
10,initial,quantile95,DRO,1.95,1993.1070990764922,1993.1070990764922,1993.1070990764922
10,initial,quantile95,DRO,2.025,2016.5438913498183,2016.5438913498183,2016.5438913498183
10,initial,quantile95,DRO,2.1,2032.0951542596597,2032.0951542596597,2032.0951542596597
10,initial,quantile95,DRO,2.175,2034.1092599639305,2034.1092599639305,2034.1092599639305
10,initial,quantile95,DRO,2.25,2035.1441568583773,2035.1441568583773,2035.1441568583773
10,initial,quantile95,DRO,2.3249999999999997,2035.2637964855462,2035.2637964855462,2035.2637964855462
10,initial,quantile95,DRO,2.4,2036.0002711870434,2036.0002711870434,2036.0002711870434
10,initial,quantile95,DRO,2.475,2041.7895948258865,2041.7895948258865,2041.7895948258865
10,initial,quantile95,DRO,2.55,2057.4557695362096,2057.4557695362096,2057.4557695362096
10,initial,quantile95,DRO,2.625,2063.2225176834695,2063.2225176834695,2063.2225176834695
10,initial,quantile95,DRO,2.6999999999999997,2071.992949939563,2071.992949939563,2071.992949939563
10,initial,quantile95,DRO,2.775,2073.7261456806336,2073.7261456806336,2073.7261456806336
10,initial,quantile95,DRO,2.85,2076.901920020169,2076.901920020169,2076.901920020169
10,initial,quantile95,DRO,2.925,2079.090573327236,2079.090573327236,2079.090573327236
10,initial,quantile95,DRO,3.0,2087.9185749607154,2087.9185749607154,2087.9185749607154
10,initial,quantile95,DRO,3.0749999999999997,2116.902602798614,2116.902602798614,2116.902602798614
10,initial,quantile95,DRO,3.15,2147.683493450289,2147.683493450289,2147.683493450289
10,initial,quantile95,DRO,3.225,2168.410571780034,2168.410571780034,2168.410571780034
10,initial,quantile95,DRO,3.3,2168.410571780035,2168.410571780035,2168.410571780035
10,initial,quantile95,DRO,3.375,2168.563082388413,2168.563082388413,2168.563082388413
10,initial,quantile95,DRO,3.4499999999999997,2175.01788831661,2175.01788831661,2175.01788831661
10,initial,quantile95,DRO,3.525,2178.791026654407,2178.791026654407,2178.791026654407
10,initial,quantile95,DRO,3.5999999999999996,2184.189267617604,2184.189267617604,2184.189267617604
10,initial,quantile95,DRO,3.675,2199.4197315770334,2199.4197315770334,2199.4197315770334
10,initial,quantile95,DRO,3.75,2214.8651183330926,2214.8651183330926,2214.8651183330926
10,initial,quantile95,DRO,3.8249999999999997,2214.8651183330926,2214.8651183330926,2214.8651183330926
10,initial,quantile95,DRO,3.9,2219.9408374813756,2219.9408374813756,2219.9408374813756
10,initial,quantile95,DRO,3.9749999999999996,2225.8788320204135,2225.8788320204135,2225.8788320204135
10,initial,quantile95,DRO,4.05,2236.13725394111,2236.13725394111,2236.13725394111
10,initial,quantile95,DRO,4.125,2265.7661694167223,2265.7661694167223,2265.7661694167223
10,initial,quantile95,DRO,4.2,2275.9888743722227,2275.9888743722227,2275.9888743722227
10,initial,quantile95,DRO,4.2749999999999995,2287.4396313301427,2287.4396313301427,2287.4396313301427
10,initial,quantile95,DRO,4.35,2301.0443579487956,2301.0443579487956,2301.0443579487956
10,initial,quantile95,DRO,4.425,2311.328166888122,2311.328166888122,2311.328166888122
10,initial,quantile95,DRO,4.5,2343.7605359844365,2343.7605359844365,2343.7605359844365
10,initial,quantile95,DRO,4.575,2357.678576518056,2357.678576518056,2357.678576518056
10,initial,quantile95,DRO,4.6499999999999995,2363.788703565348,2363.788703565348,2363.788703565348
10,initial,quantile95,DRO,4.725,2363.788703565348,2363.788703565348,2363.788703565348
10,initial,quantile95,DRO,4.8,2373.157833321503,2373.157833321503,2373.157833321503
10,initial,quantile95,DRO,4.875,2373.285667186002,2373.285667186002,2373.285667186002
10,initial,quantile95,DRO,4.95,2373.2856671860022,2373.2856671860022,2373.2856671860022
10,initial,quantile95,DRO,5.0249999999999995,2397.111123171718,2397.111123171718,2397.111123171718
10,initial,quantile95,DRO,5.1,2397.1111231717177,2397.1111231717177,2397.1111231717177
10,initial,quantile95,DRO,5.175,2444.8643733531894,2444.8643733531894,2444.8643733531894
10,initial,quantile95,DRO,5.25,2475.6563333777704,2475.6563333777704,2475.6563333777704
10,initial,quantile95,DRO,5.325,2479.690119551423,2479.690119551423,2479.690119551423
10,initial,quantile95,DRO,5.3999999999999995,2479.690119551422,2479.690119551422,2479.690119551422
10,initial,quantile95,DRO,5.475,2495.1662142519763,2495.1662142519763,2495.1662142519763
10,initial,quantile95,DRO,5.55,2495.166214251977,2495.166214251977,2495.166214251977
10,initial,quantile95,DRO,5.625,2500.9565031895054,2500.9565031895054,2500.9565031895054
10,initial,quantile95,DRO,5.7,2503.55952547545,2503.55952547545,2503.55952547545
10,initial,quantile95,DRO,5.7749999999999995,2503.55952547545,2503.55952547545,2503.55952547545
10,initial,quantile95,DRO,5.85,2536.923290785662,2536.923290785662,2536.923290785662
10,initial,quantile95,DRO,5.925,2568.6494918768485,2568.6494918768485,2568.6494918768485
10,initial,quantile95,DRO,6.0,2604.060959070813,2604.060959070813,2604.060959070813
10,initial,quantile95,DRO,6.075,2667.1831423200542,2667.1831423200542,2667.1831423200542
10,initial,quantile95,DRO,6.1499999999999995,2712.9823904840596,2712.9823904840596,2712.9823904840596
10,initial,quantile95,DRO,6.225,2725.6204109321443,2725.6204109321443,2725.6204109321443
10,initial,quantile95,DRO,6.3,2776.662042662679,2776.662042662679,2776.662042662679
10,initial,quantile95,DRO,6.375,2787.3993819537664,2787.3993819537664,2787.3993819537664
10,initial,quantile95,DRO,6.45,2811.5236879481167,2811.5236879481167,2811.5236879481167
10,initial,quantile95,DRO,6.5249999999999995,2827.2399702785974,2827.2399702785974,2827.2399702785974
10,initial,quantile95,DRO,6.6,2882.64582068329,2882.64582068329,2882.64582068329
10,initial,quantile95,DRO,6.675,2889.5766079769337,2889.5766079769337,2889.5766079769337
10,initial,quantile95,DRO,6.75,2917.0728505038915,2917.0728505038915,2917.0728505038915
10,initial,quantile95,DRO,6.825,2925.3450356945914,2925.3450356945914,2925.3450356945914
10,initial,quantile95,DRO,6.8999999999999995,2950.5474588751604,2950.5474588751604,2950.5474588751604
10,initial,quantile95,DRO,6.975,2975.519470963897,2975.519470963897,2975.519470963897
10,initial,quantile95,DRO,7.05,2979.0916721319963,2979.0916721319963,2979.0916721319963
10,initial,quantile95,DRO,7.125,3004.7409167980177,3004.7409167980177,3004.7409167980177
10,initial,quantile95,DRO,7.199999999999999,3025.274297500804,3025.274297500804,3025.274297500804
10,initial,quantile95,DRO,7.2749999999999995,3047.3972954902656,3047.3972954902656,3047.3972954902656
10,initial,quantile95,DRO,7.35,3144.4848543059043,3144.4848543059043,3144.4848543059043
10,initial,quantile95,DRO,7.425,3154.643012093337,3154.643012093337,3154.643012093337
10,initial,quantile95,DRO,7.5,3246.0494367600045,3246.0494367600045,3246.0494367600045
10,initial,quantile95,DRO,7.574999999999999,3378.6259481551065,3378.6259481551065,3378.6259481551065
10,initial,quantile95,DRO,7.6499999999999995,3398.371069331124,3398.371069331124,3398.371069331124
10,initial,quantile95,DRO,7.725,3412.4385125023928,3412.4385125023928,3412.4385125023928
10,initial,quantile95,DRO,7.8,3417.6614274241974,3417.6614274241974,3417.6614274241974
10,initial,quantile95,DRO,7.875,3454.193029972729,3454.193029972729,3454.193029972729
10,initial,quantile95,DRO,7.949999999999999,3493.9264389093587,3493.9264389093587,3493.9264389093587
10,initial,quantile95,DRO,8.025,3503.0099475143625,3503.0099475143625,3503.0099475143625
10,initial,quantile95,DRO,8.1,3530.1119508519373,3530.1119508519373,3530.1119508519373
10,initial,quantile95,DRO,8.174999999999999,3639.2670883942546,3639.2670883942546,3639.2670883942546
10,initial,quantile95,DRO,8.25,3656.0430479846377,3656.0430479846377,3656.0430479846377
10,initial,quantile95,DRO,8.325,3667.915072836913,3667.915072836913,3667.915072836913
10,initial,quantile95,DRO,8.4,3694.330143311247,3694.330143311247,3694.330143311247
10,initial,quantile95,DRO,8.475,3697.051554722622,3697.051554722622,3697.051554722622
10,initial,quantile95,DRO,8.549999999999999,3729.4558147836215,3729.4558147836215,3729.4558147836215
10,initial,quantile95,DRO,8.625,3730.556599933705,3730.556599933705,3730.556599933705
10,initial,quantile95,DRO,8.7,3730.6154083629217,3730.6154083629217,3730.6154083629217
10,initial,quantile95,DRO,8.775,4000.0,4000.0,4000.0
10,initial,quantile95,DRO,8.85,4000.000000000002,4000.000000000002,4000.000000000002
10,initial,quantile95,DRO,8.924999999999999,4000.0,4000.0,4000.0
10,initial,quantile95,DRO,9.0,3999.999999999993,3999.999999999993,3999.999999999993
10,initial,quantile95,ERM,0.0,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,0.075,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,0.15,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,0.22499999999999998,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,0.3,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,0.375,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,0.44999999999999996,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,0.525,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,0.6,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,0.6749999999999999,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,0.75,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,0.825,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,0.8999999999999999,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,0.975,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,1.05,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,1.125,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,1.2,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,1.275,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,1.3499999999999999,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,1.425,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,1.5,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,1.575,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,1.65,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,1.7249999999999999,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,1.7999999999999998,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,1.875,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,1.95,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,2.025,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,2.1,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,2.175,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,2.25,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,2.3249999999999997,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,2.4,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,2.475,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,2.55,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,2.625,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,2.6999999999999997,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,2.775,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,2.85,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,2.925,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,3.0,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,3.0749999999999997,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,3.15,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,3.225,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,3.3,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,3.375,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,3.4499999999999997,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,3.525,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,3.5999999999999996,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,3.675,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,3.75,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,3.8249999999999997,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,3.9,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,3.9749999999999996,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,4.05,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,4.125,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,4.2,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,4.2749999999999995,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,4.35,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,4.425,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,4.5,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,4.575,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,4.6499999999999995,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,4.725,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,4.8,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,4.875,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,4.95,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,5.0249999999999995,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,5.1,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,5.175,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,5.25,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,5.325,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,5.3999999999999995,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,5.475,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,5.55,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,5.625,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,5.7,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,5.7749999999999995,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,5.85,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,5.925,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,6.0,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,6.075,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,6.1499999999999995,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,6.225,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,6.3,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,6.375,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,6.45,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,6.5249999999999995,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,6.6,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,6.675,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,6.75,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,6.825,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,6.8999999999999995,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,6.975,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,7.05,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,7.125,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,7.199999999999999,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,7.2749999999999995,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,7.35,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,7.425,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,7.5,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,7.574999999999999,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,7.6499999999999995,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,7.725,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,7.8,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,7.875,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,7.949999999999999,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,8.025,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,8.1,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,8.174999999999999,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,8.25,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,8.325,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,8.4,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,8.475,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,8.549999999999999,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,8.625,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,8.7,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,8.775,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,8.85,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,8.924999999999999,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,ERM,9.0,1948.3907480183836,1948.3907480183836,1948.3907480183836
10,initial,quantile95,RS,0.0,2246.567560013014,2246.567560013014,2246.567560013014
10,initial,quantile95,RS,0.075,2268.4472154094183,2268.4472154094183,2268.4472154094183
10,initial,quantile95,RS,0.15,2280.241375854261,2280.241375854261,2280.241375854261
10,initial,quantile95,RS,0.22499999999999998,2277.175036763597,2277.175036763597,2277.175036763597
10,initial,quantile95,RS,0.3,2269.1421839898226,2269.1421839898226,2269.1421839898226
10,initial,quantile95,RS,0.375,2303.2570616964113,2303.2570616964113,2303.2570616964113
10,initial,quantile95,RS,0.44999999999999996,2302.371299153274,2302.371299153274,2302.371299153274
10,initial,quantile95,RS,0.525,2293.0332826608355,2293.0332826608355,2293.0332826608355
10,initial,quantile95,RS,0.6,2279.259956917094,2279.259956917094,2279.259956917094
10,initial,quantile95,RS,0.6749999999999999,2298.5685407054543,2298.5685407054543,2298.5685407054543
10,initial,quantile95,RS,0.75,2335.1520251773154,2335.1520251773154,2335.1520251773154
10,initial,quantile95,RS,0.825,2336.5146064288665,2336.5146064288665,2336.5146064288665
10,initial,quantile95,RS,0.8999999999999999,2322.5101737036794,2322.5101737036794,2322.5101737036794
10,initial,quantile95,RS,0.975,2316.015369751947,2316.015369751947,2316.015369751947
10,initial,quantile95,RS,1.05,2343.9294987759504,2343.9294987759504,2343.9294987759504
10,initial,quantile95,RS,1.125,2320.9095679918237,2320.9095679918237,2320.9095679918237
10,initial,quantile95,RS,1.2,2376.4715270823453,2376.4715270823453,2376.4715270823453
10,initial,quantile95,RS,1.275,2362.530009695008,2362.530009695008,2362.530009695008
10,initial,quantile95,RS,1.3499999999999999,2348.5220031349563,2348.5220031349563,2348.5220031349563
10,initial,quantile95,RS,1.425,2360.7549774541676,2360.7549774541676,2360.7549774541676
10,initial,quantile95,RS,1.5,2374.6437773358284,2374.6437773358284,2374.6437773358284
10,initial,quantile95,RS,1.575,2331.769226120705,2331.769226120705,2331.769226120705
10,initial,quantile95,RS,1.65,2376.9412387087586,2376.9412387087586,2376.9412387087586
10,initial,quantile95,RS,1.7249999999999999,2362.0433808777393,2362.0433808777393,2362.0433808777393
10,initial,quantile95,RS,1.7999999999999998,2387.627597314774,2387.627597314774,2387.627597314774
10,initial,quantile95,RS,1.875,2382.3143461042628,2382.3143461042628,2382.3143461042628
10,initial,quantile95,RS,1.95,2386.890935701028,2386.890935701028,2386.890935701028
10,initial,quantile95,RS,2.025,2412.0526985575743,2412.0526985575743,2412.0526985575743
10,initial,quantile95,RS,2.1,2407.3915247755285,2407.3915247755285,2407.3915247755285
10,initial,quantile95,RS,2.175,2435.890841640065,2435.890841640065,2435.890841640065
10,initial,quantile95,RS,2.25,2396.3963821367292,2396.3963821367292,2396.3963821367292
10,initial,quantile95,RS,2.3249999999999997,2417.3334284293333,2417.3334284293333,2417.3334284293333
10,initial,quantile95,RS,2.4,2400.738896152545,2400.738896152545,2400.738896152545
10,initial,quantile95,RS,2.475,2431.1907374565953,2431.1907374565953,2431.1907374565953
10,initial,quantile95,RS,2.55,2443.686851185288,2443.686851185288,2443.686851185288
10,initial,quantile95,RS,2.625,2409.2791881021876,2409.2791881021876,2409.2791881021876
10,initial,quantile95,RS,2.6999999999999997,2426.285801386854,2426.285801386854,2426.285801386854
10,initial,quantile95,RS,2.775,2408.956106841958,2408.956106841958,2408.956106841958
10,initial,quantile95,RS,2.85,2458.0295515530606,2458.0295515530606,2458.0295515530606
10,initial,quantile95,RS,2.925,2440.1167289008044,2440.1167289008044,2440.1167289008044
10,initial,quantile95,RS,3.0,2454.931828617179,2454.931828617179,2454.931828617179
10,initial,quantile95,RS,3.0749999999999997,2447.96447086822,2447.96447086822,2447.96447086822
10,initial,quantile95,RS,3.15,2458.5300780487582,2458.5300780487582,2458.5300780487582
10,initial,quantile95,RS,3.225,2466.2719972296973,2466.2719972296973,2466.2719972296973
10,initial,quantile95,RS,3.3,2489.1820742994323,2489.1820742994323,2489.1820742994323
10,initial,quantile95,RS,3.375,2465.515691734192,2465.515691734192,2465.515691734192
10,initial,quantile95,RS,3.4499999999999997,2494.0641185576033,2494.0641185576033,2494.0641185576033
10,initial,quantile95,RS,3.525,2504.935158705498,2504.935158705498,2504.935158705498
10,initial,quantile95,RS,3.5999999999999996,2492.4926169606615,2492.4926169606615,2492.4926169606615
10,initial,quantile95,RS,3.675,2471.858505654298,2471.858505654298,2471.858505654298
10,initial,quantile95,RS,3.75,2502.1819288686797,2502.1819288686797,2502.1819288686797
10,initial,quantile95,RS,3.8249999999999997,2499.2780081105966,2499.2780081105966,2499.2780081105966
10,initial,quantile95,RS,3.9,2537.191007017268,2537.191007017268,2537.191007017268
10,initial,quantile95,RS,3.9749999999999996,2501.5888830198014,2501.5888830198014,2501.5888830198014
10,initial,quantile95,RS,4.05,2499.01157650031,2499.01157650031,2499.01157650031
10,initial,quantile95,RS,4.125,2500.852217910874,2500.852217910874,2500.852217910874
10,initial,quantile95,RS,4.2,2512.7875308069606,2512.7875308069606,2512.7875308069606
10,initial,quantile95,RS,4.2749999999999995,2473.7011714195123,2473.7011714195123,2473.7011714195123
10,initial,quantile95,RS,4.35,2556.289323192911,2556.289323192911,2556.289323192911
10,initial,quantile95,RS,4.425,2551.193775408888,2551.193775408888,2551.193775408888
10,initial,quantile95,RS,4.5,2538.117915716455,2538.117915716455,2538.117915716455
10,initial,quantile95,RS,4.575,2539.2446524877787,2539.2446524877787,2539.2446524877787
10,initial,quantile95,RS,4.6499999999999995,2576.168660398869,2576.168660398869,2576.168660398869
10,initial,quantile95,RS,4.725,2550.6722550764575,2550.6722550764575,2550.6722550764575
10,initial,quantile95,RS,4.8,2566.0994163020587,2566.0994163020587,2566.0994163020587
10,initial,quantile95,RS,4.875,2572.0658983057447,2572.0658983057447,2572.0658983057447
10,initial,quantile95,RS,4.95,2580.3683002969165,2580.3683002969165,2580.3683002969165
10,initial,quantile95,RS,5.0249999999999995,2573.7338377311785,2573.7338377311785,2573.7338377311785
10,initial,quantile95,RS,5.1,2573.058913845038,2573.058913845038,2573.058913845038
10,initial,quantile95,RS,5.175,2586.467759813189,2586.467759813189,2586.467759813189
10,initial,quantile95,RS,5.25,2537.143391976968,2537.143391976968,2537.143391976968
10,initial,quantile95,RS,5.325,2620.552802595199,2620.552802595199,2620.552802595199
10,initial,quantile95,RS,5.3999999999999995,2641.237327935521,2641.237327935521,2641.237327935521
10,initial,quantile95,RS,5.475,2606.469471025892,2606.469471025892,2606.469471025892
10,initial,quantile95,RS,5.55,2643.8210045000865,2643.8210045000865,2643.8210045000865
10,initial,quantile95,RS,5.625,2624.851872902903,2624.851872902903,2624.851872902903
10,initial,quantile95,RS,5.7,2661.2353991466825,2661.2353991466825,2661.2353991466825
10,initial,quantile95,RS,5.7749999999999995,2633.446776900782,2633.446776900782,2633.446776900782
10,initial,quantile95,RS,5.85,2653.3927283396647,2653.3927283396647,2653.3927283396647
10,initial,quantile95,RS,5.925,2595.5993365573354,2595.5993365573354,2595.5993365573354
10,initial,quantile95,RS,6.0,2674.8492350771967,2674.8492350771967,2674.8492350771967
10,initial,quantile95,RS,6.075,2699.3289045980814,2699.3289045980814,2699.3289045980814
10,initial,quantile95,RS,6.1499999999999995,2639.1736365620654,2639.1736365620654,2639.1736365620654
10,initial,quantile95,RS,6.225,2666.8337640029126,2666.8337640029126,2666.8337640029126
10,initial,quantile95,RS,6.3,2734.6062776292747,2734.6062776292747,2734.6062776292747
10,initial,quantile95,RS,6.375,2633.6614132060963,2633.6614132060963,2633.6614132060963
10,initial,quantile95,RS,6.45,2644.3783089144913,2644.3783089144913,2644.3783089144913
10,initial,quantile95,RS,6.5249999999999995,2682.151770671491,2682.151770671491,2682.151770671491
10,initial,quantile95,RS,6.6,2710.682242254479,2710.682242254479,2710.682242254479
10,initial,quantile95,RS,6.675,2670.5797865299414,2670.5797865299414,2670.5797865299414
10,initial,quantile95,RS,6.75,2678.9804005473306,2678.9804005473306,2678.9804005473306
10,initial,quantile95,RS,6.825,2727.035898803886,2727.035898803886,2727.035898803886
10,initial,quantile95,RS,6.8999999999999995,2694.1728903774338,2694.1728903774338,2694.1728903774338
10,initial,quantile95,RS,6.975,2681.046598636289,2681.046598636289,2681.046598636289
10,initial,quantile95,RS,7.05,2680.8276995052483,2680.8276995052483,2680.8276995052483
10,initial,quantile95,RS,7.125,2755.8009335957154,2755.8009335957154,2755.8009335957154
10,initial,quantile95,RS,7.199999999999999,2797.75308073165,2797.75308073165,2797.75308073165
10,initial,quantile95,RS,7.2749999999999995,2710.2896611663773,2710.2896611663773,2710.2896611663773
10,initial,quantile95,RS,7.35,2745.9307049354393,2745.9307049354393,2745.9307049354393
10,initial,quantile95,RS,7.425,2805.1403377877896,2805.1403377877896,2805.1403377877896
10,initial,quantile95,RS,7.5,2709.818604976948,2709.818604976948,2709.818604976948
10,initial,quantile95,RS,7.574999999999999,2774.405452978167,2774.405452978167,2774.405452978167
10,initial,quantile95,RS,7.6499999999999995,2783.228849739626,2783.228849739626,2783.228849739626
10,initial,quantile95,RS,7.725,2849.96243089129,2849.96243089129,2849.96243089129
10,initial,quantile95,RS,7.8,2783.495176852192,2783.495176852192,2783.495176852192
10,initial,quantile95,RS,7.875,2785.091168567683,2785.091168567683,2785.091168567683
10,initial,quantile95,RS,7.949999999999999,2801.967319388862,2801.967319388862,2801.967319388862
10,initial,quantile95,RS,8.025,2837.894240159688,2837.894240159688,2837.894240159688
10,initial,quantile95,RS,8.1,2789.322410437252,2789.322410437252,2789.322410437252
10,initial,quantile95,RS,8.174999999999999,2806.600934876222,2806.600934876222,2806.600934876222
10,initial,quantile95,RS,8.25,2822.347303454284,2822.347303454284,2822.347303454284
10,initial,quantile95,RS,8.325,2845.955252627614,2845.955252627614,2845.955252627614
10,initial,quantile95,RS,8.4,2846.3829972527656,2846.3829972527656,2846.3829972527656
10,initial,quantile95,RS,8.475,2865.127991256435,2865.127991256435,2865.127991256435
10,initial,quantile95,RS,8.549999999999999,2844.727461674187,2844.727461674187,2844.727461674187
10,initial,quantile95,RS,8.625,2922.923620742833,2922.923620742833,2922.923620742833
10,initial,quantile95,RS,8.7,2927.3464058646287,2927.3464058646287,2927.3464058646287
10,initial,quantile95,RS,8.775,2866.9832560643854,2866.9832560643854,2866.9832560643854
10,initial,quantile95,RS,8.85,2880.6956944705726,2880.6956944705726,2880.6956944705726
10,initial,quantile95,RS,8.924999999999999,2856.1002382331935,2856.1002382331935,2856.1002382331935
10,initial,quantile95,RS,9.0,2825.6119975745532,2825.6119975745532,2825.6119975745532
10,operational,mean,DRO,0.0,642.1067939592666,617.0537933630197,667.1597945555135
10,operational,mean,DRO,0.075,642.0932840974857,617.0402461281734,667.146322066798
10,operational,mean,DRO,0.15,641.6880456769143,616.6407212759921,666.7353700778365
10,operational,mean,DRO,0.22499999999999998,641.6880456769169,616.6407212759946,666.7353700778392
10,operational,mean,DRO,0.3,642.921643923967,617.8818329098291,667.961454938105
10,operational,mean,DRO,0.375,642.9216439239668,617.8818329098289,667.9614549381048
10,operational,mean,DRO,0.44999999999999996,642.921643923967,617.8818329098291,667.961454938105
10,operational,mean,DRO,0.525,643.1213706157446,618.0828847490783,668.1598564824109
10,operational,mean,DRO,0.6,643.1213706157445,618.0828847490782,668.1598564824108
10,operational,mean,DRO,0.6749999999999999,643.1213706157447,618.0828847490784,668.159856482411
10,operational,mean,DRO,0.75,643.1478335648775,618.1093718192601,668.1862953104949
10,operational,mean,DRO,0.825,643.4694975517109,618.4312689789501,668.5077261244717
10,operational,mean,DRO,0.8999999999999999,642.3613003232396,617.3297690202268,667.3928316262524
10,operational,mean,DRO,0.975,642.2852655063325,617.2554153133401,667.3151156993249
10,operational,mean,DRO,1.05,642.2852655063314,617.255415313339,667.3151156993238
10,operational,mean,DRO,1.125,642.2852655063318,617.2554153133394,667.3151156993242
10,operational,mean,DRO,1.2,642.285265506332,617.2554153133397,667.3151156993245
10,operational,mean,DRO,1.275,642.2852655063323,617.2554153133399,667.3151156993247
10,operational,mean,DRO,1.3499999999999999,642.3799462307359,617.351117610406,667.4087748510657
10,operational,mean,DRO,1.425,643.2873871295936,618.2794066138897,668.2953676452976
10,operational,mean,DRO,1.5,643.2260369956729,618.2180893804,668.2339846109458
10,operational,mean,DRO,1.575,629.9302031737066,605.1452532920049,654.7151530554082
10,operational,mean,DRO,1.65,606.1384208122909,581.7810216919447,630.495819932637
10,operational,mean,DRO,1.7249999999999999,606.1384208122911,581.7810216919449,630.4958199326372
10,operational,mean,DRO,1.7999999999999998,568.0357820380365,544.4177203379497,591.6538437381232
10,operational,mean,DRO,1.875,555.6991290323027,532.3511053124081,579.0471527521973
10,operational,mean,DRO,1.95,555.4025370027814,532.0607244984026,578.7443495071602
10,operational,mean,DRO,2.025,513.018538304286,490.6282576692284,535.4088189393437
10,operational,mean,DRO,2.1,486.51547915722176,464.75867439144935,508.2722839229942
10,operational,mean,DRO,2.175,482.78619202000937,461.11513161812377,504.45725242189496
10,operational,mean,DRO,2.25,481.0409253542699,459.4036648342493,502.67818587429053
10,operational,mean,DRO,2.3249999999999997,480.8667301783761,459.2344625713685,502.49899778538366
10,operational,mean,DRO,2.4,479.61176966409084,458.0100179040948,501.2135214240869
10,operational,mean,DRO,2.475,469.0423493265605,447.6748947292227,490.4098039238983
10,operational,mean,DRO,2.55,441.0866414928165,420.4016304814674,461.7716525041656
10,operational,mean,DRO,2.625,431.4843893205522,411.06368214303967,451.9050964980648
10,operational,mean,DRO,2.6999999999999997,417.59896452141066,397.56209273425804,437.6358363085633
10,operational,mean,DRO,2.775,413.05605977548925,393.092062098507,433.0200574524715
10,operational,mean,DRO,2.85,410.70528989369876,390.88836087663117,430.52221891076636
10,operational,mean,DRO,2.925,406.6257325677923,386.9028950866558,426.34857004892876
10,operational,mean,DRO,3.0,394.96608705294364,375.63397868806834,414.29819541781893
10,operational,mean,DRO,3.0749999999999997,356.21868899926557,338.1794013003584,374.25797669817274
10,operational,mean,DRO,3.15,315.0335610979556,298.37802203543157,331.68910016047965
10,operational,mean,DRO,3.225,288.8458281956314,273.0651264984386,304.6265298928242
10,operational,mean,DRO,3.3,288.8458281956306,273.06512649843785,304.6265298928233
10,operational,mean,DRO,3.375,288.51746946031193,272.7478362895935,304.28710263103034
10,operational,mean,DRO,3.4499999999999997,281.72179795465684,266.22685015223425,297.2167457570794
10,operational,mean,DRO,3.525,278.0032979111552,262.67388509887587,293.3327107234345
10,operational,mean,DRO,3.5999999999999996,272.658141503665,257.5606138415934,287.75566916573655
10,operational,mean,DRO,3.675,258.75466048943343,244.29824486951742,273.21107610934945
10,operational,mean,DRO,3.75,246.6209418093118,232.79702978286963,260.444853835754
10,operational,mean,DRO,3.8249999999999997,246.62094180931194,232.79702978286977,260.4448538357541
10,operational,mean,DRO,3.9,243.02797702779807,229.40533145906772,256.6506225965284
10,operational,mean,DRO,3.9749999999999996,238.86080259418847,225.47192190625785,252.2496832821191
10,operational,mean,DRO,4.05,232.26693116132438,219.2715828878067,245.26227943484207
10,operational,mean,DRO,4.125,206.9441482992245,195.12470704111428,218.76358955733474
10,operational,mean,DRO,4.2,199.36752169301357,187.9291863625467,210.80585702348046
10,operational,mean,DRO,4.2749999999999995,191.28027865718863,180.26482906440162,202.29572824997564
10,operational,mean,DRO,4.35,178.32306484654987,167.83286688882018,188.81326280427956
10,operational,mean,DRO,4.425,171.23615999531555,161.125407228335,181.34691276229609
10,operational,mean,DRO,4.5,150.16052573160124,141.16565922145273,159.15539224174975
10,operational,mean,DRO,4.575,140.61967281110358,132.08273997098416,149.156605651223
10,operational,mean,DRO,4.6499999999999995,138.625864946925,130.2453635712287,147.0063663226213
10,operational,mean,DRO,4.725,138.62586494692522,130.24536357122892,147.00636632262152
10,operational,mean,DRO,4.8,132.73262293908735,124.64158941747291,140.82365646070178
10,operational,mean,DRO,4.875,132.9089502798719,124.82136514081138,140.9965354189324
10,operational,mean,DRO,4.95,132.9089502798718,124.82136514081128,140.9965354189323
10,operational,mean,DRO,5.0249999999999995,120.02654944710571,112.65065448696825,127.40244440724317
10,operational,mean,DRO,5.1,120.02654944710561,112.65065448696814,127.40244440724308
10,operational,mean,DRO,5.175,99.9243682134118,93.7681027502072,106.08063367661639
10,operational,mean,DRO,5.25,89.31571539938467,83.84424749309143,94.78718330567791
10,operational,mean,DRO,5.325,87.81098459040439,82.42586126633668,93.1961079144721
10,operational,mean,DRO,5.3999999999999995,87.81098459040464,82.42586126633692,93.19610791447236
10,operational,mean,DRO,5.475,82.48775566586666,77.43074567489947,87.54476565683385
10,operational,mean,DRO,5.55,82.48775566586654,77.43074567489937,87.54476565683372
10,operational,mean,DRO,5.625,80.4696039136682,75.53044018147453,85.40876764586186
10,operational,mean,DRO,5.7,79.94765665761868,75.05976252435498,84.83555079088238
10,operational,mean,DRO,5.7749999999999995,79.9476566576188,75.0597625243551,84.8355507908825
10,operational,mean,DRO,5.85,70.15616419633857,65.89669990783594,74.41562848484119
10,operational,mean,DRO,5.925,62.779647257017594,59.0293194194949,66.52997509454029
10,operational,mean,DRO,6.0,60.48048705175757,57.0579221585058,63.903051945009345
10,operational,mean,DRO,6.075,51.63365580405935,48.885717398061985,54.38159421005672
10,operational,mean,DRO,6.1499999999999995,47.02202205432995,44.42882270372869,49.61522140493121
10,operational,mean,DRO,6.225,46.75264551365715,44.192339836609,49.3129511907053
10,operational,mean,DRO,6.3,45.84960829558764,43.36356053851505,48.335656052660234
10,operational,mean,DRO,6.375,43.298640752228906,40.93486786145657,45.662413643001244
10,operational,mean,DRO,6.45,40.798970179778635,38.53545242287266,43.06248793668461
10,operational,mean,DRO,6.5249999999999995,41.158844615361275,38.891739772021964,43.425949458700586
10,operational,mean,DRO,6.6,37.97202142112457,35.834862673105015,40.10918016914413
10,operational,mean,DRO,6.675,36.07732667979277,34.07233342752712,38.08231993205842
10,operational,mean,DRO,6.75,35.03953245190675,33.10975736162392,36.96930754218958
10,operational,mean,DRO,6.825,37.52367367931071,35.47400916275704,39.57333819586438
10,operational,mean,DRO,6.8999999999999995,36.97142032285077,34.93807038149198,39.004770264209554
10,operational,mean,DRO,6.975,34.44983391899125,32.53314200797966,36.36652583000284
10,operational,mean,DRO,7.05,34.05426472407794,32.160669557367505,35.94785989078837
10,operational,mean,DRO,7.125,31.30655096009653,29.5342581716307,33.07884374856236
10,operational,mean,DRO,7.199999999999999,28.916212003114673,27.25715214337608,30.575271862853267
10,operational,mean,DRO,7.2749999999999995,27.008642531950986,25.436781656079464,28.58050340782251
10,operational,mean,DRO,7.35,17.448916042083077,16.234381686862864,18.66345039730329
10,operational,mean,DRO,7.425,16.556899015055745,15.391145456788548,17.722652573322943
10,operational,mean,DRO,7.5,12.8232191782999,11.805216638827567,13.841221717772232
10,operational,mean,DRO,7.574999999999999,10.547597541131454,9.641069943095843,11.454125139167065
10,operational,mean,DRO,7.6499999999999995,8.009701226248778,7.258018610547761,8.761383841949794
10,operational,mean,DRO,7.725,6.769426131266602,6.127785436275207,7.411066826257997
10,operational,mean,DRO,7.8,6.8658568536537175,6.216180191408099,7.515533515899336
10,operational,mean,DRO,7.875,5.647093770462965,5.075647302904683,6.218540238021248
10,operational,mean,DRO,7.949999999999999,4.537091198463144,4.049494844710697,5.024687552215591
10,operational,mean,DRO,8.025,4.371941361050429,3.8903268046713713,4.853555917429487
10,operational,mean,DRO,8.1,3.971819098203828,3.5038845315840295,4.439753664823627
10,operational,mean,DRO,8.174999999999999,2.036600119895841,1.7932326098436784,2.279967629948004
10,operational,mean,DRO,8.25,1.843897442170227,1.6212978692938074,2.0664970150466466
10,operational,mean,DRO,8.325,1.7505896253086854,1.538681022307807,1.962498228309564
10,operational,mean,DRO,8.4,1.3508999672923894,1.1755479500846322,1.5262519845001465
10,operational,mean,DRO,8.475,1.5375495570218414,1.3448877583466654,1.7302113556970173
10,operational,mean,DRO,8.549999999999999,1.0200867236464728,0.8758767604436851,1.1642966868492604
10,operational,mean,DRO,8.625,0.9707767383788509,0.8294813938371465,1.1120720829205553
10,operational,mean,DRO,8.7,0.9766312471067828,0.8349586681938939,1.1183038260196718
10,operational,mean,DRO,8.775,0.0,0.0,0.0
10,operational,mean,DRO,8.85,0.0,0.0,0.0
10,operational,mean,DRO,8.924999999999999,0.0,0.0,0.0
10,operational,mean,DRO,9.0,0.0,0.0,0.0
10,operational,mean,ERM,0.0,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,0.075,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,0.15,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,0.22499999999999998,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,0.3,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,0.375,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,0.44999999999999996,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,0.525,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,0.6,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,0.6749999999999999,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,0.75,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,0.825,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,0.8999999999999999,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,0.975,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,1.05,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,1.125,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,1.2,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,1.275,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,1.3499999999999999,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,1.425,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,1.5,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,1.575,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,1.65,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,1.7249999999999999,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,1.7999999999999998,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,1.875,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,1.95,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,2.025,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,2.1,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,2.175,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,2.25,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,2.3249999999999997,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,2.4,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,2.475,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,2.55,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,2.625,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,2.6999999999999997,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,2.775,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,2.85,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,2.925,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,3.0,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,3.0749999999999997,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,3.15,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,3.225,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,3.3,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,3.375,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,3.4499999999999997,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,3.525,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,3.5999999999999996,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,3.675,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,3.75,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,3.8249999999999997,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,3.9,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,3.9749999999999996,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,4.05,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,4.125,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,4.2,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,4.2749999999999995,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,4.35,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,4.425,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,4.5,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,4.575,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,4.6499999999999995,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,4.725,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,4.8,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,4.875,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,4.95,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,5.0249999999999995,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,5.1,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,5.175,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,5.25,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,5.325,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,5.3999999999999995,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,5.475,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,5.55,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,5.625,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,5.7,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,5.7749999999999995,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,5.85,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,5.925,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,6.0,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,6.075,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,6.1499999999999995,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,6.225,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,6.3,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,6.375,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,6.45,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,6.5249999999999995,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,6.6,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,6.675,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,6.75,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,6.825,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,6.8999999999999995,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,6.975,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,7.05,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,7.125,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,7.199999999999999,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,7.2749999999999995,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,7.35,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,7.425,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,7.5,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,7.574999999999999,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,7.6499999999999995,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,7.725,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,7.8,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,7.875,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,7.949999999999999,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,8.025,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,8.1,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,8.174999999999999,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,8.25,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,8.325,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,8.4,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,8.475,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,8.549999999999999,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,8.625,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,8.7,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,8.775,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,8.85,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,8.924999999999999,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,ERM,9.0,642.1067939592664,617.0537933630195,667.1597945555133
10,operational,mean,RS,0.0,223.6021948770797,211.02546717582047,236.17892257833896
10,operational,mean,RS,0.075,204.92189908086368,193.20235795569855,216.64144020602882
10,operational,mean,RS,0.15,196.31422624370896,185.03464670766286,207.59380577975506
10,operational,mean,RS,0.22499999999999998,198.50794041620637,187.11404272516296,209.90183810724977
10,operational,mean,RS,0.3,204.39001281951911,192.6962380564768,216.08378758256143
10,operational,mean,RS,0.375,176.78696208088803,166.37947637482534,187.19444778695072
10,operational,mean,RS,0.44999999999999996,177.40507544318768,166.96457425150643,187.84557663486893
10,operational,mean,RS,0.525,186.05876995158195,175.25755306431182,196.85998683885208
10,operational,mean,RS,0.6,197.01165898881618,185.69557668051715,208.3277412971152
10,operational,mean,RS,0.6749999999999999,180.72278188884638,170.1363148769446,191.30924890074817
10,operational,mean,RS,0.75,155.81842098777875,146.5320471819906,165.1047947935669
10,operational,mean,RS,0.825,155.0728746696831,145.83292452461973,164.31282481474648
10,operational,mean,RS,0.8999999999999999,163.60439589231115,153.89114082021774,173.31765096440455
10,operational,mean,RS,0.975,167.94770832954092,158.00568599686042,177.8897306622214
10,operational,mean,RS,1.05,150.03748503438695,141.04828366753733,159.02668640123656
10,operational,mean,RS,1.125,164.67052340411104,154.90125783756497,174.4397889706571
10,operational,mean,RS,1.2,131.0036220080551,123.01483678928027,138.9924072268299
10,operational,mean,RS,1.275,139.41095285831048,130.99116081082548,147.83074490579548
10,operational,mean,RS,1.3499999999999999,146.76222378749156,137.92607804616105,155.59836952882208
10,operational,mean,RS,1.425,140.53311248589705,132.05757631643138,149.00864865536272
10,operational,mean,RS,1.5,132.09241834548902,124.04701881578865,140.1378178751894
10,operational,mean,RS,1.575,157.74991464328778,148.35354975332478,167.14627953325078
10,operational,mean,RS,1.65,130.7265243776965,122.75226208585873,138.70078666953427
10,operational,mean,RS,1.7249999999999999,139.7170321368413,131.28200320018306,148.15206107349957
10,operational,mean,RS,1.7999999999999998,124.74148032726958,117.08973436203222,132.39322629250694
10,operational,mean,RS,1.875,127.64443674239023,119.83396468357446,135.454908801206
10,operational,mean,RS,1.95,125.13456081111666,117.46095350909893,132.8081681131344
10,operational,mean,RS,2.025,113.35596841620249,106.38717708332743,120.32475974907754
10,operational,mean,RS,2.1,115.26861514601929,108.17594103517146,122.36128925686711
10,operational,mean,RS,2.175,104.11543876948214,97.73787376124037,110.49300377772391
10,operational,mean,RS,2.25,120.26263935323755,112.86926670107783,127.65601200539726
10,operational,mean,RS,2.3249999999999997,111.33291912421352,104.50082028934717,118.16501795907986
10,operational,mean,RS,2.4,118.28344685777786,111.00912843128667,125.55776528426905
10,operational,mean,RS,2.475,106.46401960576549,99.96738227940877,112.9606569321222
10,operational,mean,RS,2.55,100.45764498079754,94.27269393444324,106.64259602715184
10,operational,mean,RS,2.625,114.48510612355874,107.44285903647379,121.52735321064368
10,operational,mean,RS,2.6999999999999997,108.27307108104418,101.65872610143461,114.88741606065375
10,operational,mean,RS,2.775,114.61821378836603,107.56737829536861,121.66904928136346
10,operational,mean,RS,2.85,95.54421081258843,89.683014073799,101.40540755137786
10,operational,mean,RS,2.925,102.09867076290746,95.82620516549127,108.37113636032365
10,operational,mean,RS,3.0,97.03964670513969,91.1046701972354,102.97462321304398
10,operational,mean,RS,3.0749999999999997,99.06876816020068,92.97973079971473,105.15780552068662
10,operational,mean,RS,3.15,95.73321138313192,89.88176160234042,101.58466116392341
10,operational,mean,RS,3.225,92.24180830524774,86.57044094117599,97.9131756693195
10,operational,mean,RS,3.3,84.45707946332605,79.27582771091662,89.63833121573549
10,operational,mean,RS,3.375,93.11955955668876,87.42805237745449,98.81106673592302
10,operational,mean,RS,3.4499999999999997,82.85068695519317,77.7710764052674,87.93029750511894
10,operational,mean,RS,3.525,79.50557930037579,74.64515740522936,84.36600119552222
10,operational,mean,RS,3.5999999999999996,83.36045672625632,78.24845092787712,88.47246252463552
10,operational,mean,RS,3.675,90.76522792189067,85.2119392163076,96.31851662747374
10,operational,mean,RS,3.75,80.07473900952525,75.1603342218229,84.9891437972276
10,operational,mean,RS,3.8249999999999997,81.04243277876711,76.06912645666046,86.01573910087376
10,operational,mean,RS,3.9,70.09964611250308,65.84492082775296,74.3543713972532
10,operational,mean,RS,3.9749999999999996,80.25674515320378,75.33039266904944,85.18309763735812
10,operational,mean,RS,4.05,81.134332581977,76.15565415964487,86.11301100430914
10,operational,mean,RS,4.125,80.50487519367587,75.56359545403625,85.4461549333155
10,operational,mean,RS,4.2,77.15959837714408,72.45145260446779,81.86774414982037
10,operational,mean,RS,4.2749999999999995,89.90234423101448,84.38969532451821,95.41499313751075
10,operational,mean,RS,4.35,65.23365956083205,61.298467289515386,69.16885183214872
10,operational,mean,RS,4.425,66.50118365186805,62.482190060561514,70.52017724317459
10,operational,mean,RS,4.5,69.91600920715064,65.67703530979162,74.15498310450965
10,operational,mean,RS,4.575,69.72054582232448,65.49833564121438,73.94275600343458
10,operational,mean,RS,4.6499999999999995,62.59612609159425,58.90300062547445,66.28925155771405
10,operational,mean,RS,4.725,66.63065427192804,62.60325358753688,70.6580549563192
10,operational,mean,RS,4.8,63.24692009084087,59.45974059577479,67.03409958590694
10,operational,mean,RS,4.875,63.01413757432322,59.27522269833325,66.75305245031319
10,operational,mean,RS,4.95,62.203183261644774,58.556074955919044,65.8502915673705
10,operational,mean,RS,5.0249999999999995,62.83877063082116,59.11852746917139,66.55901379247094
10,operational,mean,RS,5.1,62.908852507713284,59.18106331258184,66.63664170284473
10,operational,mean,RS,5.175,61.68192160972016,58.09941046160268,65.26443275783764
10,operational,mean,RS,5.25,70.10968843726005,65.85412091689955,74.36525595762055
10,operational,mean,RS,5.325,58.563593386740905,55.313293680074594,61.813893093407216
10,operational,mean,RS,5.3999999999999995,56.108367345407835,53.06509051321293,59.15164417760274
10,operational,mean,RS,5.475,60.19578154049859,56.79893287857371,63.592630202423464
10,operational,mean,RS,5.55,55.55902103408827,52.55153941403921,58.566502654137324
10,operational,mean,RS,5.625,58.02195994243045,54.8172540227411,61.226665862119795
10,operational,mean,RS,5.7,52.44366686731453,49.639430144531275,55.24790359009779
10,operational,mean,RS,5.7749999999999995,57.01321908192646,53.89359867522627,60.132839488626644
10,operational,mean,RS,5.85,53.72490408524823,50.83675608941051,56.61305208108595
10,operational,mean,RS,5.925,61.003114058931345,57.506948029552625,64.49928008831006
10,operational,mean,RS,6.0,49.536390316938004,46.86286408212911,52.2099165517469
10,operational,mean,RS,6.075,46.71237607064424,44.14340395126922,49.28134819001926
10,operational,mean,RS,6.1499999999999995,56.38454058985627,53.31953331301053,59.44954786670201
10,operational,mean,RS,6.225,51.67804486236408,48.92695116051473,54.42913856421343
10,operational,mean,RS,6.3,46.46844411321639,43.92840820591265,49.00848002052013
10,operational,mean,RS,6.375,56.98959251650059,53.872017176409884,60.1071678565913
10,operational,mean,RS,6.45,55.443695487146634,52.44375619854898,58.443634775744286
10,operational,mean,RS,6.5249999999999995,48.11772304004146,45.49682573738334,50.73862034269958
10,operational,mean,RS,6.6,46.88783703153608,44.302355495202704,49.473318567869455
10,operational,mean,RS,6.675,50.662017122672324,47.94693751389706,53.37709673144759
10,operational,mean,RS,6.75,48.66551625961217,46.024256286335394,51.30677623288894
10,operational,mean,RS,6.825,46.700409019545475,44.14350291559836,49.25731512349259
10,operational,mean,RS,6.8999999999999995,46.89367180621487,44.31939755375089,49.46794605867885
10,operational,mean,RS,6.975,48.29634646489928,45.66869691572618,50.92399601407238
10,operational,mean,RS,7.05,48.33303543323694,45.70399588000721,50.96207498646666
10,operational,mean,RS,7.125,46.0488195833901,43.5462757341709,48.5513634326093
10,operational,mean,RS,7.199999999999999,42.723346041313896,40.37149076469633,45.07520131793146
10,operational,mean,RS,7.2749999999999995,46.868019276875835,44.283753799276994,49.452284754474675
10,operational,mean,RS,7.35,46.20128480509143,43.68409643711699,48.718473173065874
10,operational,mean,RS,7.425,41.65401553426913,39.350417184495456,43.9576138840428
10,operational,mean,RS,7.5,46.84531041252347,44.262384293223995,49.42823653182294
10,operational,mean,RS,7.574999999999999,45.86468406592892,43.37759361629968,48.35177451555816
10,operational,mean,RS,7.6499999999999995,44.815847813947855,42.37263190761033,47.25906372028538
10,operational,mean,RS,7.725,40.007347266604576,37.78456194525397,42.23013258795518
10,operational,mean,RS,7.8,44.78089262277689,42.33946859651561,47.22231664903817
10,operational,mean,RS,7.875,44.555895978143475,42.12386918781212,46.98792276847483
10,operational,mean,RS,7.949999999999999,42.10016997238981,39.776146370218044,44.42419357456157
10,operational,mean,RS,8.025,40.42560664135341,38.187303487213335,42.66390979549349
10,operational,mean,RS,8.1,43.49429875581097,41.11542733333656,45.873170178285385
10,operational,mean,RS,8.174999999999999,41.45280460064617,39.158585251871244,43.74702394942109
10,operational,mean,RS,8.25,40.4975283033554,38.25354258930358,42.741514017407226
10,operational,mean,RS,8.325,40.15063340995782,37.92257607725806,42.37869074265758
10,operational,mean,RS,8.4,40.13522332005612,37.907734183759565,42.362712456352675
10,operational,mean,RS,8.475,38.887024255899334,36.70742309123868,41.06662542055999
10,operational,mean,RS,8.549999999999999,40.19365571824644,37.96401086706326,42.42330056942962
10,operational,mean,RS,8.625,37.610789067451364,35.5583789332685,39.66319920163423
10,operational,mean,RS,8.7,37.343572416114554,35.29694791059144,39.39019692163767
10,operational,mean,RS,8.775,38.75659851615729,36.582247003354,40.93095002896058
10,operational,mean,RS,8.85,38.06738234899965,35.92493516318378,40.20982953481552
10,operational,mean,RS,8.924999999999999,39.793593177253236,37.578585643814456,42.008600710692015
10,operational,mean,RS,9.0,40.91377327448226,38.65510520435682,43.1724413446077
10,operational,quantile95,DRO,0.0,1506.9757486355622,1489.815248332608,1530.9485883841976
10,operational,quantile95,DRO,0.075,1506.9802639468687,1489.7867161736417,1530.9386083863762
10,operational,quantile95,DRO,0.15,1508.7256400396268,1488.7510238631876,1530.4323748925917
10,operational,quantile95,DRO,0.22499999999999998,1508.7256400396311,1488.751023863191,1530.4323748925951
10,operational,quantile95,DRO,0.3,1513.50400646306,1488.6904228628289,1528.8284266385454
10,operational,quantile95,DRO,0.375,1513.5040064630598,1488.6904228628287,1528.8284266385447
10,operational,quantile95,DRO,0.44999999999999996,1513.50400646306,1488.6904228628289,1528.8284266385454
10,operational,quantile95,DRO,0.525,1514.010805383752,1488.6904228628289,1529.2292361433847
10,operational,quantile95,DRO,0.6,1514.0108053837523,1488.6904228628289,1529.229236143385
10,operational,quantile95,DRO,0.6749999999999999,1514.0108053837523,1488.6904228628289,1529.2292361433852
10,operational,quantile95,DRO,0.75,1514.0341276559657,1488.7529248751764,1529.238638099883
10,operational,quantile95,DRO,0.825,1514.3153363211868,1489.4984398492172,1529.3520023387168
10,operational,quantile95,DRO,0.8999999999999999,1514.6486876074282,1488.6904228628302,1529.229236143387
10,operational,quantile95,DRO,0.975,1514.0214539117815,1488.6904228628293,1529.31408129531
10,operational,quantile95,DRO,1.05,1514.0214539117776,1488.6904228628282,1529.3140812953088
10,operational,quantile95,DRO,1.125,1514.0214539117787,1488.6904228628284,1529.314081295309
10,operational,quantile95,DRO,1.2,1514.02145391178,1488.690422862829,1529.3140812953093
10,operational,quantile95,DRO,1.275,1514.0214539117794,1488.690422862829,1529.31408129531
10,operational,quantile95,DRO,1.3499999999999999,1513.6411806077729,1489.1108322817292,1529.4790454247325
10,operational,quantile95,DRO,1.425,1512.811629288753,1489.1108322817292,1529.2311761774947
10,operational,quantile95,DRO,1.5,1513.1730222778579,1488.7184256624314,1529.1930279572744
10,operational,quantile95,DRO,1.575,1496.752476861184,1470.4357345911767,1510.4163401666922
10,operational,quantile95,DRO,1.65,1467.1256154483174,1435.5275845529604,1475.5500380904962
10,operational,quantile95,DRO,1.7249999999999999,1467.125615448318,1435.527584552961,1475.550038090496
10,operational,quantile95,DRO,1.7999999999999998,1411.307945723515,1385.4918784254244,1420.3602281342282
10,operational,quantile95,DRO,1.875,1392.6341051954787,1365.9739029558746,1401.4533735039208
10,operational,quantile95,DRO,1.95,1392.037701048032,1365.543333224769,1401.1029075472802
10,operational,quantile95,DRO,2.025,1322.5183631479172,1299.5296112426176,1333.3558740471367
10,operational,quantile95,DRO,2.1,1281.500243018851,1260.9411049573705,1291.195203644697
10,operational,quantile95,DRO,2.175,1275.5871117970726,1254.5588893138934,1285.1688856294354
10,operational,quantile95,DRO,2.25,1272.4824211137318,1250.0609548625162,1283.624687990317
10,operational,quantile95,DRO,2.3249999999999997,1272.2201509060565,1249.6971960733626,1283.4302007159406
10,operational,quantile95,DRO,2.4,1270.0422954887636,1247.5635033692008,1281.8203172669696
10,operational,quantile95,DRO,2.475,1254.7486645509932,1231.9735589772783,1268.2710955064351
10,operational,quantile95,DRO,2.55,1207.2526394030883,1185.3063865416968,1216.731351614054
10,operational,quantile95,DRO,2.625,1192.2875840447189,1167.8003542850972,1198.3102854081003
10,operational,quantile95,DRO,2.6999999999999997,1165.5032326451762,1141.640731347836,1173.8664488417087
10,operational,quantile95,DRO,2.775,1160.8556203122923,1135.4661850512207,1171.2998632346219
10,operational,quantile95,DRO,2.85,1151.4546828121045,1128.5342590313091,1163.6562584068533
10,operational,quantile95,DRO,2.925,1146.5522719247497,1121.5523560239062,1155.998583464292
10,operational,quantile95,DRO,3.0,1125.4030757749588,1098.667565436853,1135.9547780929743
10,operational,quantile95,DRO,3.0749999999999997,1045.774801678307,1024.247269908855,1061.8652965287586
10,operational,quantile95,DRO,3.15,957.4542550185396,934.4044929347447,974.6233463695936
10,operational,quantile95,DRO,3.225,900.1652801309287,880.5547029847856,913.0853512505346
10,operational,quantile95,DRO,3.3,900.1652801309268,880.5547029847837,913.0853512505325
10,operational,quantile95,DRO,3.375,903.9106603033746,882.2508186245439,910.5826357910821
10,operational,quantile95,DRO,3.4499999999999997,887.4298202749951,864.2486511327924,894.9826933883039
10,operational,quantile95,DRO,3.525,878.5601722978382,855.3359137802464,884.5045745824004
10,operational,quantile95,DRO,3.5999999999999996,863.4081083818133,841.563533032111,872.2044524980084
10,operational,quantile95,DRO,3.675,819.6289660554675,804.5250557358343,838.863298560407
10,operational,quantile95,DRO,3.75,791.4414546645952,764.9518341855734,801.545601577929
10,operational,quantile95,DRO,3.8249999999999997,791.4414546645947,764.9518341855733,801.5456015779295
10,operational,quantile95,DRO,3.9,778.8297253418186,752.5605145468443,790.3641135167726
10,operational,quantile95,DRO,3.9749999999999996,764.9259620793642,738.4596673406656,777.7801153029361
10,operational,quantile95,DRO,4.05,740.4760450476987,716.9309886829584,757.4436092089627
10,operational,quantile95,DRO,4.125,665.2477634285384,640.5855579030139,680.9316982234425
10,operational,quantile95,DRO,4.2,637.7743072798785,615.6901058438709,652.5975764193207
10,operational,quantile95,DRO,4.2749999999999995,607.6382845298212,586.9459348881389,621.0210805172007
10,operational,quantile95,DRO,4.35,565.3232959874176,554.8326891077294,583.8519960194348
10,operational,quantile95,DRO,4.425,540.4335198756942,532.1524502368779,558.6426195983331
10,operational,quantile95,DRO,4.5,472.2699122405618,457.7036961461883,476.5443953362681
10,operational,quantile95,DRO,4.575,436.9686759265791,424.67051335635364,443.63871079763754
10,operational,quantile95,DRO,4.6499999999999995,428.5906619396323,408.36263158204673,433.8366132161627
10,operational,quantile95,DRO,4.725,428.59066193963304,408.3626315820469,433.8366132161632
10,operational,quantile95,DRO,4.8,403.85755242705466,386.0617889359296,415.28404257493224
10,operational,quantile95,DRO,4.875,404.03774236261984,385.46907551375494,415.5818261314845
10,operational,quantile95,DRO,4.95,404.0377423626194,385.4690755137545,415.5818261314842
10,operational,quantile95,DRO,5.0249999999999995,346.44620621303534,333.71820289307504,357.00694178256185
10,operational,quantile95,DRO,5.1,346.4462062130367,333.7182028930754,357.00694178256265
10,operational,quantile95,DRO,5.175,265.3694084339665,257.7046660406942,275.92619662357714
10,operational,quantile95,DRO,5.25,239.7293019500882,234.7586353827527,248.15222617378217
10,operational,quantile95,DRO,5.325,236.8665621777702,230.70506352268404,241.4393405344007
10,operational,quantile95,DRO,5.3999999999999995,236.8665621777707,230.70506352268498,241.43934053440142
10,operational,quantile95,DRO,5.475,221.91135066512572,213.0231696915012,228.20167508499938
10,operational,quantile95,DRO,5.55,221.9113506651254,213.02316969150093,228.2016750849993
10,operational,quantile95,DRO,5.625,215.3283532749674,210.8325144218961,223.7570441396382
10,operational,quantile95,DRO,5.7,215.00749776884635,208.68506705932626,221.62267243926416
10,operational,quantile95,DRO,5.7749999999999995,215.00749776884663,208.68506705932666,221.62267243926465
10,operational,quantile95,DRO,5.85,188.61383946347422,186.92353725885977,195.44231202731822
10,operational,quantile95,DRO,5.925,171.08642544869986,168.05239512434656,175.2333653562478
10,operational,quantile95,DRO,6.0,168.25768587269593,165.9307481866156,171.0532936057714
10,operational,quantile95,DRO,6.075,150.11825610986637,141.64478650660018,152.5004540291644
10,operational,quantile95,DRO,6.1499999999999995,135.3280754276202,132.85765050716907,140.92800047513856
10,operational,quantile95,DRO,6.225,135.70142231713265,132.9748849751034,140.95463965325106
10,operational,quantile95,DRO,6.3,135.16161789116273,131.85520402060777,138.75220332976141
10,operational,quantile95,DRO,6.375,127.68202213548714,125.81171530063887,132.6419936379144
10,operational,quantile95,DRO,6.45,122.63711055411842,119.99370254236639,125.53193240955287
10,operational,quantile95,DRO,6.5249999999999995,122.4392639455382,120.29699186388378,125.90795849643322
10,operational,quantile95,DRO,6.6,118.23667720266559,114.88796598404367,119.93648094725016
10,operational,quantile95,DRO,6.675,112.92884692422713,111.5858103559279,114.2228625850249
10,operational,quantile95,DRO,6.75,113.99161043639889,111.90466664434148,116.63541359926717
10,operational,quantile95,DRO,6.825,120.41489906906621,117.7177673861457,121.30016219759673
10,operational,quantile95,DRO,6.8999999999999995,118.61476506741539,116.4722160073364,120.62565091583376
10,operational,quantile95,DRO,6.975,113.45320353728994,110.84525508419557,116.50535978596886
10,operational,quantile95,DRO,7.05,114.09464692306916,110.24690539867093,114.23010770685698
10,operational,quantile95,DRO,7.125,105.53258618328968,104.35575828542659,108.67729228537078
10,operational,quantile95,DRO,7.199999999999999,99.42254662340284,96.29374821244731,100.06835129669761
10,operational,quantile95,DRO,7.2749999999999995,91.33524063809288,89.77444487163935,93.06333807827404
10,operational,quantile95,DRO,7.35,67.6397826591979,66.07497304438702,70.73482026416754
10,operational,quantile95,DRO,7.425,64.81507949509296,64.10067173292161,66.02543735233361
10,operational,quantile95,DRO,7.5,55.934969530411976,54.5945141850406,58.677242238541176
10,operational,quantile95,DRO,7.574999999999999,48.69672495269216,48.228808286519104,50.763769325017954
10,operational,quantile95,DRO,7.6499999999999995,40.34371081717737,38.0982015447829,41.249322991460964
10,operational,quantile95,DRO,7.725,33.28495562403351,32.556985516074484,35.04046689973264
10,operational,quantile95,DRO,7.8,32.269373474441544,31.697275582743156,35.27481881762016
10,operational,quantile95,DRO,7.875,29.995212816699215,28.26260077136356,30.37569104239584
10,operational,quantile95,DRO,7.949999999999999,26.86622293384943,25.897686881462814,27.437320336303415
10,operational,quantile95,DRO,8.025,24.494249602599236,24.00019634826767,26.577041018256452
10,operational,quantile95,DRO,8.1,23.50139493324895,22.645789299223605,24.351048446404402
10,operational,quantile95,DRO,8.174999999999999,12.526795614071634,11.99593068707893,12.933208261637526
10,operational,quantile95,DRO,8.25,11.225562238274176,10.585112482499072,11.516668333072142
10,operational,quantile95,DRO,8.325,10.444874780384085,9.23060258576573,10.790971182306597
10,operational,quantile95,DRO,8.4,8.072447561236531,7.535931721570207,8.496416280256568
10,operational,quantile95,DRO,8.475,7.935144976853225,7.272605019095368,8.45007610860055
10,operational,quantile95,DRO,8.549999999999999,5.861108662125816,5.58978123317555,6.125431728420455
10,operational,quantile95,DRO,8.625,5.592356725257931,5.370143311768277,5.8619544957295515
10,operational,quantile95,DRO,8.7,5.6689004788385855,5.401475140679473,5.925873506786451
10,operational,quantile95,DRO,8.775,0.0,0.0,0.0
10,operational,quantile95,DRO,8.85,0.0,0.0,0.0
10,operational,quantile95,DRO,8.924999999999999,0.0,0.0,0.0
10,operational,quantile95,DRO,9.0,0.0,0.0,0.0
10,operational,quantile95,ERM,0.0,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,0.075,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,0.15,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,0.22499999999999998,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,0.3,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,0.375,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,0.44999999999999996,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,0.525,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,0.6,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,0.6749999999999999,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,0.75,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,0.825,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,0.8999999999999999,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,0.975,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,1.05,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,1.125,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,1.2,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,1.275,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,1.3499999999999999,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,1.425,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,1.5,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,1.575,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,1.65,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,1.7249999999999999,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,1.7999999999999998,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,1.875,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,1.95,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,2.025,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,2.1,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,2.175,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,2.25,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,2.3249999999999997,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,2.4,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,2.475,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,2.55,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,2.625,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,2.6999999999999997,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,2.775,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,2.85,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,2.925,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,3.0,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,3.0749999999999997,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,3.15,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,3.225,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,3.3,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,3.375,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,3.4499999999999997,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,3.525,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,3.5999999999999996,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,3.675,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,3.75,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,3.8249999999999997,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,3.9,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,3.9749999999999996,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,4.05,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,4.125,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,4.2,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,4.2749999999999995,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,4.35,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,4.425,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,4.5,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,4.575,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,4.6499999999999995,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,4.725,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,4.8,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,4.875,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,4.95,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,5.0249999999999995,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,5.1,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,5.175,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,5.25,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,5.325,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,5.3999999999999995,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,5.475,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,5.55,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,5.625,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,5.7,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,5.7749999999999995,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,5.85,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,5.925,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,6.0,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,6.075,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,6.1499999999999995,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,6.225,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,6.3,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,6.375,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,6.45,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,6.5249999999999995,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,6.6,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,6.675,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,6.75,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,6.825,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,6.8999999999999995,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,6.975,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,7.05,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,7.125,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,7.199999999999999,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,7.2749999999999995,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,7.35,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,7.425,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,7.5,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,7.574999999999999,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,7.6499999999999995,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,7.725,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,7.8,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,7.875,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,7.949999999999999,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,8.025,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,8.1,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,8.174999999999999,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,8.25,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,8.325,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,8.4,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,8.475,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,8.549999999999999,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,8.625,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,8.7,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,8.775,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,8.85,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,8.924999999999999,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,ERM,9.0,1506.975748635562,1489.8152483326073,1530.9485883841971
10,operational,quantile95,RS,0.0,716.086608785784,691.5651472719778,731.9954818699395
10,operational,quantile95,RS,0.075,658.0379063541286,634.4474423484418,673.4954955036808
10,operational,quantile95,RS,0.15,626.1351204463502,604.3157485564687,640.121062069061
10,operational,quantile95,RS,0.22499999999999998,634.291466643648,612.5174238595476,649.1174666156606
10,operational,quantile95,RS,0.3,656.1583016310198,632.7787917215986,671.5005302879387
10,operational,quantile95,RS,0.375,560.1467514994295,550.1654305506568,578.2332481499794
10,operational,quantile95,RS,0.44999999999999996,562.0881060947112,552.0368123812328,580.5512425498691
10,operational,quantile95,RS,0.525,590.8434088923572,572.8572209459743,605.1371835473052
10,operational,quantile95,RS,0.6,628.6180230193644,606.9407940002184,643.0004702256257
10,operational,quantile95,RS,0.6749999999999999,573.3233261976659,560.7722543012543,590.4088575492098
10,operational,quantile95,RS,0.75,487.88831697590655,478.532856190785,497.9606015409807
10,operational,quantile95,RS,0.825,484.5857321767291,474.60737795727226,494.32237000909174
10,operational,quantile95,RS,0.8999999999999999,515.5845116147706,504.533503756549,529.2148484966189
10,operational,quantile95,RS,0.975,529.0715283128947,520.7516428394931,546.9237488339506
10,operational,quantile95,RS,1.05,471.8454823993101,457.3055803990587,476.27629722259496
10,operational,quantile95,RS,1.125,518.6359684085421,508.66968747288803,533.5623895555398
10,operational,quantile95,RS,1.2,397.30020236214165,377.9009421969112,409.95151682230323
10,operational,quantile95,RS,1.275,431.6427974202969,411.4509778705461,436.56955431821353
10,operational,quantile95,RS,1.3499999999999999,460.24243958169546,446.6305577544169,464.36076048416487
10,operational,quantile95,RS,1.425,435.9469725730158,415.80621814154654,440.42359594244897
10,operational,quantile95,RS,1.5,401.11704616673603,382.24283236205764,413.1334925778473
10,operational,quantile95,RS,1.575,497.85702382309273,485.6839272933839,505.57313946343737
10,operational,quantile95,RS,1.65,396.1213086586792,376.7851240740714,409.1337839733761
10,operational,quantile95,RS,1.7249999999999999,432.8227960793042,412.64497613899107,437.6261479248843
10,operational,quantile95,RS,1.7999999999999998,369.0877819350341,356.291349805185,380.83217751162476
10,operational,quantile95,RS,1.875,382.5544724664508,366.3616442711354,395.40411367292285
10,operational,quantile95,RS,1.95,370.95488619674694,358.046323786173,382.79418611203243
10,operational,quantile95,RS,2.025,315.779557155584,310.7835322334291,322.6073507462421
10,operational,quantile95,RS,2.1,325.14360214154067,314.536893341771,332.9607575950082
10,operational,quantile95,RS,2.175,281.12548299071705,269.68955396496585,286.5629685926924
10,operational,quantile95,RS,2.25,347.7161380855983,335.20239829082,358.5582328152946
10,operational,quantile95,RS,2.3249999999999997,308.50493215437143,303.5144902269535,313.01247990104963
10,operational,quantile95,RS,2.4,340.40683445975344,325.97698167535606,348.90610285979255
10,operational,quantile95,RS,2.475,285.73990478668446,281.74133623296024,291.82155787452456
10,operational,quantile95,RS,2.55,268.42088461628646,259.0332163105872,277.12009781507334
10,operational,quantile95,RS,2.625,321.3536816562436,313.1055030429365,328.1507593220468
10,operational,quantile95,RS,2.6999999999999997,294.0430884217064,290.35465197626854,299.29727727944856
10,operational,quantile95,RS,2.775,322.00234197043557,313.35049131764424,328.9514623494088
10,operational,quantile95,RS,2.85,252.50845828485933,246.92485786271718,264.58729276296384
10,operational,quantile95,RS,2.925,277.16193275356085,262.00477315130445,279.580125400962
10,operational,quantile95,RS,3.0,255.1770465836565,248.62279694288944,268.73651406476324
10,operational,quantile95,RS,3.0749999999999997,258.2011525432156,255.9945458316839,273.47406531275004
10,operational,quantile95,RS,3.15,253.19629935461822,247.4982268028062,265.05382248759895
10,operational,quantile95,RS,3.225,247.12166288000031,240.76216260083683,256.8202775020968
10,operational,quantile95,RS,3.3,228.29291295376783,218.32729208238572,232.80224582035552
10,operational,quantile95,RS,3.375,249.3066872840007,243.20701929248193,257.9621010163828
10,operational,quantile95,RS,3.4499999999999997,223.08099474060958,213.97457349115595,228.7423224743599
10,operational,quantile95,RS,3.525,212.53725640418625,207.43898564607386,219.4651476030419
10,operational,quantile95,RS,3.5999999999999996,224.76731882209899,215.30093812996472,229.71016618506965
10,operational,quantile95,RS,3.675,244.2328334363518,237.1862629316811,251.9218952615018
10,operational,quantile95,RS,3.75,214.6752537908488,210.2659045144487,222.47144404101607
10,operational,quantile95,RS,3.8249999999999997,217.92835337367384,211.75594223890084,224.8661367965569
10,operational,quantile95,RS,3.9,188.6057225270561,186.76930604008945,195.25429936875108
10,operational,quantile95,RS,3.9749999999999996,214.95821872301366,210.54305520864625,222.9790076537435
10,operational,quantile95,RS,4.05,218.19607747185083,211.80523261221958,225.21356592605352
10,operational,quantile95,RS,4.125,215.45808174043063,210.8802489214168,223.89036535070403
10,operational,quantile95,RS,4.2,206.29022201840547,205.46861053972492,208.68420102799016
10,operational,quantile95,RS,4.2749999999999995,242.17627785027054,235.47640293111454,249.81516399701857
10,operational,quantile95,RS,4.35,179.55930192015546,175.65399713925993,181.34089254138314
10,operational,quantile95,RS,4.425,181.7157623184627,179.630785319044,183.9141891539179
10,operational,quantile95,RS,4.5,188.58306078174115,186.32836171124765,194.7050161654821
10,operational,quantile95,RS,4.575,188.51159885271753,186.18477411027067,194.3709646541959
10,operational,quantile95,RS,4.6499999999999995,171.04714434672903,168.19354621358713,174.82653000036086
10,operational,quantile95,RS,4.725,182.2492085883026,179.81261457676712,184.214172996445
10,operational,quantile95,RS,4.8,173.09269889939745,170.2281341799046,175.9983918773146
10,operational,quantile95,RS,4.875,171.95971533735664,170.73975513731503,175.20661690748477
10,operational,quantile95,RS,4.95,170.6365569976119,167.3036230323639,174.20030483176672
10,operational,quantile95,RS,5.0249999999999995,171.48039398515576,170.2747434468809,174.82653000036086
10,operational,quantile95,RS,5.1,171.58449185489565,170.55555051635034,174.82653000036072
10,operational,quantile95,RS,5.175,169.970805172266,166.90713987964662,173.50748189996858
10,operational,quantile95,RS,5.25,188.60716617599866,186.79725584087964,195.28773861993497
10,operational,quantile95,RS,5.325,165.0714151839045,162.58727483333843,165.98932577114584
10,operational,quantile95,RS,5.3999999999999995,157.44074510990094,154.82086030149873,160.35066082982124
10,operational,quantile95,RS,5.475,167.461934949586,165.6801814654857,169.9708399882615
10,operational,quantile95,RS,5.55,154.94231431391393,153.02655755017992,159.9355080613626
10,operational,quantile95,RS,5.625,163.003717196365,160.59102975071656,165.5316041180341
10,operational,quantile95,RS,5.7,151.5962667593762,144.46899639215349,154.34047846507423
10,operational,quantile95,RS,5.7749999999999995,160.74291175353753,158.21969052957775,162.20746123830014
10,operational,quantile95,RS,5.85,153.04127147462597,148.35373305828873,155.78625924548714
10,operational,quantile95,RS,5.925,169.41899076229194,166.43105855818652,171.81294532240705
10,operational,quantile95,RS,6.0,143.86803350382442,138.83623469704557,147.0882607078776
10,operational,quantile95,RS,6.075,134.99177002909047,131.57200410221498,137.4499319508068
10,operational,quantile95,RS,6.1499999999999995,158.7357612297735,155.7624989814137,161.59691385194213
10,operational,quantile95,RS,6.225,150.4503868703042,141.78672225971837,152.5004540291644
10,operational,quantile95,RS,6.3,135.1616178911628,132.77722280303686,138.89926690374205
10,operational,quantile95,RS,6.375,160.73706050568492,158.13063997294694,162.14737493429982
10,operational,quantile95,RS,6.45,154.61366204672822,152.7851221136277,159.52616897198808
10,operational,quantile95,RS,6.5249999999999995,140.22517053914322,137.08111164834278,142.42757660007845
10,operational,quantile95,RS,6.6,133.75405917724197,132.8255260507475,139.13521113478762
10,operational,quantile95,RS,6.675,146.85605817855543,140.3440168350793,150.4847681967195
10,operational,quantile95,RS,6.75,141.51987483915642,138.56450012844795,144.9756937780515
10,operational,quantile95,RS,6.825,135.70142231713265,132.94374847857028,140.25670786174047
10,operational,quantile95,RS,6.8999999999999995,135.2151168965426,132.10093601233422,142.17141537767586
10,operational,quantile95,RS,6.975,141.6220384410903,137.9065049306526,142.7349689452401
10,operational,quantile95,RS,7.05,141.57788777810129,138.08811987057356,142.94783435056337
10,operational,quantile95,RS,7.125,135.16161789116276,131.85520402060777,138.95944558581016
10,operational,quantile95,RS,7.199999999999999,127.67784042501457,124.71832210628509,130.46315601137684
10,operational,quantile95,RS,7.2749999999999995,134.12193174308229,132.34469963658162,138.93916098150316
10,operational,quantile95,RS,7.35,135.1616178911628,131.85520402060777,138.90002473389848
10,operational,quantile95,RS,7.425,123.83661651186124,121.79756573765168,128.20530178957284
10,operational,quantile95,RS,7.5,134.56334029360184,131.9498404939627,138.70392133053124
10,operational,quantile95,RS,7.574999999999999,135.1616178911627,131.85520402060772,138.75920054783555
10,operational,quantile95,RS,7.6499999999999995,133.11196166544892,128.11931594282245,134.63568595603508
10,operational,quantile95,RS,7.725,120.3911019903649,118.63426417670037,123.29061235500016
10,operational,quantile95,RS,7.8,133.12842555266514,127.99543683617014,134.6363332827851
10,operational,quantile95,RS,7.875,132.27062876642924,127.98367291420772,134.63633328278513
10,operational,quantile95,RS,7.949999999999999,125.13605307245146,123.5389247372937,129.21497285200948
10,operational,quantile95,RS,8.025,122.35402642984073,118.78249863161503,124.6738260505518
10,operational,quantile95,RS,8.1,128.35473388364474,126.42483342379714,132.93797000303616
10,operational,quantile95,RS,8.174999999999999,123.7344538939293,121.21199445834597,127.64759999899208
10,operational,quantile95,RS,8.25,121.20085955140944,119.48966222428352,125.02609081416944
10,operational,quantile95,RS,8.325,121.16110663974206,118.66266774370322,123.8222134181277
10,operational,quantile95,RS,8.4,121.05245555797637,118.65963581641637,123.76546787737072
10,operational,quantile95,RS,8.475,119.03888920291742,116.40522434881476,122.52977000758288
10,operational,quantile95,RS,8.549999999999999,121.45471196160646,118.67083487945081,123.98289146165263
10,operational,quantile95,RS,8.625,120.27452718197864,117.71776738614592,122.07992179713193
10,operational,quantile95,RS,8.7,118.61476506741546,117.1925217943605,120.62565091583375
10,operational,quantile95,RS,8.775,118.95659311384824,115.8301814839471,122.35824665200278
10,operational,quantile95,RS,8.85,118.6647786288027,115.01997931390325,120.18264151653497
10,operational,quantile95,RS,8.924999999999999,120.38359133598999,118.18739760727634,122.5998084444611
10,operational,quantile95,RS,9.0,122.46094947496394,119.62858810684602,125.71512382901021
10,total,mean,DRO,0.0,2590.49754197765,2565.4445413814033,2615.550542573897
10,total,mean,DRO,0.075,2590.484032115869,2565.4309941465567,2615.5370700851813
10,total,mean,DRO,0.15,2590.078793695298,2565.0314692943757,2615.12611809622
10,total,mean,DRO,0.22499999999999998,2590.078793695299,2565.0314692943766,2615.126118096221
10,total,mean,DRO,0.3,2591.3123919423506,2566.2725809282124,2616.352202956489
10,total,mean,DRO,0.375,2591.3123919423506,2566.2725809282124,2616.352202956489
10,total,mean,DRO,0.44999999999999996,2591.3123919423506,2566.2725809282124,2616.352202956489
10,total,mean,DRO,0.525,2591.512118634128,2566.473632767462,2616.550604500794
10,total,mean,DRO,0.6,2591.5121186341285,2566.4736327674623,2616.5506045007946
10,total,mean,DRO,0.6749999999999999,2591.512118634128,2566.473632767462,2616.550604500794
10,total,mean,DRO,0.75,2591.538581583261,2566.5001198376435,2616.5770433288785
10,total,mean,DRO,0.825,2591.8602455700943,2566.822016997334,2616.898474142855
10,total,mean,DRO,0.8999999999999999,2590.752048341622,2565.720517038609,2615.7835796446348
10,total,mean,DRO,0.975,2590.676013524716,2565.6461633317235,2615.7058637177083
10,total,mean,DRO,1.05,2590.6760135247155,2565.646163331723,2615.705863717708
10,total,mean,DRO,1.125,2590.6760135247155,2565.646163331723,2615.705863717708
10,total,mean,DRO,1.2,2590.676013524716,2565.6461633317235,2615.7058637177083
10,total,mean,DRO,1.275,2590.676013524716,2565.6461633317235,2615.7058637177083
10,total,mean,DRO,1.3499999999999999,2590.770694249119,2565.741865628789,2615.799522869449
10,total,mean,DRO,1.425,2591.6781351479776,2566.670154632274,2616.6861156636814
10,total,mean,DRO,1.5,2591.6167850140564,2566.6088373987836,2616.624732629329
10,total,mean,DRO,1.575,2584.675186278104,2559.890236396402,2609.4601361598056
10,total,mean,DRO,1.65,2572.581021877619,2548.223622757273,2596.9384209979653
10,total,mean,DRO,1.7249999999999999,2572.5810218776196,2548.2236227572735,2596.9384209979657
10,total,mean,DRO,1.7999999999999998,2554.238419221008,2530.620357520921,2577.8564809210948
10,total,mean,DRO,1.875,2548.6426082099156,2525.294584490021,2571.99063192981
10,total,mean,DRO,1.95,2548.5096360792736,2525.167823574895,2571.851448583652
10,total,mean,DRO,2.025,2529.5624296541046,2507.172149019047,2551.952710289162
10,total,mean,DRO,2.1,2518.610633416881,2496.8538286511084,2540.367438182653
10,total,mean,DRO,2.175,2516.89545198394,2495.224391582054,2538.5665123858257
10,total,mean,DRO,2.25,2516.185082212647,2494.5478216926263,2537.822342732668
10,total,mean,DRO,2.3249999999999997,2516.130526663923,2494.4982590569152,2537.7627942709305
10,total,mean,DRO,2.4,2515.612040851134,2494.010289091138,2537.2137926111304
10,total,mean,DRO,2.475,2510.8319441524472,2489.4644895551096,2532.199398749785
10,total,mean,DRO,2.55,2498.542411029026,2477.857400017677,2519.227422040375
10,total,mean,DRO,2.625,2494.706907004022,2474.2861998265093,2515.1276141815347
10,total,mean,DRO,2.6999999999999997,2489.591914460974,2469.5550426738214,2509.6287862481263
10,total,mean,DRO,2.775,2486.782205456123,2466.8182077791407,2506.746203133105
10,total,mean,DRO,2.85,2487.607209913868,2467.7902808968,2507.4241389309354
10,total,mean,DRO,2.925,2485.7163058950287,2465.993468413892,2505.4391433761652
10,total,mean,DRO,3.0,2482.884662013659,2463.552553648784,2502.2167703785344
10,total,mean,DRO,3.0749999999999997,2473.12129179788,2455.082004098973,2491.1605794967872
10,total,mean,DRO,3.15,2462.7170545482445,2446.0615154857205,2479.3725936107685
10,total,mean,DRO,3.225,2457.2563999756653,2441.4756982784725,2473.037101672858
10,total,mean,DRO,3.3,2457.256399975665,2441.475698278472,2473.0371016728577
10,total,mean,DRO,3.375,2457.0805518487255,2441.310918678007,2472.850185019444
10,total,mean,DRO,3.4499999999999997,2456.7396862712667,2441.244738468844,2472.2346340736894
10,total,mean,DRO,3.525,2456.794324565562,2441.4649117532826,2472.1237373778413
10,total,mean,DRO,3.5999999999999996,2456.847409121269,2441.7498814591972,2471.9449367833404
10,total,mean,DRO,3.675,2458.1743920664667,2443.717976446551,2472.6308076863825
10,total,mean,DRO,3.75,2461.4860601424043,2447.6621481159623,2475.3099721688463
10,total,mean,DRO,3.8249999999999997,2461.4860601424048,2447.6621481159627,2475.309972168847
10,total,mean,DRO,3.9,2462.968814509174,2449.346168940444,2476.5914600779042
10,total,mean,DRO,3.9749999999999996,2464.7396346146015,2451.3507539266707,2478.1285153025324
10,total,mean,DRO,4.05,2468.4041851024344,2455.4088368289167,2481.399533375952
10,total,mean,DRO,4.125,2472.7103177159465,2460.8908764578364,2484.5297589740567
10,total,mean,DRO,4.2,2475.356396065236,2463.918060734769,2486.794731395703
10,total,mean,DRO,4.2749999999999995,2478.7199099873314,2467.7044603945446,2489.7353595801183
10,total,mean,DRO,4.35,2479.3674227953456,2468.877224837616,2489.8576207530755
10,total,mean,DRO,4.425,2482.564326883437,2472.4535741164564,2492.6750796504175
10,total,mean,DRO,4.5,2493.921061716038,2484.9261952058896,2502.915928226186
10,total,mean,DRO,4.575,2498.29824932916,2489.761316489041,2506.8351821692795
10,total,mean,DRO,4.6499999999999995,2502.4145685122726,2494.034067136576,2510.795069887969
10,total,mean,DRO,4.725,2502.414568512273,2494.0340671365766,2510.7950698879695
10,total,mean,DRO,4.8,2505.8904562605903,2497.799422738976,2513.981489782205
10,total,mean,DRO,4.875,2506.1946174658738,2498.107032326813,2514.2822026049344
10,total,mean,DRO,4.95,2506.194617465874,2498.1070323268136,2514.282202604935
10,total,mean,DRO,5.0249999999999995,2517.137672618824,2509.7617776586867,2524.5135675789616
10,total,mean,DRO,5.1,2517.137672618823,2509.761777658686,2524.5135675789606
10,total,mean,DRO,5.175,2544.7887415666014,2538.6324761033966,2550.945007029806
10,total,mean,DRO,5.25,2564.972048777155,2559.500580870862,2570.4435166834483
10,total,mean,DRO,5.325,2567.5011041418275,2562.11598081776,2572.886227465895
10,total,mean,DRO,5.3999999999999995,2567.5011041418265,2562.115980817759,2572.886227465894
10,total,mean,DRO,5.475,2577.6539699178425,2572.596959926875,2582.71097990881
10,total,mean,DRO,5.55,2577.6539699178434,2572.596959926876,2582.7109799088107
10,total,mean,DRO,5.625,2581.4261071031733,2576.4869433709796,2586.365270835367
10,total,mean,DRO,5.7,2583.5071821330685,2578.619287999805,2588.395076266332
10,total,mean,DRO,5.7749999999999995,2583.5071821330685,2578.619287999805,2588.395076266332
10,total,mean,DRO,5.85,2607.0794549820002,2602.8199906934974,2611.338919270503
10,total,mean,DRO,5.925,2631.4291391338666,2627.678811296344,2635.179466971389
10,total,mean,DRO,6.0,2664.541446122571,2661.118881229319,2667.964011015823
10,total,mean,DRO,6.075,2718.8167981241136,2716.068859718116,2721.564736530111
10,total,mean,DRO,6.1499999999999995,2760.0044125383897,2757.4112131877882,2762.597611888991
10,total,mean,DRO,6.225,2772.3730564458015,2769.812750768753,2774.9333621228498
10,total,mean,DRO,6.3,2822.511650958267,2820.0256032011944,2824.99769871534
10,total,mean,DRO,6.375,2830.698022705995,2828.3342498152224,2833.0617955967673
10,total,mean,DRO,6.45,2852.3226581278955,2850.0591403709896,2854.5861758848014
10,total,mean,DRO,6.5249999999999995,2868.398814893959,2866.1317100506194,2870.6659197372983
10,total,mean,DRO,6.6,2920.6178421044146,2918.4806833563953,2922.755000852434
10,total,mean,DRO,6.675,2925.653934656726,2923.6489414044604,2927.6589279089917
10,total,mean,DRO,6.75,2952.1123829557982,2950.1826078655154,2954.042158046081
10,total,mean,DRO,6.825,2962.868709373902,2960.8190448573487,2964.9183738904558
10,total,mean,DRO,6.8999999999999995,2987.518879198011,2985.485529256652,2989.5522291393695
10,total,mean,DRO,6.975,3009.9693048828885,3008.052612971877,3011.8859967939
10,total,mean,DRO,7.05,3013.145936856074,3011.2523416893637,3015.0395320227844
10,total,mean,DRO,7.125,3036.0474677581146,3034.275174969649,3037.8197605465803
10,total,mean,DRO,7.199999999999999,3054.1905095039187,3052.53144964418,3055.8495693636573
10,total,mean,DRO,7.2749999999999995,3074.4059380222166,3072.834077146345,3075.977798898088
10,total,mean,DRO,7.35,3161.9337703479873,3160.719235992767,3163.1483047032075
10,total,mean,DRO,7.425,3171.1999111083924,3170.034157550125,3172.3656646666595
10,total,mean,DRO,7.5,3258.872655938304,3257.8546533988315,3259.8906584777765
10,total,mean,DRO,7.574999999999999,3389.1735456962383,3388.2670180982027,3390.080073294274
10,total,mean,DRO,7.6499999999999995,3406.3807705573727,3405.6290879416715,3407.132453173074
10,total,mean,DRO,7.725,3419.2079386336595,3418.566297938668,3419.849579328651
10,total,mean,DRO,7.8,3424.527284277851,3423.877607615605,3425.1769609400967
10,total,mean,DRO,7.875,3459.840123743192,3459.2686772756338,3460.4115702107506
10,total,mean,DRO,7.949999999999999,3498.463530107822,3497.9759337540695,3498.9511264615744
10,total,mean,DRO,8.025,3507.381888875413,3506.900274319034,3507.863503431792
10,total,mean,DRO,8.1,3534.0837699501417,3533.6158353835217,3534.5517045167617
10,total,mean,DRO,8.174999999999999,3641.303688514151,3641.060321004099,3641.547056024203
10,total,mean,DRO,8.25,3657.886945426809,3657.6643458539324,3658.109544999685
10,total,mean,DRO,8.325,3669.6656624622215,3669.453753859221,3669.877571065222
10,total,mean,DRO,8.4,3695.6810432785405,3695.5056912613327,3695.8563952957484
10,total,mean,DRO,8.475,3698.5891042796443,3698.396442480969,3698.7817660783194
10,total,mean,DRO,8.549999999999999,3730.4759015072677,3730.331691544065,3730.6201114704704
10,total,mean,DRO,8.625,3731.527376672084,3731.3860813275423,3731.6686720166254
10,total,mean,DRO,8.7,3731.592039610029,3731.4503670311165,3731.733712188942
10,total,mean,DRO,8.775,4000.0,4000.0,4000.0
10,total,mean,DRO,8.85,4000.0000000000005,4000.0000000000005,4000.0000000000005
10,total,mean,DRO,8.924999999999999,4000.0,4000.0,4000.0
10,total,mean,DRO,9.0,3999.9999999999936,3999.9999999999936,3999.9999999999936
10,total,mean,ERM,0.0,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,0.075,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,0.15,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,0.22499999999999998,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,0.3,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,0.375,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,0.44999999999999996,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,0.525,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,0.6,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,0.6749999999999999,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,0.75,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,0.825,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,0.8999999999999999,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,0.975,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,1.05,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,1.125,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,1.2,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,1.275,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,1.3499999999999999,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,1.425,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,1.5,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,1.575,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,1.65,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,1.7249999999999999,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,1.7999999999999998,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,1.875,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,1.95,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,2.025,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,2.1,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,2.175,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,2.25,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,2.3249999999999997,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,2.4,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,2.475,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,2.55,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,2.625,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,2.6999999999999997,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,2.775,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,2.85,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,2.925,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,3.0,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,3.0749999999999997,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,3.15,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,3.225,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,3.3,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,3.375,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,3.4499999999999997,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,3.525,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,3.5999999999999996,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,3.675,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,3.75,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,3.8249999999999997,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,3.9,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,3.9749999999999996,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,4.05,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,4.125,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,4.2,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,4.2749999999999995,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,4.35,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,4.425,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,4.5,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,4.575,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,4.6499999999999995,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,4.725,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,4.8,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,4.875,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,4.95,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,5.0249999999999995,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,5.1,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,5.175,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,5.25,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,5.325,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,5.3999999999999995,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,5.475,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,5.55,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,5.625,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,5.7,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,5.7749999999999995,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,5.85,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,5.925,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,6.0,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,6.075,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,6.1499999999999995,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,6.225,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,6.3,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,6.375,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,6.45,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,6.5249999999999995,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,6.6,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,6.675,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,6.75,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,6.825,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,6.8999999999999995,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,6.975,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,7.05,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,7.125,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,7.199999999999999,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,7.2749999999999995,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,7.35,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,7.425,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,7.5,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,7.574999999999999,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,7.6499999999999995,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,7.725,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,7.8,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,7.875,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,7.949999999999999,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,8.025,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,8.1,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,8.174999999999999,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,8.25,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,8.325,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,8.4,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,8.475,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,8.549999999999999,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,8.625,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,8.7,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,8.775,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,8.85,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,8.924999999999999,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,ERM,9.0,2590.4975419776506,2565.4445413814037,2615.5505425738975
10,total,mean,RS,0.0,2470.169754890094,2457.5930271888346,2482.746482591353
10,total,mean,RS,0.075,2473.369114490282,2461.649573365117,2485.088655615447
10,total,mean,RS,0.15,2476.55560209797,2465.276022561924,2487.8351816340164
10,total,mean,RS,0.22499999999999998,2475.6829771798034,2464.28907948876,2487.076874870847
10,total,mean,RS,0.3,2473.5321968093417,2461.8384220462995,2485.225971572384
10,total,mean,RS,0.375,2480.0440237772996,2469.636538071237,2490.4515094833623
10,total,mean,RS,0.44999999999999996,2479.7763745964617,2469.3358734047806,2490.2168757881427
10,total,mean,RS,0.525,2479.0920526124173,2468.290835725147,2489.8932694996874
10,total,mean,RS,0.6,2476.2716159059096,2464.9555335976106,2487.5876982142086
10,total,mean,RS,0.6749999999999999,2479.2913225943007,2468.704855582399,2489.8777896062024
10,total,mean,RS,0.75,2490.970446165094,2481.684072359306,2500.256819970882
10,total,mean,RS,0.825,2491.5874810985497,2482.3475309534865,2500.827431243613
10,total,mean,RS,0.8999999999999999,2486.114569595991,2476.4013145238973,2495.8278246680843
10,total,mean,RS,0.975,2483.963078081488,2474.0210557488076,2493.905100414169
10,total,mean,RS,1.05,2493.9669838103373,2484.9777824434877,2502.956185177187
10,total,mean,RS,1.125,2485.5800913959347,2475.8108258293887,2495.3493569624807
10,total,mean,RS,1.2,2507.4751490904005,2499.4863638716256,2515.4639343091753
10,total,mean,RS,1.275,2501.9409625533185,2493.5211705058337,2510.3607546008034
10,total,mean,RS,1.3499999999999999,2495.284226922448,2486.4480811811172,2504.1203726637787
10,total,mean,RS,1.425,2501.2880899400648,2492.812553770599,2509.7636261095304
10,total,mean,RS,1.5,2506.7361956813174,2498.690796151617,2514.7815952110177
10,total,mean,RS,1.575,2489.5191407639927,2480.1227758740297,2498.9155056539557
10,total,mean,RS,1.65,2507.667763086455,2499.693500794617,2515.642025378293
10,total,mean,RS,1.7249999999999999,2501.7604130145805,2493.325384077922,2510.195441951239
10,total,mean,RS,1.7999999999999998,2512.3690776420435,2504.717331676806,2520.020823607281
10,total,mean,RS,1.875,2509.958782846653,2502.148310787837,2517.7692549054686
10,total,mean,RS,1.95,2512.0254965121444,2504.3518892101265,2519.6991038141623
10,total,mean,RS,2.025,2525.408666973777,2518.4398756409023,2532.377458306652
10,total,mean,RS,2.1,2522.660139921548,2515.5674658107,2529.7528140323957
10,total,mean,RS,2.175,2540.006280409547,2533.6287154013053,2546.3838454177885
10,total,mean,RS,2.25,2516.6590214899666,2509.265648837807,2524.052394142126
10,total,mean,RS,2.3249999999999997,2528.6663475535465,2521.83424871868,2535.498446388413
10,total,mean,RS,2.4,2519.022343010323,2511.7480245838315,2526.2966614368142
10,total,mean,RS,2.475,2537.6547570623607,2531.1581197360038,2544.1513943887176
10,total,mean,RS,2.55,2544.144496166086,2537.9595451197315,2550.3294472124403
10,total,mean,RS,2.625,2523.764294225746,2516.7220471386613,2530.806541312831
10,total,mean,RS,2.6999999999999997,2534.558872467898,2527.9445274882883,2541.1732174475073
10,total,mean,RS,2.775,2523.574320630324,2516.5234851373266,2530.6251561233216
10,total,mean,RS,2.85,2553.5737623656496,2547.7125656268604,2559.434959104439
10,total,mean,RS,2.925,2542.215399663712,2535.942934066296,2548.4878652611283
10,total,mean,RS,3.0,2551.9714753223184,2546.0364988144142,2557.9064518302225
10,total,mean,RS,3.0749999999999997,2547.0332390284207,2540.9442016679345,2553.122276388907
10,total,mean,RS,3.15,2554.26328943189,2548.4118396510985,2560.1147392126813
10,total,mean,RS,3.225,2558.513805534945,2552.8424381708733,2564.1851728990164
10,total,mean,RS,3.3,2573.6391537627583,2568.457902010349,2578.8204055151677
10,total,mean,RS,3.375,2558.6352512908807,2552.9437441116465,2564.326758470115
10,total,mean,RS,3.4499999999999997,2576.914805512796,2571.8351949628704,2581.994416062722
10,total,mean,RS,3.525,2584.4407380058738,2579.5803161107274,2589.30115990102
10,total,mean,RS,3.5999999999999996,2575.8530736869184,2570.741067888539,2580.965079485298
10,total,mean,RS,3.675,2562.623733576189,2557.070444870606,2568.1770222817718
10,total,mean,RS,3.75,2582.256667878205,2577.3422630905025,2587.1710726659076
10,total,mean,RS,3.8249999999999997,2580.320440889364,2575.3471345672574,2585.2937472114704
10,total,mean,RS,3.9,2607.2906531297713,2603.035927845021,2611.5453784145216
10,total,mean,RS,3.9749999999999996,2581.8456281730055,2576.919275688851,2586.77198065716
10,total,mean,RS,4.05,2580.145909082287,2575.167230659955,2585.124587504619
10,total,mean,RS,4.125,2581.35709310455,2576.4158133649107,2586.2983728441895
10,total,mean,RS,4.2,2589.947129184105,2585.2389834114288,2594.6552749567813
10,total,mean,RS,4.2749999999999995,2563.6035156505272,2558.090866744031,2569.1161645570237
10,total,mean,RS,4.35,2621.5229827537432,2617.5877904824265,2625.45817502506
10,total,mean,RS,4.425,2617.694959060756,2613.6759654694492,2621.7139526520627
10,total,mean,RS,4.5,2608.033924923606,2603.794951026247,2612.2728988209647
10,total,mean,RS,4.575,2608.9651983101035,2604.742988128993,2613.187408491214
10,total,mean,RS,4.6499999999999995,2638.764786490464,2635.071661024344,2642.4579119565838
10,total,mean,RS,4.725,2617.3029093483856,2613.2755086639945,2621.3303100327767
10,total,mean,RS,4.8,2629.346336392899,2625.559156897833,2633.133515887965
10,total,mean,RS,4.875,2635.080035880068,2631.341121004078,2638.818950756058
10,total,mean,RS,4.95,2642.5714835585613,2638.9243752528355,2646.218591864287
10,total,mean,RS,5.0249999999999995,2636.5726083619993,2632.8523652003496,2640.292851523649
10,total,mean,RS,5.1,2635.9677663527514,2632.2399771576197,2639.695555547883
10,total,mean,RS,5.175,2648.149681422909,2644.5671702747914,2651.7321925710266
10,total,mean,RS,5.25,2607.253080414228,2602.9975128938677,2611.508647934588
10,total,mean,RS,5.325,2679.1163959819396,2675.8660962752733,2682.366695688606
10,total,mean,RS,5.3999999999999995,2697.3456952809292,2694.3024184487344,2700.388972113124
10,total,mean,RS,5.475,2666.6652525663903,2663.2684039044657,2670.062101228315
10,total,mean,RS,5.55,2699.380025534175,2696.372543914126,2702.387507154224
10,total,mean,RS,5.625,2682.8738328453337,2679.6691269256444,2686.078538765023
10,total,mean,RS,5.7,2713.6790660139964,2710.8748292912132,2716.4833027367795
10,total,mean,RS,5.7749999999999995,2690.4599959827083,2687.3403755760082,2693.5796163894083
10,total,mean,RS,5.85,2707.117632424913,2704.2294844290755,2710.005780420751
10,total,mean,RS,5.925,2656.6024506162667,2653.106284586888,2660.0986166456455
10,total,mean,RS,6.0,2724.385625394135,2721.712099159326,2727.0591516289437
10,total,mean,RS,6.075,2746.041280668726,2743.472308549351,2748.6102527881008
10,total,mean,RS,6.1499999999999995,2695.558177151922,2692.493169875076,2698.6231844287677
10,total,mean,RS,6.225,2718.511808865277,2715.760715163428,2721.2629025671263
10,total,mean,RS,6.3,2781.0747217424914,2778.5346858351877,2783.614757649795
10,total,mean,RS,6.375,2690.651005722597,2687.533430382506,2693.7685810626876
10,total,mean,RS,6.45,2699.822004401638,2696.8220651130405,2702.8219436902355
10,total,mean,RS,6.5249999999999995,2730.269493711532,2727.648596408874,2732.8903910141903
10,total,mean,RS,6.6,2757.5700792860152,2754.984597749682,2760.1555608223484
10,total,mean,RS,6.675,2721.2418036526133,2718.526724043838,2723.9568832613886
10,total,mean,RS,6.75,2727.6459168069428,2725.004656833666,2730.2871767802194
10,total,mean,RS,6.825,2773.7363078234316,2771.1794017194843,2776.293213927379
10,total,mean,RS,6.8999999999999995,2741.0665621836483,2738.4922879311844,2743.6408364361123
10,total,mean,RS,6.975,2729.3429451011884,2726.7152955520155,2731.9705946503614
10,total,mean,RS,7.05,2729.1607349384853,2726.5316953852557,2731.789774491715
10,total,mean,RS,7.125,2801.8497531791054,2799.347209329886,2804.3522970283248
10,total,mean,RS,7.199999999999999,2840.4764267729634,2838.1245714963457,2842.828282049581
10,total,mean,RS,7.2749999999999995,2757.157680443253,2754.573414965654,2759.741945920852
10,total,mean,RS,7.35,2792.131989740531,2789.6148013725565,2794.6491781085056
10,total,mean,RS,7.425,2846.794353322059,2844.4907549722852,2849.097951671833
10,total,mean,RS,7.5,2756.6639153894716,2754.0809892701723,2759.246841508771
10,total,mean,RS,7.574999999999999,2820.270137044096,2817.7830465944667,2822.757227493725
10,total,mean,RS,7.6499999999999995,2828.044697553574,2825.6014816472366,2830.487913459912
10,total,mean,RS,7.725,2889.9697781578943,2887.7469928365435,2892.192563479245
10,total,mean,RS,7.8,2828.276069474969,2825.8346454487078,2830.7174935012304
10,total,mean,RS,7.875,2829.6470645458267,2827.2150377554954,2832.079091336158
10,total,mean,RS,7.949999999999999,2844.067489361252,2841.74346575908,2846.3915129634233
10,total,mean,RS,8.025,2878.319846801041,2876.081543646901,2880.558149955181
10,total,mean,RS,8.1,2832.816709193063,2830.437837770589,2835.1955806155374
10,total,mean,RS,8.174999999999999,2848.053739476868,2845.7595201280933,2850.3479588256428
10,total,mean,RS,8.25,2862.8448317576394,2860.600846043588,2865.088817471691
10,total,mean,RS,8.325,2886.105886037572,2883.877828704872,2888.3339433702718
10,total,mean,RS,8.4,2886.518220572822,2884.290731436525,2888.7457097091187
10,total,mean,RS,8.475,2904.0150155123342,2901.8354143476736,2906.194616676995
10,total,mean,RS,8.549999999999999,2884.921117392433,2882.69147254125,2887.1507622436166
10,total,mean,RS,8.625,2960.534409810284,2958.481999676101,2962.586819944467
10,total,mean,RS,8.7,2964.689978280743,2962.64335377522,2966.7366027862663
10,total,mean,RS,8.775,2905.7398545805427,2903.5655030677394,2907.914206093346
10,total,mean,RS,8.85,2918.7630768195727,2916.620629633757,2920.9055240053885
10,total,mean,RS,8.924999999999999,2895.893831410447,2893.678823877008,2898.108838943886
10,total,mean,RS,9.0,2866.525770849036,2864.26710277891,2868.7844389191614
10,total,quantile95,DRO,0.0,3455.366496653946,3438.2059963509914,3479.339336402581
10,total,quantile95,DRO,0.075,3455.371011965252,3438.177464192025,3479.3293564047594
10,total,quantile95,DRO,0.15,3457.1163880580107,3437.1417718815715,3478.8231229109756
10,total,quantile95,DRO,0.22499999999999998,3457.116388058014,3437.1417718815733,3478.8231229109774
10,total,quantile95,DRO,0.3,3461.8947544814437,3437.081170881212,3477.2191746569288
10,total,quantile95,DRO,0.375,3461.894754481443,3437.081170881212,3477.219174656928
10,total,quantile95,DRO,0.44999999999999996,3461.8947544814437,3437.0811708812125,3477.2191746569288
10,total,quantile95,DRO,0.525,3462.4015534021355,3437.0811708812125,3477.619984161768
10,total,quantile95,DRO,0.6,3462.401553402136,3437.0811708812125,3477.619984161768
10,total,quantile95,DRO,0.6749999999999999,3462.401553402136,3437.0811708812125,3477.6199841617686
10,total,quantile95,DRO,0.75,3462.424875674349,3437.14367289356,3477.6293861182667
10,total,quantile95,DRO,0.825,3462.70608433957,3437.889187867601,3477.7427503571002
10,total,quantile95,DRO,0.8999999999999999,3463.0394356258103,3437.081170881213,3477.6199841617695
10,total,quantile95,DRO,0.975,3462.412201930165,3437.0811708812125,3477.704829313693
10,total,quantile95,DRO,1.05,3462.4122019301612,3437.081170881212,3477.7048293136927
10,total,quantile95,DRO,1.125,3462.412201930162,3437.081170881212,3477.7048293136927
10,total,quantile95,DRO,1.2,3462.4122019301635,3437.0811708812125,3477.7048293136927
10,total,quantile95,DRO,1.275,3462.412201930163,3437.0811708812125,3477.704829313693
10,total,quantile95,DRO,1.3499999999999999,3462.0319286261565,3437.501580300113,3477.8697934431157
10,total,quantile95,DRO,1.425,3461.202377307137,3437.501580300113,3477.621924195879
10,total,quantile95,DRO,1.5,3461.5637702962413,3437.1091736808153,3477.583775975658
10,total,quantile95,DRO,1.575,3451.4974599655807,3425.180717695574,3465.1613232710893
10,total,quantile95,DRO,1.65,3433.568216513646,3401.9701856182887,3441.9926391558242
10,total,quantile95,DRO,1.7249999999999999,3433.568216513646,3401.970185618289,3441.9926391558242
10,total,quantile95,DRO,1.7999999999999998,3397.5105829064864,3371.6945156083957,3406.5628653172
10,total,quantile95,DRO,1.875,3385.577584373091,3358.917382133487,3394.3968526815333
10,total,quantile95,DRO,1.95,3385.144800124524,3358.650432301261,3394.2100066237726
10,total,quantile95,DRO,2.025,3339.0622544977355,3316.0735025924364,3349.899765396955
10,total,quantile95,DRO,2.1,3313.5953972785105,3293.03625921703,3323.2903579043564
10,total,quantile95,DRO,2.175,3309.6963717610033,3288.668149277824,3319.278145593366
10,total,quantile95,DRO,2.25,3307.626577972109,3285.2051117208935,3318.7688448486942
10,total,quantile95,DRO,2.3249999999999997,3307.4839473916027,3284.960992558909,3318.6939972014866
10,total,quantile95,DRO,2.4,3306.0425666758074,3283.5637745562444,3317.8205884540134
10,total,quantile95,DRO,2.475,3296.53825937688,3273.7631538031646,3310.060690332322
10,total,quantile95,DRO,2.55,3264.708408939298,3242.7621560779066,3274.1871211502635
10,total,quantile95,DRO,2.625,3255.5101017281886,3231.022871968567,3261.53280309157
10,total,quantile95,DRO,2.6999999999999997,3237.4961825847395,3213.6336812873988,3245.8593987812715
10,total,quantile95,DRO,2.775,3234.581765992926,3209.1923307318543,3245.0260089152557
10,total,quantile95,DRO,2.85,3228.356602832274,3205.436179051478,3240.5581784270225
10,total,quantile95,DRO,2.925,3225.642845251986,3200.6429293511424,3235.0891567915282
10,total,quantile95,DRO,3.0,3213.321650735674,3186.5861403975687,3223.8733530536897
10,total,quantile95,DRO,3.0749999999999997,3162.6774044769213,3141.149872707469,3178.7678993273726
10,total,quantile95,DRO,3.15,3105.1377484688287,3082.0879863850337,3122.306839819883
10,total,quantile95,DRO,3.225,3068.5758519109627,3048.9652747648197,3081.4959230305685
10,total,quantile95,DRO,3.3,3068.575851910962,3048.965274764819,3081.4959230305676
10,total,quantile95,DRO,3.375,3072.4737426917877,3050.8139010129566,3079.145718179495
10,total,quantile95,DRO,3.4499999999999997,3062.447708591605,3039.2665394494024,3070.0005817049137
10,total,quantile95,DRO,3.525,3057.351198952245,3034.126940434653,3063.295601236807
10,total,quantile95,DRO,3.5999999999999996,3047.597375999417,3025.752800649715,3056.3937201156123
10,total,quantile95,DRO,3.675,3019.048697632501,3003.944787312868,3038.28303013744
10,total,quantile95,DRO,3.75,3006.306572997688,2979.816952518666,3016.4107199110217
10,total,quantile95,DRO,3.8249999999999997,3006.306572997687,2979.816952518666,3016.4107199110217
10,total,quantile95,DRO,3.9,2998.7705628231943,2972.50135202822,3010.3049509981483
10,total,quantile95,DRO,3.9749999999999996,2990.8047940997776,2964.338499361079,3003.65894732335
10,total,quantile95,DRO,4.05,2976.6132989888088,2953.0682426240683,2993.5808631500727
10,total,quantile95,DRO,4.125,2931.0139328452606,2906.3517273197363,2946.6978676401645
10,total,quantile95,DRO,4.2,2913.763181652101,2891.6789802160934,2928.5864507915435
10,total,quantile95,DRO,4.2749999999999995,2895.077915859964,2874.3855662182814,2908.4607118473436
10,total,quantile95,DRO,4.35,2866.3676539362136,2855.8770470565246,2884.8963539682304
10,total,quantile95,DRO,4.425,2851.761686763816,2843.4806171249998,2869.970786486455
10,total,quantile95,DRO,4.5,2816.0304482249985,2801.464232130625,2820.304931320705
10,total,quantile95,DRO,4.575,2794.6472524446353,2782.34908987441,2801.3172873156936
10,total,quantile95,DRO,4.6499999999999995,2792.3793655049803,2772.1513351473945,2797.6253167815107
10,total,quantile95,DRO,4.725,2792.3793655049813,2772.151335147395,2797.625316781511
10,total,quantile95,DRO,4.8,2777.0153857485575,2759.219622257432,2788.4418758964352
10,total,quantile95,DRO,4.875,2777.3234095486214,2758.7547426997567,2788.867493317486
10,total,quantile95,DRO,4.95,2777.3234095486214,2758.7547426997567,2788.867493317486
10,total,quantile95,DRO,5.0249999999999995,2743.5573293847533,2730.8293260647933,2754.11806495428
10,total,quantile95,DRO,5.1,2743.557329384754,2730.829326064793,2754.1180649542803
10,total,quantile95,DRO,5.175,2710.2337817871557,2702.5690393938835,2720.7905699767666
10,total,quantile95,DRO,5.25,2715.385635327859,2710.414968760523,2723.8085595515527
10,total,quantile95,DRO,5.325,2716.556681729193,2710.395183074107,2721.1294600858237
10,total,quantile95,DRO,5.3999999999999995,2716.556681729193,2710.395183074107,2721.129460085823
10,total,quantile95,DRO,5.475,2717.0775649171023,2708.1893839434774,2723.3678893369756
10,total,quantile95,DRO,5.55,2717.077564917103,2708.1893839434783,2723.367889336976
10,total,quantile95,DRO,5.625,2716.284856464473,2711.7890176114015,2724.7135473291432
10,total,quantile95,DRO,5.7,2718.5670232442963,2712.244592534776,2725.182197914714
10,total,quantile95,DRO,5.7749999999999995,2718.5670232442963,2712.2445925347765,2725.1821979147144
10,total,quantile95,DRO,5.85,2725.5371302491367,2723.8468280445218,2732.3656028129803
10,total,quantile95,DRO,5.925,2739.735917325548,2736.701887001195,2743.8828572330963
10,total,quantile95,DRO,6.0,2772.3186449435093,2769.9917072574285,2775.1142526765843
10,total,quantile95,DRO,6.075,2817.3013984299205,2808.8279288266544,2819.683596349219
10,total,quantile95,DRO,6.1499999999999995,2848.31046591168,2845.8400409912288,2853.910390959198
10,total,quantile95,DRO,6.225,2861.321833249277,2858.595295907248,2866.5750505853953
10,total,quantile95,DRO,6.3,2911.823660553842,2908.517246683287,2915.4142459924406
10,total,quantile95,DRO,6.375,2915.0814040892533,2913.211097254405,2920.0413755916807
10,total,quantile95,DRO,6.45,2934.160798502235,2931.517390490483,2937.05562035767
10,total,quantile95,DRO,6.5249999999999995,2949.6792342241356,2947.536962142481,2953.147928775031
10,total,quantile95,DRO,6.6,3000.882497885955,2997.5337866673335,3002.5823016305403
10,total,quantile95,DRO,6.675,3002.5054549011606,3001.1624183328618,3003.7994705619585
10,total,quantile95,DRO,6.75,3031.0644609402902,3028.977517148233,3033.708264103159
10,total,quantile95,DRO,6.825,3045.7599347636574,3043.062803080737,3046.645197892188
10,total,quantile95,DRO,6.8999999999999995,3069.1622239425756,3067.0196748824965,3071.173109790994
10,total,quantile95,DRO,6.975,3088.972674501187,3086.364726048093,3092.024830749866
10,total,quantile95,DRO,7.05,3093.1863190550657,3089.3385775306674,3093.3217798388537
10,total,quantile95,DRO,7.125,3110.273502981307,3109.0966750834446,3113.4182090833883
10,total,quantile95,DRO,7.199999999999999,3124.696844124207,3121.5680457132516,3125.3426487975016
10,total,quantile95,DRO,7.2749999999999995,3138.7325361283583,3137.171740361905,3140.46063356854
10,total,quantile95,DRO,7.35,3212.124636965102,3210.5598273502915,3215.2196745700717
10,total,quantile95,DRO,7.425,3219.45809158843,3218.7436838262583,3220.6684494456704
10,total,quantile95,DRO,7.5,3301.9844062904162,3300.6439509450447,3304.7266789985456
10,total,quantile95,DRO,7.574999999999999,3427.3226731077984,3426.854756441626,3429.389717480124
10,total,quantile95,DRO,7.6499999999999995,3438.7147801483015,3436.469270875907,3439.6203923225853
10,total,quantile95,DRO,7.725,3445.7234681264263,3444.995498018467,3447.4789794021253
10,total,quantile95,DRO,7.8,3449.930800898639,3449.3587030069407,3452.9362462418176
10,total,quantile95,DRO,7.875,3484.1882427894284,3482.4556307440926,3484.568721015125
10,total,quantile95,DRO,7.949999999999999,3520.792661843208,3519.824125790821,3521.363759245662
10,total,quantile95,DRO,8.025,3527.504197116962,3527.0101438626302,3529.586988532619
10,total,quantile95,DRO,8.1,3553.613345785186,3552.757740151161,3554.462999298342
10,total,quantile95,DRO,8.174999999999999,3651.793884008326,3651.263019081334,3652.200296655892
10,total,quantile95,DRO,8.25,3667.268610222912,3666.6281604671367,3667.55971631771
10,total,quantile95,DRO,8.325,3678.359947617297,3677.145675422679,3678.70604401922
10,total,quantile95,DRO,8.4,3702.4025908724834,3701.866075032817,3702.8265595915036
10,total,quantile95,DRO,8.475,3704.986699699475,3704.3241597417173,3705.5016308312224
10,total,quantile95,DRO,8.549999999999999,3735.3169234457473,3735.045596016797,3735.5812465120416
10,total,quantile95,DRO,8.625,3736.148956658963,3735.926743245473,3736.4185544294346
10,total,quantile95,DRO,8.7,3736.2843088417603,3736.016883503601,3736.541281869708
10,total,quantile95,DRO,8.775,4000.0,4000.0,4000.0
10,total,quantile95,DRO,8.85,4000.000000000002,4000.000000000002,4000.000000000002
10,total,quantile95,DRO,8.924999999999999,4000.0,4000.0,4000.0
10,total,quantile95,DRO,9.0,3999.999999999993,3999.999999999993,3999.999999999993
10,total,quantile95,ERM,0.0,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,0.075,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,0.15,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,0.22499999999999998,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,0.3,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,0.375,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,0.44999999999999996,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,0.525,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,0.6,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,0.6749999999999999,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,0.75,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,0.825,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,0.8999999999999999,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,0.975,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,1.05,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,1.125,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,1.2,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,1.275,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,1.3499999999999999,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,1.425,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,1.5,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,1.575,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,1.65,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,1.7249999999999999,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,1.7999999999999998,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,1.875,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,1.95,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,2.025,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,2.1,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,2.175,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,2.25,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,2.3249999999999997,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,2.4,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,2.475,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,2.55,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,2.625,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,2.6999999999999997,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,2.775,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,2.85,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,2.925,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,3.0,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,3.0749999999999997,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,3.15,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,3.225,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,3.3,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,3.375,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,3.4499999999999997,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,3.525,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,3.5999999999999996,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,3.675,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,3.75,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,3.8249999999999997,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,3.9,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,3.9749999999999996,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,4.05,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,4.125,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,4.2,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,4.2749999999999995,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,4.35,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,4.425,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,4.5,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,4.575,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,4.6499999999999995,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,4.725,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,4.8,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,4.875,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,4.95,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,5.0249999999999995,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,5.1,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,5.175,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,5.25,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,5.325,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,5.3999999999999995,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,5.475,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,5.55,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,5.625,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,5.7,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,5.7749999999999995,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,5.85,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,5.925,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,6.0,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,6.075,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,6.1499999999999995,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,6.225,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,6.3,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,6.375,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,6.45,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,6.5249999999999995,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,6.6,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,6.675,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,6.75,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,6.825,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,6.8999999999999995,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,6.975,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,7.05,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,7.125,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,7.199999999999999,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,7.2749999999999995,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,7.35,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,7.425,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,7.5,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,7.574999999999999,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,7.6499999999999995,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,7.725,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,7.8,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,7.875,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,7.949999999999999,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,8.025,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,8.1,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,8.174999999999999,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,8.25,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,8.325,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,8.4,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,8.475,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,8.549999999999999,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,8.625,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,8.7,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,8.775,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,8.85,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,8.924999999999999,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,ERM,9.0,3455.366496653946,3438.205996350991,3479.3393364025806
10,total,quantile95,RS,0.0,2962.654168798798,2938.1327072849917,2978.5630418829533
10,total,quantile95,RS,0.075,2926.4851217635473,2902.89465775786,2941.942710913099
10,total,quantile95,RS,0.15,2906.3764963006115,2884.55712441073,2920.3624379233224
10,total,quantile95,RS,0.22499999999999998,2911.466503407245,2889.6924606231446,2926.292503379257
10,total,quantile95,RS,0.3,2925.3004856208427,2901.9209757114213,2940.642714277761
10,total,quantile95,RS,0.375,2863.4038131958405,2853.422492247068,2881.4903098463906
10,total,quantile95,RS,0.44999999999999996,2864.459405247985,2854.408111534507,2882.922541703143
10,total,quantile95,RS,0.525,2883.8766915531924,2865.89050360681,2898.1704662081406
10,total,quantile95,RS,0.6,2907.8779799364584,2886.2007509173122,2922.26042714272
10,total,quantile95,RS,0.6749999999999999,2871.8918669031204,2859.340795006709,2888.977398254664
10,total,quantile95,RS,0.75,2823.040342153222,2813.6848813681004,2833.112626718296
10,total,quantile95,RS,0.825,2821.1003386055954,2811.1219843861386,2830.8369764379586
10,total,quantile95,RS,0.8999999999999999,2838.09468531845,2827.043677460228,2851.725022200298
10,total,quantile95,RS,0.975,2845.086898064842,2836.76701259144,2862.9391185858976
10,total,quantile95,RS,1.05,2815.7749811752606,2801.235079175009,2820.2057959985455
10,total,quantile95,RS,1.125,2839.5455364003656,2829.579255464712,2854.4719575473637
10,total,quantile95,RS,1.2,2773.771729444487,2754.3724692792566,2786.4230439046487
10,total,quantile95,RS,1.275,2794.172807115305,2773.980987565554,2799.0995640132214
10,total,quantile95,RS,1.3499999999999999,2808.7644427166515,2795.152560889373,2812.882763619121
10,total,quantile95,RS,1.425,2796.7019500271836,2776.561195595714,2801.1785733966167
10,total,quantile95,RS,1.5,2775.7608235025646,2756.8866096978863,2787.7772699136754
10,total,quantile95,RS,1.575,2829.6262499437976,2817.453153414089,2837.342365584142
10,total,quantile95,RS,1.65,2773.062547367438,2753.72636278283,2786.0750226821347
10,total,quantile95,RS,1.7249999999999999,2794.8661769570435,2774.68835701673,2799.6695288026235
10,total,quantile95,RS,1.7999999999999998,2756.7153792498084,2743.9189471199593,2768.4597748263986
10,total,quantile95,RS,1.875,2764.8688185707133,2748.675990375398,2777.7184597771857
10,total,quantile95,RS,1.95,2757.845821897775,2744.9372594872007,2769.6851218130605
10,total,quantile95,RS,2.025,2727.8322557131582,2722.8362307910033,2734.6600493038163
10,total,quantile95,RS,2.1,2732.535126917069,2721.9284181172993,2740.3522823705366
10,total,quantile95,RS,2.175,2717.016324630782,2705.580395605031,2722.4538102327574
10,total,quantile95,RS,2.25,2744.1125202223275,2731.598780427549,2754.954614952024
10,total,quantile95,RS,2.3249999999999997,2725.838360583705,2720.8479186562868,2730.345908330383
10,total,quantile95,RS,2.4,2741.1457306122984,2726.715877827901,2749.6449990123374
10,total,quantile95,RS,2.475,2716.93064224328,2712.9320736895556,2723.0122953311197
10,total,quantile95,RS,2.55,2712.1077358015746,2702.7200674958754,2720.8069490003613
10,total,quantile95,RS,2.625,2730.6328697584313,2722.384691145124,2737.4299474242343
10,total,quantile95,RS,2.6999999999999997,2720.3288898085602,2716.6404533631226,2725.5830786663028
10,total,quantile95,RS,2.775,2730.9584488123933,2722.3065981596023,2737.9075691913667
10,total,quantile95,RS,2.85,2710.53800983792,2704.9544094157777,2722.6168443160245
10,total,quantile95,RS,2.925,2717.2786616543654,2702.121502052109,2719.696854301766
10,total,quantile95,RS,3.0,2710.1088752008354,2703.5546255600684,2723.6683426819422
10,total,quantile95,RS,3.0749999999999997,2706.1656234114353,2703.9590166999037,2721.43853618097
10,total,quantile95,RS,3.15,2711.726377403377,2706.0283048515644,2723.5839005363573
10,total,quantile95,RS,3.225,2713.3936601096975,2707.034159830534,2723.092274731794
10,total,quantile95,RS,3.3,2717.4749872532,2707.509366381818,2721.9843201197878
10,total,quantile95,RS,3.375,2714.8223790181924,2708.722711026674,2723.4777927505747
10,total,quantile95,RS,3.4499999999999997,2717.145113298213,2708.0386920487595,2722.806441031963
10,total,quantile95,RS,3.525,2717.4724151096843,2712.374144351572,2724.40030630854
10,total,quantile95,RS,3.5999999999999996,2717.2599357827603,2707.7935550906263,2722.2027831457312
10,total,quantile95,RS,3.675,2716.09133909065,2709.044768585979,2723.7804009158
10,total,quantile95,RS,3.75,2716.857182659529,2712.4478333831285,2724.653372909696
10,total,quantile95,RS,3.8249999999999997,2717.2063614842705,2711.0339503494974,2724.1441449071535
10,total,quantile95,RS,3.9,2725.796729544324,2723.9603130573573,2732.445306386019
10,total,quantile95,RS,3.9749999999999996,2716.547101742815,2712.131938228448,2724.5678906735448
10,total,quantile95,RS,4.05,2717.207653972161,2710.81680911253,2724.2251424263636
10,total,quantile95,RS,4.125,2716.310299651305,2711.732466832291,2724.742583261578
10,total,quantile95,RS,4.2,2719.077752825366,2718.2561413466856,2721.471731834951
10,total,quantile95,RS,4.2749999999999995,2715.877449269783,2709.177574350627,2723.516335416531
10,total,quantile95,RS,4.35,2735.8486251130666,2731.943320332171,2737.6302157342943
10,total,quantile95,RS,4.425,2732.9095377273507,2730.8245607279323,2735.107964562806
10,total,quantile95,RS,4.5,2726.7009764981967,2724.446277427703,2732.822931881937
10,total,quantile95,RS,4.575,2727.7562513404964,2725.4294265980498,2733.6156171419743
10,total,quantile95,RS,4.6499999999999995,2747.2158047455982,2744.3622066124562,2750.99519039923
10,total,quantile95,RS,4.725,2732.9214636647603,2730.484869653225,2734.8864280729026
10,total,quantile95,RS,4.8,2739.192115201456,2736.327550481963,2742.0978081793733
10,total,quantile95,RS,4.875,2744.025613643101,2742.80565344306,2747.2725152132293
10,total,quantile95,RS,4.95,2751.0048572945284,2747.67192332928,2754.568605128683
10,total,quantile95,RS,5.0249999999999995,2745.2142317163343,2744.0085811780596,2748.5603677315394
10,total,quantile95,RS,5.1,2744.6434056999337,2743.6144643613884,2747.885443845399
10,total,quantile95,RS,5.175,2756.438564985455,2753.3748996928352,2759.975241713157
10,total,quantile95,RS,5.25,2725.7505581529667,2723.9406478178475,2732.431130596903
10,total,quantile95,RS,5.325,2785.6242177791037,2783.1400774285376,2786.542128366345
10,total,quantile95,RS,5.3999999999999995,2798.678073045422,2796.0581882370197,2801.5879887653423
10,total,quantile95,RS,5.475,2773.931405975478,2772.1496524913773,2776.440311014153
10,total,quantile95,RS,5.55,2798.7633188140003,2796.8475620502663,2803.7565125614487
10,total,quantile95,RS,5.625,2787.855590099268,2785.4429026536195,2790.383477020937
10,total,quantile95,RS,5.7,2812.831665906059,2805.7043955388363,2815.575877611757
10,total,quantile95,RS,5.7749999999999995,2794.1896886543195,2791.6664674303597,2795.654238139082
10,total,quantile95,RS,5.85,2806.433999814291,2801.7464613979537,2809.178987585152
10,total,quantile95,RS,5.925,2765.0183273196276,2762.030395115522,2767.4122818797423
10,total,quantile95,RS,6.0,2818.717268581021,2813.6854697742424,2821.937495785074
10,total,quantile95,RS,6.075,2834.3206746271717,2830.9009087002964,2836.778836548888
10,total,quantile95,RS,6.1499999999999995,2797.909397791839,2794.936135543479,2800.7705504140076
10,total,quantile95,RS,6.225,2817.2841508732167,2808.620486262631,2819.3342180320774
10,total,quantile95,RS,6.3,2869.767895520438,2867.3835004323114,2873.5055445330167
10,total,quantile95,RS,6.375,2794.398473711781,2791.7920531790433,2795.8087881403962
10,total,quantile95,RS,6.45,2798.99197096122,2797.163431028119,2803.904477886479
10,total,quantile95,RS,6.5249999999999995,2822.376941210634,2819.2328823198336,2824.579347271569
10,total,quantile95,RS,6.6,2844.436301431721,2843.507768305227,2849.817453389267
10,total,quantile95,RS,6.675,2817.4358447084965,2810.923803365021,2821.064554726661
10,total,quantile95,RS,6.75,2820.500275386487,2817.5449006757785,2823.9560943253823
10,total,quantile95,RS,6.825,2862.737321121019,2859.9796472824564,2867.2926066656264
10,total,quantile95,RS,6.8999999999999995,2829.3880072739767,2826.273826389768,2836.3443057551094
10,total,quantile95,RS,6.975,2822.6686370773796,2818.9531035669415,2823.7815675815295
10,total,quantile95,RS,7.05,2822.4055872833496,2818.9158193758217,2823.775533855812
10,total,quantile95,RS,7.125,2890.9625514868785,2887.656137616323,2894.760379181526
10,total,quantile95,RS,7.199999999999999,2925.430921156664,2922.471402837935,2928.2162367430265
10,total,quantile95,RS,7.2749999999999995,2844.4115929094596,2842.634360802959,2849.2288221478807
10,total,quantile95,RS,7.35,2881.0923228266024,2877.785908956047,2884.830729669338
10,total,quantile95,RS,7.425,2928.9769542996505,2926.9379035254415,2933.3456395773624
10,total,quantile95,RS,7.5,2844.3819452705497,2841.7684454709106,2848.5225263074794
10,total,quantile95,RS,7.574999999999999,2909.5670708693297,2906.2606569987747,2913.1646535260024
10,total,quantile95,RS,7.6499999999999995,2916.340811405075,2911.348165682449,2917.8645356956613
10,total,quantile95,RS,7.725,2970.3535328816547,2968.5966950679904,2973.25304324629
10,total,quantile95,RS,7.8,2916.623602404857,2911.490613688362,2918.131510134977
10,total,quantile95,RS,7.875,2917.361797334112,2913.0748414818904,2919.727501850468
10,total,quantile95,RS,7.949999999999999,2927.1033724613135,2925.5062441261557,2931.1822922408714
10,total,quantile95,RS,8.025,2960.2482665895286,2956.6767387913033,2962.5680662102395
10,total,quantile95,RS,8.1,2917.677144320897,2915.747243861049,2922.260380440288
10,total,quantile95,RS,8.174999999999999,2930.3353887701514,2927.812929334568,2934.248534875214
10,total,quantile95,RS,8.25,2943.5481630056934,2941.8369656785676,2947.3733942684535
10,total,quantile95,RS,8.325,2967.1163592673556,2964.6179203713173,2969.777466045741
10,total,quantile95,RS,8.4,2967.435452810742,2965.0426330691816,2970.148465130136
10,total,quantile95,RS,8.475,2984.1668804593523,2981.5332156052496,2987.657761264018
10,total,quantile95,RS,8.549999999999999,2966.1821736357933,2963.398296553638,2968.7103531358393
10,total,quantile95,RS,8.625,3043.1981479248116,3040.641388128979,3045.0035425399647
10,total,quantile95,RS,8.7,3045.9611709320443,3044.5389276589895,3047.9720567804625
10,total,quantile95,RS,8.775,2985.9398491782335,2982.8134375483323,2989.3415027163883
10,total,quantile95,RS,8.85,2999.360473099375,2995.7156737844757,3000.8783359871077
10,total,quantile95,RS,8.924999999999999,2976.4838295691834,2974.2876358404696,2978.7000466776544
10,total,quantile95,RS,9.0,2948.072947049517,2945.2405856813994,2951.3271214035635
10,transport,mean,DRO,0.0,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,DRO,0.075,128.8435109530986,125.04300383188769,132.64401807430949
10,transport,mean,DRO,0.15,128.4382725325271,124.63775599317162,132.23878907188256
10,transport,mean,DRO,0.22499999999999998,128.43827253252664,124.63775599317117,132.2387890718821
10,transport,mean,DRO,0.3,129.67187077957965,125.85378173347738,133.48995982568192
10,transport,mean,DRO,0.375,129.6718707795797,125.85378173347743,133.48995982568198
10,transport,mean,DRO,0.44999999999999996,129.67187077957968,125.8537817334774,133.48995982568195
10,transport,mean,DRO,0.525,129.87159747135718,126.05181045272478,133.6913844899896
10,transport,mean,DRO,0.6,129.8715974713572,126.05181045272481,133.69138448998962
10,transport,mean,DRO,0.6749999999999999,129.87159747135712,126.05181045272472,133.69138448998953
10,transport,mean,DRO,0.75,129.89806042049034,126.07796915123194,133.71815168974874
10,transport,mean,DRO,0.825,130.21972440732415,126.39590430356186,134.04354451108645
10,transport,mean,DRO,0.8999999999999999,129.11152717885048,125.29310730337377,132.9299470543272
10,transport,mean,DRO,0.975,129.0354923619448,125.21632324183341,132.85466148205617
10,transport,mean,DRO,1.05,129.0354923619446,125.21632324183321,132.85466148205597
10,transport,mean,DRO,1.125,129.03549236194468,125.2163232418333,132.85466148205606
10,transport,mean,DRO,1.2,129.03549236194465,125.21632324183327,132.85466148205603
10,transport,mean,DRO,1.275,129.03549236194442,125.21632324183304,132.8546614820558
10,transport,mean,DRO,1.3499999999999999,129.13017308634872,125.31000663100656,132.95033954169088
10,transport,mean,DRO,1.425,130.03761398520666,126.20411055434852,133.8711174160648
10,transport,mean,DRO,1.5,129.97626385128578,126.14316240474908,133.80936529782247
10,transport,mean,DRO,1.575,130.73341917020656,126.91042472059222,134.5564136198209
10,transport,mean,DRO,1.65,132.21056609228785,128.41358229510925,136.00754988946645
10,transport,mean,DRO,1.7249999999999999,132.21056609228808,128.41358229510948,136.00754988946667
10,transport,mean,DRO,1.7999999999999998,135.27108528614775,131.45792017354904,139.08425039874646
10,transport,mean,DRO,1.875,136.43219024848594,132.6113461953769,140.25303430159497
10,transport,mean,DRO,1.95,136.46054733813992,132.63965992945606,140.28143474682378
10,transport,mean,DRO,2.025,139.0567458546015,135.22996252600055,142.88352918320246
10,transport,mean,DRO,2.1,140.73758051188324,136.8987420808369,144.57641894292956
10,transport,mean,DRO,2.175,140.5677661012524,136.73528353806933,144.40024866443548
10,transport,mean,DRO,2.25,140.63696816130334,136.82020208242307,144.45373424018362
10,transport,mean,DRO,2.3249999999999997,140.6723816122088,136.8558904196461,144.4888728047715
10,transport,mean,DRO,2.4,140.70653586937158,136.8951054367884,144.51796630195474
10,transport,mean,DRO,2.475,140.17875101041935,136.39026919408366,143.96723282675504
10,transport,mean,DRO,2.55,138.04907812388876,134.32889310112554,141.76926314665198
10,transport,mean,DRO,2.625,137.54846606437104,133.85469058706673,141.24224154167536
10,transport,mean,DRO,2.6999999999999997,137.1937762834801,133.5079534377888,140.8795991291714
10,transport,mean,DRO,2.775,135.26278982445848,131.5852456215979,138.94033402731907
10,transport,mean,DRO,2.85,137.65557266233944,133.96709597464414,141.34404935003474
10,transport,mean,DRO,2.925,136.8271776035249,133.13767451187022,140.51668069517956
10,transport,mean,DRO,3.0,138.08795412216776,134.37726320222217,141.79864504211335
10,transport,mean,DRO,3.0749999999999997,139.17495688863096,135.3987625050623,142.9511512721996
10,transport,mean,DRO,3.15,135.99692332950232,132.22161291485673,139.7722337441479
10,transport,mean,DRO,3.225,133.11150848842826,129.3101051394489,136.91291183740762
10,transport,mean,DRO,3.3,133.1115084884282,129.31010513944884,136.91291183740756
10,transport,mean,DRO,3.375,132.94599834309983,129.13382562375827,136.7581710624414
10,transport,mean,DRO,3.4499999999999997,132.87846204519985,129.04832505562166,136.70859903477805
10,transport,mean,DRO,3.525,132.94036153827153,129.10005551698964,136.78066755955342
10,transport,mean,DRO,3.5999999999999996,132.80488353297764,128.95021102385138,136.6595560421039
10,transport,mean,DRO,3.675,132.6129214803706,128.70819877363326,136.51764418710795
10,transport,mean,DRO,3.75,132.99730447756235,129.03142421569027,136.96318473943444
10,transport,mean,DRO,3.8249999999999997,132.99730447756244,129.03142421569035,136.96318473943452
10,transport,mean,DRO,3.9,133.30748938726637,129.315597831371,137.29938094316174
10,transport,mean,DRO,3.9749999999999996,133.6285844976301,129.6052470084728,137.6519219867874
10,transport,mean,DRO,4.05,134.37187909396334,130.28747972968677,138.45627845823992
10,transport,mean,DRO,4.125,128.50948556550196,124.47836082392924,132.5406103070747
10,transport,mean,DRO,4.2,126.97511889106943,122.9375886061453,131.01264917599357
10,transport,mean,DRO,4.2749999999999995,125.26350658668974,121.22010467966732,129.30690849371217
10,transport,mean,DRO,4.35,119.51902732889842,115.54525868202501,123.49279597577183
10,transport,mean,DRO,4.425,117.57030713321646,113.604757037701,121.53585722873191
10,transport,mean,DRO,4.5,110.19196449155996,106.27193708112537,114.11199190199454
10,transport,mean,DRO,4.575,105.45089478913147,101.59798442039309,109.30380515786985
10,transport,mean,DRO,4.6499999999999995,105.41565052292799,101.5275726176924,109.30372842816358
10,transport,mean,DRO,4.725,105.4156505229282,101.5275726176926,109.30372842816381
10,transport,mean,DRO,4.8,102.34063440074029,98.49947328128538,106.1817955201952
10,transport,mean,DRO,4.875,102.55377789450056,98.7099997105872,106.39755607841391
10,transport,mean,DRO,4.95,102.5537778945005,98.70999971058714,106.39755607841386
10,transport,mean,DRO,5.0249999999999995,96.04675432157715,92.31954269951676,99.77396594363755
10,transport,mean,DRO,5.1,96.0467543215769,92.3195426995165,99.7739659436373
10,transport,mean,DRO,5.175,84.80098416728826,81.28442963362153,88.317538700955
10,transport,mean,DRO,5.25,77.86055118101287,74.49984047177848,81.22126189024725
10,transport,mean,DRO,5.325,76.77936792026605,73.4420634720586,80.1166723684735
10,transport,mean,DRO,5.3999999999999995,76.77936792026622,73.44206347205878,80.11667236847367
10,transport,mean,DRO,5.475,72.94612313751853,69.70368877064612,76.18855750439093
10,transport,mean,DRO,5.55,72.94612313751844,69.70368877064604,76.18855750439084
10,transport,mean,DRO,5.625,71.43172652288506,68.22514668802366,74.63830635774646
10,transport,mean,DRO,5.7,71.13624220571275,67.94268148273001,74.32980292869549
10,transport,mean,DRO,5.7749999999999995,71.13624220571283,67.9426814827301,74.32980292869557
10,transport,mean,DRO,5.85,63.86742418649467,60.87069329483529,66.86415507815404
10,transport,mean,DRO,5.925,58.27278009705998,55.443051087403695,61.10250910671626
10,transport,mean,DRO,6.0,57.650979079924916,54.83600339567978,60.46595476417005
10,transport,mean,DRO,6.075,50.83480226899416,48.2739684724086,53.39563606557972
10,transport,mean,DRO,6.1499999999999995,46.710207760820715,44.19656159103605,49.22385393060538
10,transport,mean,DRO,6.225,46.533353743064204,44.02957937531446,49.037128110813946
10,transport,mean,DRO,6.3,45.84960829558764,43.36356053851505,48.335656052660234
10,transport,mean,DRO,6.375,43.298640752228906,40.93486786145657,45.662413643001244
10,transport,mean,DRO,6.45,40.798970179778635,38.53545242287266,43.06248793668461
10,transport,mean,DRO,6.5249999999999995,41.158844615361275,38.891739772021964,43.425949458700586
10,transport,mean,DRO,6.6,37.97202142112457,35.834862673105015,40.10918016914413
10,transport,mean,DRO,6.675,36.07732667979277,34.07233342752712,38.08231993205842
10,transport,mean,DRO,6.75,35.03953245190675,33.10975736162392,36.96930754218958
10,transport,mean,DRO,6.825,37.52367367931071,35.47400916275704,39.57333819586438
10,transport,mean,DRO,6.8999999999999995,36.97142032285077,34.93807038149198,39.004770264209554
10,transport,mean,DRO,6.975,34.44983391899125,32.53314200797966,36.36652583000284
10,transport,mean,DRO,7.05,34.05426472407794,32.160669557367505,35.94785989078837
10,transport,mean,DRO,7.125,31.30655096009653,29.5342581716307,33.07884374856236
10,transport,mean,DRO,7.199999999999999,28.916212003114673,27.25715214337608,30.575271862853267
10,transport,mean,DRO,7.2749999999999995,27.008642531950986,25.436781656079464,28.58050340782251
10,transport,mean,DRO,7.35,17.448916042083077,16.234381686862864,18.66345039730329
10,transport,mean,DRO,7.425,16.556899015055745,15.391145456788548,17.722652573322943
10,transport,mean,DRO,7.5,12.8232191782999,11.805216638827567,13.841221717772232
10,transport,mean,DRO,7.574999999999999,10.547597541131454,9.641069943095843,11.454125139167065
10,transport,mean,DRO,7.6499999999999995,8.009701226248778,7.258018610547761,8.761383841949794
10,transport,mean,DRO,7.725,6.769426131266602,6.127785436275207,7.411066826257997
10,transport,mean,DRO,7.8,6.8658568536537175,6.216180191408099,7.515533515899336
10,transport,mean,DRO,7.875,5.647093770462965,5.075647302904683,6.218540238021248
10,transport,mean,DRO,7.949999999999999,4.537091198463144,4.049494844710697,5.024687552215591
10,transport,mean,DRO,8.025,4.371941361050429,3.8903268046713713,4.853555917429487
10,transport,mean,DRO,8.1,3.971819098203828,3.5038845315840295,4.439753664823627
10,transport,mean,DRO,8.174999999999999,2.036600119895841,1.7932326098436784,2.279967629948004
10,transport,mean,DRO,8.25,1.843897442170227,1.6212978692938074,2.0664970150466466
10,transport,mean,DRO,8.325,1.7505896253086854,1.538681022307807,1.962498228309564
10,transport,mean,DRO,8.4,1.3508999672923894,1.1755479500846322,1.5262519845001465
10,transport,mean,DRO,8.475,1.5375495570218414,1.3448877583466654,1.7302113556970173
10,transport,mean,DRO,8.549999999999999,1.0200867236464728,0.8758767604436851,1.1642966868492604
10,transport,mean,DRO,8.625,0.9707767383788509,0.8294813938371465,1.1120720829205553
10,transport,mean,DRO,8.7,0.9766312471067828,0.8349586681938939,1.1183038260196718
10,transport,mean,DRO,8.775,0.0,0.0,0.0
10,transport,mean,DRO,8.85,0.0,0.0,0.0
10,transport,mean,DRO,8.924999999999999,0.0,0.0,0.0
10,transport,mean,DRO,9.0,0.0,0.0,0.0
10,transport,mean,ERM,0.0,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,0.075,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,0.15,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,0.22499999999999998,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,0.3,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,0.375,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,0.44999999999999996,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,0.525,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,0.6,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,0.6749999999999999,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,0.75,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,0.825,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,0.8999999999999999,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,0.975,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,1.05,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,1.125,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,1.2,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,1.275,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,1.3499999999999999,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,1.425,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,1.5,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,1.575,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,1.65,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,1.7249999999999999,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,1.7999999999999998,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,1.875,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,1.95,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,2.025,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,2.1,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,2.175,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,2.25,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,2.3249999999999997,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,2.4,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,2.475,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,2.55,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,2.625,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,2.6999999999999997,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,2.775,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,2.85,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,2.925,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,3.0,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,3.0749999999999997,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,3.15,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,3.225,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,3.3,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,3.375,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,3.4499999999999997,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,3.525,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,3.5999999999999996,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,3.675,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,3.75,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,3.8249999999999997,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,3.9,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,3.9749999999999996,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,4.05,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,4.125,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,4.2,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,4.2749999999999995,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,4.35,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,4.425,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,4.5,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,4.575,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,4.6499999999999995,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,4.725,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,4.8,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,4.875,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,4.95,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,5.0249999999999995,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,5.1,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,5.175,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,5.25,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,5.325,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,5.3999999999999995,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,5.475,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,5.55,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,5.625,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,5.7,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,5.7749999999999995,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,5.85,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,5.925,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,6.0,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,6.075,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,6.1499999999999995,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,6.225,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,6.3,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,6.375,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,6.45,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,6.5249999999999995,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,6.6,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,6.675,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,6.75,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,6.825,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,6.8999999999999995,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,6.975,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,7.05,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,7.125,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,7.199999999999999,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,7.2749999999999995,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,7.35,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,7.425,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,7.5,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,7.574999999999999,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,7.6499999999999995,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,7.725,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,7.8,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,7.875,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,7.949999999999999,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,8.025,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,8.1,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,8.174999999999999,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,8.25,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,8.325,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,8.4,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,8.475,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,8.549999999999999,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,8.625,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,8.7,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,8.775,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,8.85,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,8.924999999999999,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,ERM,9.0,128.85702081487923,125.05633435238832,132.65770727737015
10,transport,mean,RS,0.0,132.88405855547165,128.80644222608987,136.96167488485344
10,transport,mean,RS,0.075,128.10689992481275,124.0737392547758,132.1400605948497
10,transport,mean,RS,0.15,126.34415945397089,122.30397424678216,130.38434466115962
10,transport,mean,RS,0.22499999999999998,126.79721266136535,122.7589949155161,130.8354304072146
10,transport,mean,RS,0.3,127.98973994297535,123.95611911836976,132.02336076758095
10,transport,mean,RS,0.375,119.11444497164071,115.14209193599336,123.08679800728805
10,transport,mean,RS,0.44999999999999996,119.28081943694033,115.30794955217502,123.25368932170565
10,transport,mean,RS,0.525,123.05843285366565,119.03823517854391,127.07863052878739
10,transport,mean,RS,0.6,126.48846003285772,122.44888288855404,130.5280371771614
10,transport,mean,RS,0.6749999999999999,120.63460258753653,116.64632985224841,124.62287532282465
10,transport,mean,RS,0.75,112.55611550889306,108.61327456612398,116.49895645166214
10,transport,mean,RS,0.825,112.35354978844937,108.412174710369,116.29492486652974
10,transport,mean,RS,0.8999999999999999,115.06243095057069,111.1121604288147,119.01270147232667
10,transport,mean,RS,0.975,116.4863560692955,112.52728725701618,120.44542488157481
10,transport,mean,RS,1.05,110.13177795278891,106.21245915531951,114.05109675025831
10,transport,mean,RS,1.125,115.41953172519314,111.46688813635039,119.37217531403589
10,transport,mean,RS,1.2,101.56597727283066,97.73996267075186,105.39199187490946
10,transport,mean,RS,1.275,105.80307353292902,101.9099989411476,109.69614812471043
10,transport,mean,RS,1.3499999999999999,108.52231397338647,104.62293005731162,112.42169788946133
10,transport,mean,RS,1.425,106.35753970428622,102.45762661747649,110.25745279109596
10,transport,mean,RS,1.5,102.12838168326768,98.29232411843368,105.96443924810167
10,transport,mean,RS,1.575,113.13787234081427,109.19626391120674,117.0794807704218
10,transport,mean,RS,1.65,101.42415659087915,97.6006645719223,105.247648609836
10,transport,mean,RS,1.7249999999999999,105.9544048475684,102.05943430173316,109.84937539340363
10,transport,mean,RS,1.7999999999999998,98.35478019160976,94.58513353039585,102.12442685282367
10,transport,mean,RS,1.875,99.84516990697558,96.04952375718123,103.64081605676994
10,transport,mean,RS,1.95,98.55528581967548,94.78204076068249,102.32853087866846
10,transport,mean,RS,2.025,92.74345789084569,89.08073710036636,96.40617868132502
10,transport,mean,RS,2.1,93.66494828817342,89.98370241954783,97.34619415679902
10,transport,mean,RS,2.175,87.7322782366866,84.15778648215412,91.30676999121907
10,transport,mean,RS,2.25,96.10916215620674,92.38290418236927,99.8354201300442
10,transport,mean,RS,2.3249999999999997,91.77422707397456,88.13120040554732,95.4172537424018
10,transport,mean,RS,2.4,95.17225974305242,91.46158826269674,98.88293122340811
10,transport,mean,RS,2.475,89.33717735413178,85.73441687464835,92.93993783361522
10,transport,mean,RS,2.55,85.17529544200728,81.65115789157042,88.69943299244414
10,transport,mean,RS,2.625,93.28351155429118,89.61025335885641,96.95676974972595
10,transport,mean,RS,2.6999999999999997,90.3333115462353,86.71404771730793,93.95257537516265
10,transport,mean,RS,2.775,93.34780291066961,89.67325257548005,97.02235324585918
10,transport,mean,RS,2.85,82.08270767081666,78.62551689488268,85.53989844675064
10,transport,mean,RS,2.925,86.33253362407213,82.78489106770505,89.88017618043921
10,transport,mean,RS,3.0,83.20641681106214,79.727235076212,86.68559854591228
10,transport,mean,RS,3.0749999999999997,84.36389727860625,80.85643375435093,87.87136080286156
10,transport,mean,RS,3.15,82.33177142084385,78.8728642438712,85.7906785978165
10,transport,mean,RS,3.225,79.7542338065057,76.34670974411291,83.16175786889848
10,transport,mean,RS,3.3,74.3735546358898,71.09331070770209,77.65379856407752
10,transport,mean,RS,3.375,80.54349731497248,77.1241317398334,83.96286289011157
10,transport,mean,RS,3.4499999999999997,73.21134283350072,69.96189692521993,76.46078874178151
10,transport,mean,RS,3.525,70.813844939484,67.62889769947724,73.99879217949076
10,transport,mean,RS,3.5999999999999996,73.57967746083908,70.32023413859565,76.8391207830825
10,transport,mean,RS,3.675,78.9097705477596,75.52622452646848,82.29331656905073
10,transport,mean,RS,3.75,71.1434736528303,67.94486443406853,74.34208287159205
10,transport,mean,RS,3.8249999999999997,71.85852631611894,68.64065425521933,75.07639837701855
10,transport,mean,RS,3.9,63.8285753739452,60.83329306283049,66.8238576850599
10,transport,mean,RS,3.9749999999999996,71.2738848076564,68.07153015735571,74.47623945795709
10,transport,mean,RS,4.05,71.92724656923394,68.70785564788541,75.14663749058248
10,transport,mean,RS,4.125,71.45792498365178,68.25064173588818,74.66520823141538
10,transport,mean,RS,4.2,69.11015043039968,65.96984632693015,72.25045453386922
10,transport,mean,RS,4.2749999999999995,78.24188800702555,74.87141124225282,81.61236477179828
10,transport,mean,RS,4.35,60.09642379799363,57.20861179602591,62.98423579996135
10,transport,mean,RS,4.425,61.08729989175055,58.16943900600044,64.00516077750065
10,transport,mean,RS,4.5,63.70611444273908,60.71529163625285,66.6969372492253
10,transport,mean,RS,4.575,63.585015684820306,60.59774868590377,66.57228268373684
10,transport,mean,RS,4.6499999999999995,58.47273652625971,55.63628428508264,61.30918876743678
10,transport,mean,RS,4.725,61.187043852862,58.266291141396856,64.10779656432713
10,transport,mean,RS,4.8,58.60999907656899,55.76969413419541,61.45030401894257
10,transport,mean,RS,4.875,58.68150714223929,55.838630673885696,61.524383610592885
10,transport,mean,RS,4.95,58.293975331110644,55.46312879021282,61.12482187200847
10,transport,mean,RS,5.0249999999999995,58.59120510943439,55.751006100627386,61.431404118241396
10,transport,mean,RS,5.1,58.62686586813337,55.785594545695766,61.46813719057098
10,transport,mean,RS,5.175,58.08378611451591,55.25863007037522,60.9089421586566
10,transport,mean,RS,5.25,63.83547510604233,60.83993600554732,66.83101420653733
10,transport,mean,RS,5.325,56.41959226728073,53.6372608156967,59.201923718864755
10,transport,mean,RS,5.3999999999999995,54.72209802747633,51.98720186147403,57.45699419347863
10,transport,mean,RS,5.475,57.467431070779234,54.65761565003498,60.27724649152349
10,transport,mean,RS,5.55,54.25148946895559,51.53717263911845,56.96580629879273
10,transport,mean,RS,5.625,56.04562256497072,53.27315065194108,58.81809447800036
10,transport,mean,RS,5.7,51.53775395512864,48.944860329827904,54.13064758042938
10,transport,mean,RS,5.7749999999999995,55.34802961926732,52.594801423559225,58.10125781497542
10,transport,mean,RS,5.85,52.668286821163385,50.02424054380023,55.31233309852654
10,transport,mean,RS,5.925,57.81821794153262,54.99997173310634,60.636464149958904
10,transport,mean,RS,6.0,48.87038115781497,46.35554406139182,51.38521825423812
10,transport,mean,RS,6.075,46.277680404161195,43.81721346687632,48.73814734144607
10,transport,mean,RS,6.1499999999999995,54.92551807500336,52.18386503151884,57.66717111848788
10,transport,mean,RS,6.225,50.87290251759034,48.31033911804961,53.43546591713107
10,transport,mean,RS,6.3,46.303067542806225,43.80583700069153,48.80029808492092
10,transport,mean,RS,6.375,55.332129960832766,52.57932530532981,58.08493461633572
10,transport,mean,RS,6.45,54.15288305444609,51.44289459839141,56.862871510500774
10,transport,mean,RS,6.5249999999999995,47.52843316821911,45.049955402344295,50.00691093409392
10,transport,mean,RS,6.6,46.555321403960626,44.05422574576969,49.05641706215156
10,transport,mean,RS,6.675,49.9243031833851,47.38220261991131,52.46640374685889
10,transport,mean,RS,6.75,48.047684056672374,45.55493820795773,50.540429905387015
10,transport,mean,RS,6.825,46.48961017618297,43.98708485489132,48.99213549747462
10,transport,mean,RS,6.8999999999999995,46.41257201174601,43.956942697495954,48.86820132599606
10,transport,mean,RS,6.975,47.697110044760116,45.21399949178762,50.180220597732614
10,transport,mean,RS,7.05,47.73182892091841,45.247743246255986,50.215914595580834
10,transport,mean,RS,7.125,46.01061094877857,43.51817815124069,48.50304374631645
10,transport,mean,RS,7.199999999999999,42.723346041313896,40.37149076469633,45.07520131793146
10,transport,mean,RS,7.2749999999999995,46.53197041950746,44.03291126049297,49.031029578521945
10,transport,mean,RS,7.35,46.10385479851825,43.612018876224695,48.5956907208118
10,transport,mean,RS,7.425,41.65401553426913,39.350417184495456,43.9576138840428
10,transport,mean,RS,7.5,46.50502204945023,44.00829850906911,49.00174558983136
10,transport,mean,RS,7.574999999999999,45.86468406592892,43.37759361629968,48.35177451555816
10,transport,mean,RS,7.6499999999999995,44.815847813947855,42.37263190761033,47.25906372028538
10,transport,mean,RS,7.725,40.007347266604576,37.78456194525397,42.23013258795518
10,transport,mean,RS,7.8,44.78089262277689,42.33946859651561,47.22231664903817
10,transport,mean,RS,7.875,44.555895978143475,42.12386918781212,46.98792276847483
10,transport,mean,RS,7.949999999999999,42.10016997238981,39.776146370218044,44.42419357456157
10,transport,mean,RS,8.025,40.42560664135341,38.187303487213335,42.66390979549349
10,transport,mean,RS,8.1,43.49429875581097,41.11542733333656,45.873170178285385
10,transport,mean,RS,8.174999999999999,41.45280460064617,39.158585251871244,43.74702394942109
10,transport,mean,RS,8.25,40.4975283033554,38.25354258930358,42.741514017407226
10,transport,mean,RS,8.325,40.15063340995782,37.92257607725806,42.37869074265758
10,transport,mean,RS,8.4,40.13522332005612,37.907734183759565,42.362712456352675
10,transport,mean,RS,8.475,38.887024255899334,36.70742309123868,41.06662542055999
10,transport,mean,RS,8.549999999999999,40.19365571824644,37.96401086706326,42.42330056942962
10,transport,mean,RS,8.625,37.610789067451364,35.5583789332685,39.66319920163423
10,transport,mean,RS,8.7,37.343572416114554,35.29694791059144,39.39019692163767
10,transport,mean,RS,8.775,38.75659851615729,36.582247003354,40.93095002896058
10,transport,mean,RS,8.85,38.06738234899965,35.92493516318378,40.20982953481552
10,transport,mean,RS,8.924999999999999,39.793593177253236,37.578585643814456,42.008600710692015
10,transport,mean,RS,9.0,40.91377327448226,38.65510520435682,43.1724413446077
10,transport,quantile95,DRO,0.0,259.7004261919901,258.53696903020557,263.7508003973671
10,transport,quantile95,DRO,0.075,259.6778948955458,258.53634359198634,263.7677027093818
10,transport,quantile95,DRO,0.15,260.26569372312076,258.47267823320885,266.8546553402751
10,transport,quantile95,DRO,0.22499999999999998,260.26569372311906,258.472678233209,266.854655340276
10,transport,quantile95,DRO,0.3,263.2620339210112,260.14864649066783,270.87409175364854
10,transport,quantile95,DRO,0.375,263.2620339210113,260.14864649066794,270.8740917536486
10,transport,quantile95,DRO,0.44999999999999996,263.2620339210113,260.14864649066794,270.8740917536485
10,transport,quantile95,DRO,0.525,263.7622871906941,260.56247992933663,271.3090191435601
10,transport,quantile95,DRO,0.6,263.7622871906941,260.5624799293367,271.30901914355996
10,transport,quantile95,DRO,0.6749999999999999,263.762287190694,260.56247992933646,271.30901914355996
10,transport,quantile95,DRO,0.75,263.791563702993,260.60645488787065,271.3239588332068
10,transport,quantile95,DRO,0.825,264.29415153830485,260.84121210730007,271.50409437685715
10,transport,quantile95,DRO,0.8999999999999999,264.24510190398075,261.45882456000544,270.64095173703106
10,transport,quantile95,DRO,0.975,265.1086292560669,261.7517106142634,271.0330863852101
10,transport,quantile95,DRO,1.05,265.1086292560708,261.751710614264,271.0330863852116
10,transport,quantile95,DRO,1.125,265.1086292560698,261.75171061426397,271.0330863852114
10,transport,quantile95,DRO,1.2,265.10862925606887,261.75171061426386,271.0330863852107
10,transport,quantile95,DRO,1.275,265.1086292560699,261.75171061426397,271.03308638521105
10,transport,quantile95,DRO,1.3499999999999999,265.33898308644444,261.88747938910024,270.83693964980677
10,transport,quantile95,DRO,1.425,268.875250357016,261.4039892845496,270.8790248283989
10,transport,quantile95,DRO,1.5,268.94305833510697,261.54857148216416,270.66796386622036
10,transport,quantile95,DRO,1.575,267.08408935304135,262.7631120537772,272.37718479332034
10,transport,quantile95,DRO,1.65,264.9852141024929,262.0559767930731,266.1418779950037
10,transport,quantile95,DRO,1.7249999999999999,264.9852141024923,262.0559767930738,266.1418779950042
10,transport,quantile95,DRO,1.7999999999999998,273.18557539498306,268.2227450667623,276.3330369451162
10,transport,quantile95,DRO,1.875,275.63682263651907,272.0432549674522,277.8611373119251
10,transport,quantile95,DRO,1.95,275.5577903045285,272.0041767258042,277.9505840793964
10,transport,quantile95,DRO,2.025,271.0826136644549,267.16748919962345,272.2466076926665
10,transport,quantile95,DRO,2.1,269.32201021197926,266.24052117777296,271.61715787953096
10,transport,quantile95,DRO,2.175,267.96841043841823,265.93536519762046,272.6775759314681
10,transport,quantile95,DRO,2.25,266.73006077685864,264.63758069528745,271.07539842885996
10,transport,quantile95,DRO,2.3249999999999997,266.5315443477067,264.7087896006719,270.99139910298794
10,transport,quantile95,DRO,2.4,266.2430237660087,264.42746667620935,270.57160505945404
10,transport,quantile95,DRO,2.475,266.7741600968194,264.93277677023326,269.65558744870947
10,transport,quantile95,DRO,2.55,266.18925731413583,261.2161551496113,270.10594465554794
10,transport,quantile95,DRO,2.625,264.9048876181367,260.4368366016972,266.7140049694885
10,transport,quantile95,DRO,2.6999999999999997,264.08382288594225,261.1324541597994,266.9834502899996
10,transport,quantile95,DRO,2.775,263.6557005289939,258.12565731591326,266.8716812885752
10,transport,quantile95,DRO,2.85,263.27390952546557,260.6024892508042,267.76729805159215
10,transport,quantile95,DRO,2.925,264.01590384837505,259.0376150137815,268.1246697556392
10,transport,quantile95,DRO,3.0,264.990537100123,261.7776971414416,266.41364890706757
10,transport,quantile95,DRO,3.0749999999999997,270.6777165213845,265.70596473387286,273.2436992143873
10,transport,quantile95,DRO,3.15,269.5151826134233,266.0155316006514,273.0850744291644
10,transport,quantile95,DRO,3.225,262.8094648677738,260.19814309971184,266.09408916389503
10,transport,quantile95,DRO,3.3,262.8094648677736,260.19814309971247,266.0940891638949
10,transport,quantile95,DRO,3.375,264.83653736029254,260.793400076353,267.65636906870947
10,transport,quantile95,DRO,3.4499999999999997,267.44196392479773,262.36808154409005,270.9079751473734
10,transport,quantile95,DRO,3.525,269.143037564926,265.9763826505306,272.3016547121737
10,transport,quantile95,DRO,3.5999999999999996,270.24798176043487,267.58393698483155,272.4686630292789
10,transport,quantile95,DRO,3.675,268.0047663006242,266.2865485901665,271.314358549818
10,transport,quantile95,DRO,3.75,267.82753284635504,267.1828017678943,271.6629895402944
10,transport,quantile95,DRO,3.8249999999999997,267.82753284635544,267.18280176789466,271.6629895402945
10,transport,quantile95,DRO,3.9,271.55802747454726,269.41419447560645,273.76530620204
10,transport,quantile95,DRO,3.9749999999999996,273.7915309849811,271.34828946294755,277.3832669262735
10,transport,quantile95,DRO,4.05,280.7094971436801,277.2766489921358,283.90629891121466
10,transport,quantile95,DRO,4.125,269.6639806848843,267.1086989488855,274.753295068034
10,transport,quantile95,DRO,4.2,270.1944512137785,266.71090090257445,274.53837282157144
10,transport,quantile95,DRO,4.2749999999999995,270.3332626395215,266.65201439659137,272.1611202446295
10,transport,quantile95,DRO,4.35,261.35134033394166,258.43875338128345,263.7237823818712
10,transport,quantile95,DRO,4.425,258.5593164697521,257.386817161622,260.4853306978994
10,transport,quantile95,DRO,4.5,253.5778388767872,247.1734655996402,257.32811744977244
10,transport,quantile95,DRO,4.575,246.40895207015313,242.06562375036344,248.4898903913463
10,transport,quantile95,DRO,4.6499999999999995,246.06135792392158,243.0241474292488,250.47279155046607
10,transport,quantile95,DRO,4.725,246.06135792392223,243.02414742924927,250.4727915504666
10,transport,quantile95,DRO,4.8,244.31528184052536,238.56676523627678,249.0733389281147
10,transport,quantile95,DRO,4.875,244.41660108499542,238.8487171372632,249.32636867133715
10,transport,quantile95,DRO,4.95,244.4166010849952,238.84871713726324,249.32636867133706
10,transport,quantile95,DRO,5.0249999999999995,236.31958099894942,232.15214520529688,239.71435188476792
10,transport,quantile95,DRO,5.1,236.31958099895076,232.15214520529625,239.71435188476724
10,transport,quantile95,DRO,5.175,218.2144825098775,215.12028339277032,226.08267287797773
10,transport,quantile95,DRO,5.25,206.56514165334556,201.05762804730404,210.30442491116685
10,transport,quantile95,DRO,5.325,203.81499086110546,200.79596594401903,208.20576966640826
10,transport,quantile95,DRO,5.3999999999999995,203.81499086110517,200.7959659440192,208.2057696664088
10,transport,quantile95,DRO,5.475,196.88790559139744,189.3871338122205,202.35039788473438
10,transport,quantile95,DRO,5.55,196.88790559139747,189.38713381222013,202.35039788473398
10,transport,quantile95,DRO,5.625,196.79527215479663,184.5422469841697,198.8193165513599
10,transport,quantile95,DRO,5.7,197.55613727326948,185.8037581259894,198.120302383763
10,transport,quantile95,DRO,5.7749999999999995,197.5561372732695,185.8037581259894,198.12030238376303
10,transport,quantile95,DRO,5.85,175.67451401143737,173.49796587361462,178.3519102717825
10,transport,quantile95,DRO,5.925,165.4245942612784,163.02647827467916,165.84040156237688
10,transport,quantile95,DRO,6.0,160.91307172362394,155.4271533871584,166.07067358840882
10,transport,quantile95,DRO,6.075,147.165736470756,141.64478650660018,151.38282819224656
10,transport,quantile95,DRO,6.1499999999999995,135.3280754276202,132.85765050716907,140.92800047513856
10,transport,quantile95,DRO,6.225,135.70142231713265,132.9748849751034,140.95463965325106
10,transport,quantile95,DRO,6.3,135.16161789116273,131.85520402060777,138.75220332976141
10,transport,quantile95,DRO,6.375,127.68202213548714,125.81171530063887,132.6419936379144
10,transport,quantile95,DRO,6.45,122.63711055411842,119.99370254236639,125.53193240955287
10,transport,quantile95,DRO,6.5249999999999995,122.4392639455382,120.29699186388378,125.90795849643322
10,transport,quantile95,DRO,6.6,118.23667720266559,114.88796598404367,119.93648094725016
10,transport,quantile95,DRO,6.675,112.92884692422713,111.5858103559279,114.2228625850249
10,transport,quantile95,DRO,6.75,113.99161043639889,111.90466664434148,116.63541359926717
10,transport,quantile95,DRO,6.825,120.41489906906621,117.7177673861457,121.30016219759673
10,transport,quantile95,DRO,6.8999999999999995,118.61476506741539,116.4722160073364,120.62565091583376
10,transport,quantile95,DRO,6.975,113.45320353728994,110.84525508419557,116.50535978596886
10,transport,quantile95,DRO,7.05,114.09464692306916,110.24690539867093,114.23010770685698
10,transport,quantile95,DRO,7.125,105.53258618328968,104.35575828542659,108.67729228537078
10,transport,quantile95,DRO,7.199999999999999,99.42254662340284,96.29374821244731,100.06835129669761
10,transport,quantile95,DRO,7.2749999999999995,91.33524063809288,89.77444487163935,93.06333807827404
10,transport,quantile95,DRO,7.35,67.6397826591979,66.07497304438702,70.73482026416754
10,transport,quantile95,DRO,7.425,64.81507949509296,64.10067173292161,66.02543735233361
10,transport,quantile95,DRO,7.5,55.934969530411976,54.5945141850406,58.677242238541176
10,transport,quantile95,DRO,7.574999999999999,48.69672495269216,48.228808286519104,50.763769325017954
10,transport,quantile95,DRO,7.6499999999999995,40.34371081717737,38.0982015447829,41.249322991460964
10,transport,quantile95,DRO,7.725,33.28495562403351,32.556985516074484,35.04046689973264
10,transport,quantile95,DRO,7.8,32.269373474441544,31.697275582743156,35.27481881762016
10,transport,quantile95,DRO,7.875,29.995212816699215,28.26260077136356,30.37569104239584
10,transport,quantile95,DRO,7.949999999999999,26.86622293384943,25.897686881462814,27.437320336303415
10,transport,quantile95,DRO,8.025,24.494249602599236,24.00019634826767,26.577041018256452
10,transport,quantile95,DRO,8.1,23.50139493324895,22.645789299223605,24.351048446404402
10,transport,quantile95,DRO,8.174999999999999,12.526795614071634,11.99593068707893,12.933208261637526
10,transport,quantile95,DRO,8.25,11.225562238274176,10.585112482499072,11.516668333072142
10,transport,quantile95,DRO,8.325,10.444874780384085,9.23060258576573,10.790971182306597
10,transport,quantile95,DRO,8.4,8.072447561236531,7.535931721570207,8.496416280256568
10,transport,quantile95,DRO,8.475,7.935144976853225,7.272605019095368,8.45007610860055
10,transport,quantile95,DRO,8.549999999999999,5.861108662125816,5.58978123317555,6.125431728420455
10,transport,quantile95,DRO,8.625,5.592356725257931,5.370143311768277,5.8619544957295515
10,transport,quantile95,DRO,8.7,5.6689004788385855,5.401475140679473,5.925873506786451
10,transport,quantile95,DRO,8.775,0.0,0.0,0.0
10,transport,quantile95,DRO,8.85,0.0,0.0,0.0
10,transport,quantile95,DRO,8.924999999999999,0.0,0.0,0.0
10,transport,quantile95,DRO,9.0,0.0,0.0,0.0
10,transport,quantile95,ERM,0.0,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,0.075,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,0.15,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,0.22499999999999998,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,0.3,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,0.375,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,0.44999999999999996,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,0.525,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,0.6,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,0.6749999999999999,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,0.75,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,0.825,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,0.8999999999999999,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,0.975,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,1.05,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,1.125,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,1.2,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,1.275,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,1.3499999999999999,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,1.425,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,1.5,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,1.575,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,1.65,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,1.7249999999999999,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,1.7999999999999998,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,1.875,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,1.95,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,2.025,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,2.1,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,2.175,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,2.25,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,2.3249999999999997,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,2.4,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,2.475,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,2.55,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,2.625,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,2.6999999999999997,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,2.775,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,2.85,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,2.925,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,3.0,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,3.0749999999999997,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,3.15,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,3.225,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,3.3,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,3.375,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,3.4499999999999997,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,3.525,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,3.5999999999999996,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,3.675,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,3.75,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,3.8249999999999997,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,3.9,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,3.9749999999999996,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,4.05,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,4.125,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,4.2,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,4.2749999999999995,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,4.35,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,4.425,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,4.5,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,4.575,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,4.6499999999999995,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,4.725,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,4.8,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,4.875,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,4.95,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,5.0249999999999995,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,5.1,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,5.175,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,5.25,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,5.325,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,5.3999999999999995,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,5.475,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,5.55,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,5.625,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,5.7,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,5.7749999999999995,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,5.85,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,5.925,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,6.0,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,6.075,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,6.1499999999999995,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,6.225,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,6.3,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,6.375,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,6.45,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,6.5249999999999995,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,6.6,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,6.675,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,6.75,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,6.825,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,6.8999999999999995,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,6.975,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,7.05,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,7.125,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,7.199999999999999,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,7.2749999999999995,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,7.35,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,7.425,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,7.5,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,7.574999999999999,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,7.6499999999999995,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,7.725,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,7.8,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,7.875,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,7.949999999999999,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,8.025,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,8.1,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,8.174999999999999,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,8.25,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,8.325,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,8.4,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,8.475,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,8.549999999999999,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,8.625,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,8.7,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,8.775,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,8.85,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,8.924999999999999,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,ERM,9.0,259.70042619199023,258.5369690302057,263.750800397367
10,transport,quantile95,RS,0.0,278.6246044913158,275.3830827530693,283.2231901612287
10,transport,quantile95,RS,0.075,269.39312331717423,265.32383392041277,275.04056063561734
10,transport,quantile95,RS,0.15,270.93370113044887,266.8463994814426,273.85349489821937
10,transport,quantile95,RS,0.22499999999999998,270.52485204096456,267.1750996456568,273.73305150579296
10,transport,quantile95,RS,0.3,269.6330688906847,265.2764236347521,275.07020827149387
10,transport,quantile95,RS,0.375,259.67603486554964,258.5074583461738,263.1811404962226
10,transport,quantile95,RS,0.44999999999999996,260.4355132266074,258.1286980287694,263.18735360928287
10,transport,quantile95,RS,0.525,265.73091848286555,264.86039692839006,268.5551869018382
10,transport,quantile95,RS,0.6,270.86911897503694,267.1113157020824,273.5226161000322
10,transport,quantile95,RS,0.6749999999999999,263.4677733247249,261.3462910794432,264.83038255772647
10,transport,quantile95,RS,0.75,255.87502495085866,252.9434980997026,258.43725181748863
10,transport,quantile95,RS,0.825,254.91587858248892,252.8595932446213,260.1933443769351
10,transport,quantile95,RS,0.8999999999999999,258.5154900825915,255.74034912010802,259.8000911021426
10,transport,quantile95,RS,0.975,257.78292413491715,256.1546144506144,260.74128243539184
10,transport,quantile95,RS,1.05,253.46477582558708,246.98956320030987,257.1431035431646
10,transport,quantile95,RS,1.125,257.8087317369205,256.1377926031753,261.3782945482616
10,transport,quantile95,RS,1.2,241.76577682524655,238.3029467520179,248.26637124744587
10,transport,quantile95,RS,1.275,247.07736304604128,243.08275870947526,251.10020360554378
10,transport,quantile95,RS,1.3499999999999999,251.88164456080926,245.2958068192914,254.5127997655902
10,transport,quantile95,RS,1.425,247.1179231665172,244.06581013859534,252.3201944414483
10,transport,quantile95,RS,1.5,243.19540584076748,239.06486084557932,248.94656883089735
10,transport,quantile95,RS,1.575,256.2498305659619,253.27102845871602,258.9733493696783
10,transport,quantile95,RS,1.65,242.14665697261725,237.84267903612667,247.95742119494204
10,transport,quantile95,RS,1.7249999999999999,247.45079746839585,243.32323587330768,251.43466665578975
10,transport,quantile95,RS,1.7999999999999998,240.49439727135552,235.93614737741336,240.92853183656885
10,transport,quantile95,RS,1.875,241.50712095180447,236.0091508083922,245.2545235596039
10,transport,quantile95,RS,1.95,241.14041805700174,236.5165433134178,241.5193401688741
10,transport,quantile95,RS,2.025,230.63082077964552,227.31096325841582,232.49301210071158
10,transport,quantile95,RS,2.1,231.9474078381335,229.58196348660104,234.7459422104964
10,transport,quantile95,RS,2.175,225.0251138618077,220.5313579710009,228.9126167824862
10,transport,quantile95,RS,2.25,237.48145421164608,232.09013678977433,239.06330921133718
10,transport,quantile95,RS,2.3249999999999997,228.33343228419966,226.68629356317257,230.33217851691433
10,transport,quantile95,RS,2.4,235.89787472856403,230.12357901621456,238.15614497637156
10,transport,quantile95,RS,2.475,226.72382869532885,224.36551333484655,229.29088795279708
10,transport,quantile95,RS,2.55,218.1078110852031,216.24249970651334,226.85640042229204
10,transport,quantile95,RS,2.625,231.813511316292,227.91549495158432,233.83355967669186
10,transport,quantile95,RS,2.6999999999999997,227.30347254415128,225.18435006748672,230.48369166438752
10,transport,quantile95,RS,2.775,231.94996112514139,228.02634640480625,233.7903693279058
10,transport,quantile95,RS,2.85,212.40322998018024,209.44312222174054,220.99766855563598
10,transport,quantile95,RS,2.925,220.98438440061938,218.52253973620947,229.04304029468918
10,transport,quantile95,RS,3.0,214.29854916422647,212.93525155463522,223.0527026297313
10,transport,quantile95,RS,3.0749999999999997,218.29624319507906,214.503491689738,223.1720419491842
10,transport,quantile95,RS,3.15,213.2331660227453,210.00573389010106,221.27102200603434
10,transport,quantile95,RS,3.225,209.61702835731575,203.85997559683696,214.08369430856357
10,transport,quantile95,RS,3.3,196.94337705897274,194.66716053156554,205.93276006009572
10,transport,quantile95,RS,3.375,210.90405728284597,205.51976390395353,215.34680610432213
10,transport,quantile95,RS,3.4499999999999997,196.8581627635403,190.38511879904786,203.3460893405865
10,transport,quantile95,RS,3.525,195.4268467127539,185.80375812598933,197.85287742118106
10,transport,quantile95,RS,3.5999999999999996,196.84172065578494,191.84637297784104,204.300888290395
10,transport,quantile95,RS,3.675,208.9522364602023,202.68529223173115,211.3842675263063
10,transport,quantile95,RS,3.75,196.82471606773723,184.554313105575,198.59185861443066
10,transport,quantile95,RS,3.8249999999999997,197.0283185455759,184.9406505591245,198.82893518833563
10,transport,quantile95,RS,3.9,175.68263094785533,173.50222773435468,178.10395693557376
10,transport,quantile95,RS,3.9749999999999996,196.78992535019503,184.54224698416957,198.7486218034566
10,transport,quantile95,RS,4.05,197.04786284439368,185.22876901398075,198.99084528828197
10,transport,quantile95,RS,4.125,196.79527215479644,184.5422469841696,198.7791332171319
10,transport,quantile95,RS,4.2,186.85665073287916,185.03992617089884,189.95921662665754
10,transport,quantile95,RS,4.2749999999999995,208.02183034972967,201.46036368225512,210.38542061198584
10,transport,quantile95,RS,4.35,167.65170504090514,164.49012260725408,172.51374726409938
10,transport,quantile95,RS,4.425,169.86585351320872,166.6532695349025,175.25974586461328
10,transport,quantile95,RS,4.5,175.66257114332916,173.56634756146852,177.39082567834373
10,transport,quantile95,RS,4.575,175.38481636069392,173.57746868807973,176.75792669186743
10,transport,quantile95,RS,4.6499999999999995,165.60251087620543,159.97362556078374,166.7048108581282
10,transport,quantile95,RS,4.725,170.41135142177643,166.69123767716908,175.23050007568537
10,transport,quantile95,RS,4.8,166.05971057389556,164.234059115275,167.18435309907198
10,transport,quantile95,RS,4.875,165.6378338081731,159.30449697490673,168.55723864209992
10,transport,quantile95,RS,4.95,163.62024117248188,161.49698953431235,166.07067358840874
10,transport,quantile95,RS,5.0249999999999995,165.63783380817307,159.1067459353742,167.94741658921993
10,transport,quantile95,RS,5.1,165.63783380817296,159.13638498359683,168.1294589822244
10,transport,quantile95,RS,5.175,162.50395067062954,158.20626213111814,166.47516041025682
10,transport,quantile95,RS,5.25,175.68118729891276,173.50146973522376,178.1480570188051
10,transport,quantile95,RS,5.325,160.74022256557015,155.32070339859192,162.90090363770665
10,transport,quantile95,RS,5.3999999999999995,154.1803210820959,153.0794782087508,157.62268921742043
10,transport,quantile95,RS,5.475,161.4061524977554,155.37964550003719,165.80813318844343
10,transport,quantile95,RS,5.55,153.16747848810712,152.46201034418263,157.23648571800427
10,transport,quantile95,RS,5.625,160.32972445687597,156.0049401814291,162.1768879398887
10,transport,quantile95,RS,5.7,147.23827432418415,144.46899639215349,153.09772959214843
10,transport,quantile95,RS,5.7749999999999995,158.06244820110174,154.4731248397102,159.60988610200158
10,transport,quantile95,RS,5.85,149.83754198157018,147.121367864744,153.59308615861218
10,transport,quantile95,RS,5.925,160.77598805088095,155.42715338715837,166.07067358840877
10,transport,quantile95,RS,6.0,143.86803350382442,138.83623469704557,147.0882607078776
10,transport,quantile95,RS,6.075,134.99177002909047,131.57200410221498,137.4499319508068
10,transport,quantile95,RS,6.1499999999999995,155.36008220008915,153.09428219223648,158.34860713411848
10,transport,quantile95,RS,6.225,147.18244183812422,141.78672225971837,151.46250864113932
10,transport,quantile95,RS,6.3,135.1616178911628,132.77722280303686,138.89926690374205
10,transport,quantile95,RS,6.375,157.9544005307224,154.41386038670126,159.52792329673136
10,transport,quantile95,RS,6.45,153.16747848810715,152.16747944075178,157.21909093707964
10,transport,quantile95,RS,6.5249999999999995,140.22517053914322,137.08111164834278,142.42757660007845
10,transport,quantile95,RS,6.6,133.75405917724197,132.8255260507475,139.13521113478762
10,transport,quantile95,RS,6.675,146.19855290916115,140.3440168350793,149.25852298529642
10,transport,quantile95,RS,6.75,141.51987483915642,138.56450012844795,144.9756937780515
10,transport,quantile95,RS,6.825,135.70142231713265,132.94374847857028,140.25670786174047
10,transport,quantile95,RS,6.8999999999999995,135.2151168965426,132.10093601233422,142.17141537767586
10,transport,quantile95,RS,6.975,141.6220384410903,137.9065049306526,142.7349689452401
10,transport,quantile95,RS,7.05,141.57788777810129,138.08811987057356,142.94783435056337
10,transport,quantile95,RS,7.125,135.16161789116276,131.85520402060777,138.95944558581016
10,transport,quantile95,RS,7.199999999999999,127.67784042501457,124.71832210628509,130.46315601137684
10,transport,quantile95,RS,7.2749999999999995,134.12193174308229,132.34469963658162,138.93916098150316
10,transport,quantile95,RS,7.35,135.1616178911628,131.85520402060777,138.90002473389848
10,transport,quantile95,RS,7.425,123.83661651186124,121.79756573765168,128.20530178957284
10,transport,quantile95,RS,7.5,134.56334029360184,131.9498404939627,138.70392133053124
10,transport,quantile95,RS,7.574999999999999,135.1616178911627,131.85520402060772,138.75920054783555
10,transport,quantile95,RS,7.6499999999999995,133.11196166544892,128.11931594282245,134.63568595603508
10,transport,quantile95,RS,7.725,120.3911019903649,118.63426417670037,123.29061235500016
10,transport,quantile95,RS,7.8,133.12842555266514,127.99543683617014,134.6363332827851
10,transport,quantile95,RS,7.875,132.27062876642924,127.98367291420772,134.63633328278513
10,transport,quantile95,RS,7.949999999999999,125.13605307245146,123.5389247372937,129.21497285200948
10,transport,quantile95,RS,8.025,122.35402642984073,118.78249863161503,124.6738260505518
10,transport,quantile95,RS,8.1,128.35473388364474,126.42483342379714,132.93797000303616
10,transport,quantile95,RS,8.174999999999999,123.7344538939293,121.21199445834597,127.64759999899208
10,transport,quantile95,RS,8.25,121.20085955140944,119.48966222428352,125.02609081416944
10,transport,quantile95,RS,8.325,121.16110663974206,118.66266774370322,123.8222134181277
10,transport,quantile95,RS,8.4,121.05245555797637,118.65963581641637,123.76546787737072
10,transport,quantile95,RS,8.475,119.03888920291742,116.40522434881476,122.52977000758288
10,transport,quantile95,RS,8.549999999999999,121.45471196160646,118.67083487945081,123.98289146165263
10,transport,quantile95,RS,8.625,120.27452718197864,117.71776738614592,122.07992179713193
10,transport,quantile95,RS,8.7,118.61476506741546,117.1925217943605,120.62565091583375
10,transport,quantile95,RS,8.775,118.95659311384824,115.8301814839471,122.35824665200278
10,transport,quantile95,RS,8.85,118.6647786288027,115.01997931390325,120.18264151653497
10,transport,quantile95,RS,8.924999999999999,120.38359133598999,118.18739760727634,122.5998084444611
10,transport,quantile95,RS,9.0,122.46094947496394,119.62858810684602,125.71512382901021


==> anc/experimental_data/all_results_long_c15.csv <==
c,comp,metric,method,k,center,lower,upper
15,emergency,mean,DRO,0.0,523.0627430040612,495.29087605925855,550.8346099488638
15,emergency,mean,DRO,0.075,523.0627430040608,495.2908760592582,550.8346099488634
15,emergency,mean,DRO,0.15,523.0627430040615,495.2908760592589,550.8346099488642
15,emergency,mean,DRO,0.22499999999999998,523.0627430040618,495.2908760592591,550.8346099488645
15,emergency,mean,DRO,0.3,523.0627430040613,495.29087605925866,550.8346099488639
15,emergency,mean,DRO,0.375,523.0627430040614,495.2908760592588,550.834609948864
15,emergency,mean,DRO,0.44999999999999996,523.0627430040615,495.2908760592589,550.8346099488642
15,emergency,mean,DRO,0.525,523.0627430040623,495.2908760592597,550.834609948865
15,emergency,mean,DRO,0.6,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,DRO,0.6749999999999999,523.0627430040615,495.2908760592589,550.8346099488642
15,emergency,mean,DRO,0.75,523.0627430040618,495.2908760592591,550.8346099488645
15,emergency,mean,DRO,0.825,523.0627430040613,495.29087605925866,550.8346099488639
15,emergency,mean,DRO,0.8999999999999999,523.0627430040618,495.2908760592591,550.8346099488645
15,emergency,mean,DRO,0.975,523.0627430040615,495.2908760592589,550.8346099488642
15,emergency,mean,DRO,1.05,523.0627430040622,495.2908760592596,550.8346099488649
15,emergency,mean,DRO,1.125,523.0627430040613,495.29087605925866,550.8346099488639
15,emergency,mean,DRO,1.2,520.7239150190876,492.9953998223223,548.4524302158528
15,emergency,mean,DRO,1.275,520.7239150190876,492.9953998223223,548.4524302158528
15,emergency,mean,DRO,1.3499999999999999,520.7239150190878,492.99539982232255,548.452430215853
15,emergency,mean,DRO,1.425,509.973900194942,482.44825602605226,537.4995443638318
15,emergency,mean,DRO,1.5,509.9739001949411,482.44825602605135,537.4995443638309
15,emergency,mean,DRO,1.575,510.86013950458005,483.31745754086467,538.4028214682954
15,emergency,mean,DRO,1.65,498.9754200804416,471.66050087196203,526.2903392889211
15,emergency,mean,DRO,1.7249999999999999,498.8025767188841,471.49098255676637,526.1141708810019
15,emergency,mean,DRO,1.7999999999999998,498.802576718885,471.4909825567673,526.1141708810028
15,emergency,mean,DRO,1.875,455.0525143551171,428.63291814402305,481.4721105662112
15,emergency,mean,DRO,1.95,456.98897386393014,430.52759042806906,483.4503572997912
15,emergency,mean,DRO,2.025,458.25668036398093,431.768028122264,484.74533260569785
15,emergency,mean,DRO,2.1,458.48775881651324,431.9941730869608,484.98134454606566
15,emergency,mean,DRO,2.175,458.4877588165122,431.99417308695985,484.9813445460646
15,emergency,mean,DRO,2.25,437.7957061200573,411.75793639630734,463.8334758438072
15,emergency,mean,DRO,2.3249999999999997,426.31525528214786,400.5440111502958,452.08649941399995
15,emergency,mean,DRO,2.4,423.93555913445783,398.22072699921455,449.6503912697011
15,emergency,mean,DRO,2.475,423.93555913445635,398.22072699921307,449.65039126969964
15,emergency,mean,DRO,2.55,415.3920053121712,389.881871870097,440.9021387542454
15,emergency,mean,DRO,2.625,413.7476888526966,388.2776088225234,439.21776888286985
15,emergency,mean,DRO,2.6999999999999997,410.2974192860545,384.9120253301076,435.6828132420014
15,emergency,mean,DRO,2.775,410.2974192860544,384.9120253301075,435.68281324200126
15,emergency,mean,DRO,2.85,408.39252779997815,383.0537675928273,433.731288007129
15,emergency,mean,DRO,2.925,408.3925277999786,383.0537675928277,433.73128800712954
15,emergency,mean,DRO,3.0,408.3925277999786,383.0537675928277,433.73128800712954
15,emergency,mean,DRO,3.0749999999999997,397.59302571274327,372.52113197867175,422.6649194468148
15,emergency,mean,DRO,3.15,395.6141980639666,370.592072831255,420.63632329667826
15,emergency,mean,DRO,3.225,386.5335794698456,361.74292398477564,411.3242349549156
15,emergency,mean,DRO,3.3,373.21436517713136,348.7732623579005,397.65546799636223
15,emergency,mean,DRO,3.375,373.2143651771307,348.7732623578998,397.65546799636155
15,emergency,mean,DRO,3.4499999999999997,368.46585825999387,344.1524046228296,392.77931189715815
15,emergency,mean,DRO,3.525,366.64053377620536,342.37643810422577,390.90462944818495
15,emergency,mean,DRO,3.5999999999999996,362.19061773284864,338.04849046405275,386.3327450016445
15,emergency,mean,DRO,3.675,362.19061773284835,338.04849046405246,386.33274500164424
15,emergency,mean,DRO,3.75,359.13309385613826,335.07616776482786,383.19001994744866
15,emergency,mean,DRO,3.8249999999999997,359.13309385613724,335.0761677648269,383.1900199474476
15,emergency,mean,DRO,3.9,353.0775346190144,329.1926539570371,376.96241528099165
15,emergency,mean,DRO,3.9749999999999996,352.19494297894255,328.3351466472628,376.0547393106223
15,emergency,mean,DRO,4.05,285.9816305401091,264.1506845241981,307.81257655602013
15,emergency,mean,DRO,4.125,285.98163054010934,264.1506845241983,307.81257655602036
15,emergency,mean,DRO,4.2,274.31578341286536,252.8849169474794,295.74664987825133
15,emergency,mean,DRO,4.2749999999999995,254.17419450995976,233.4721007335068,274.8762882864127
15,emergency,mean,DRO,4.35,241.07248640113463,220.86110412702058,261.2838686752487
15,emergency,mean,DRO,4.425,234.94702856552996,214.97332988436168,254.92072724669825
15,emergency,mean,DRO,4.5,230.610192482091,210.80946959258216,250.41091537159986
15,emergency,mean,DRO,4.575,225.73228417248023,206.12831608902118,245.33625225593929
15,emergency,mean,DRO,4.6499999999999995,209.2233023272284,190.31072013400677,228.13588452045002
15,emergency,mean,DRO,4.725,207.3043798055857,188.47630385720635,226.13245575396508
15,emergency,mean,DRO,4.8,207.21729893774017,188.39305328377688,226.04154459170346
15,emergency,mean,DRO,4.875,207.2172989377395,188.39305328377625,226.04154459170277
15,emergency,mean,DRO,4.95,207.21729893774008,188.3930532837768,226.04154459170337
15,emergency,mean,DRO,5.0249999999999995,207.21729893773946,188.3930532837762,226.04154459170272
15,emergency,mean,DRO,5.1,207.21729893773917,188.39305328377594,226.0415445917024
15,emergency,mean,DRO,5.175,205.90752806624124,187.14101757091504,224.67403856156744
15,emergency,mean,DRO,5.25,204.77496364315198,186.05823720947058,223.49169007683338
15,emergency,mean,DRO,5.325,194.22346885264278,175.97776239188883,212.46917531339673
15,emergency,mean,DRO,5.3999999999999995,176.09392565789162,158.6807397141977,193.50711160158554
15,emergency,mean,DRO,5.475,166.60202796957032,149.65171067691273,183.5523452622279
15,emergency,mean,DRO,5.55,164.80093150980585,147.94243842736347,181.65942459224823
15,emergency,mean,DRO,5.625,164.5511940439114,147.70553060979694,181.39685747802588
15,emergency,mean,DRO,5.7,164.55119404391124,147.70553060979677,181.3968574780257
15,emergency,mean,DRO,5.7749999999999995,164.55119404391155,147.70553060979708,181.39685747802602
15,emergency,mean,DRO,5.85,138.11496366574528,122.69749027008679,153.53243706140375
15,emergency,mean,DRO,5.925,121.63629005126383,107.1764583093655,136.09612179316215
15,emergency,mean,DRO,6.0,100.74242935608054,87.61025722719565,113.87460148496542
15,emergency,mean,DRO,6.075,86.76903131531013,74.63162774033131,98.90643489028895
15,emergency,mean,DRO,6.1499999999999995,86.76903131531105,74.63162774033216,98.90643489028994
15,emergency,mean,DRO,6.225,84.417928988958,72.4568410289991,96.3790169489169
15,emergency,mean,DRO,6.3,79.20148929583576,67.63914428795422,90.76383430371729
15,emergency,mean,DRO,6.375,78.85916516922151,67.32301811943701,90.39531221900602
15,emergency,mean,DRO,6.45,73.4845601923452,62.369995782236806,84.59912460245359
15,emergency,mean,DRO,6.5249999999999995,73.48456019234511,62.36999578223673,84.5991246024535
15,emergency,mean,DRO,6.6,71.4912052771115,60.53743013429799,82.44498041992502
15,emergency,mean,DRO,6.675,64.7732886240647,54.36525855717346,75.18131869095595
15,emergency,mean,DRO,6.75,61.605366922402105,51.459143695189674,71.75159014961454
15,emergency,mean,DRO,6.825,61.185948475756746,51.07534230411548,71.29655464739801
15,emergency,mean,DRO,6.8999999999999995,59.62591075727244,49.64909210391616,69.60272941062873
15,emergency,mean,DRO,6.975,57.54913677648554,47.75637086329617,67.34190268967491
15,emergency,mean,DRO,7.05,46.154721362537664,37.48166625105831,54.82777647401702
15,emergency,mean,DRO,7.125,44.8089107349761,36.279773452626465,53.33804801732574
15,emergency,mean,DRO,7.199999999999999,39.27764083480867,31.36688949714371,47.188392172473634
15,emergency,mean,DRO,7.2749999999999995,37.440411814387886,29.747128087132015,45.13369554164376
15,emergency,mean,DRO,7.35,29.717876717442604,22.985356824851074,36.45039661003413
15,emergency,mean,DRO,7.425,26.760678807349162,20.42994135758625,33.09141625711207
15,emergency,mean,DRO,7.5,24.664254800674193,18.63367976604062,30.694829835307768
15,emergency,mean,DRO,7.574999999999999,22.79757898685363,17.037411707524022,28.557746266183237
15,emergency,mean,DRO,7.6499999999999995,22.79757898685333,17.037411707523766,28.557746266182896
15,emergency,mean,DRO,7.725,19.848424201651316,14.523634706850446,25.173213696452187
15,emergency,mean,DRO,7.8,18.051623542597873,12.994374044553211,23.108873040642536
15,emergency,mean,DRO,7.875,17.608752966089487,12.62052555355698,22.596980378621993
15,emergency,mean,DRO,7.949999999999999,17.26470235279315,12.330460446254968,22.198944259331334
15,emergency,mean,DRO,8.025,15.717774941249091,11.031037273568314,20.40451260892987
15,emergency,mean,DRO,8.1,15.717640950749221,11.030925928400212,20.40435597309823
15,emergency,mean,DRO,8.174999999999999,13.06276355079095,8.842488973731424,17.283038127850475
15,emergency,mean,DRO,8.25,12.019080736489885,7.986006229756911,16.05215524322286
15,emergency,mean,DRO,8.325,11.813687688873761,7.819103450697678,15.808271927049844
15,emergency,mean,DRO,8.4,11.327905935731348,7.425262394302518,15.230549477160178
15,emergency,mean,DRO,8.475,10.565444612968978,6.81121123434087,14.319677991597086
15,emergency,mean,DRO,8.549999999999999,9.769747442020812,6.181022001712722,13.3584728823289
15,emergency,mean,DRO,8.625,9.435844357166093,5.925331426381417,12.94635728795077
15,emergency,mean,DRO,8.7,8.623890258779142,5.308944155734957,11.938836361823327
15,emergency,mean,DRO,8.775,8.106506398624665,4.926766588480433,11.286246208768898
15,emergency,mean,DRO,8.85,7.9240065497394685,4.7932332195869805,11.054779879891957
15,emergency,mean,DRO,8.924999999999999,7.8377704118216585,4.730009674714992,10.945531148928325
15,emergency,mean,DRO,9.0,7.837770411821746,4.730009674715058,10.945531148928435
15,emergency,mean,ERM,0.0,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,0.075,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,0.15,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,0.22499999999999998,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,0.3,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,0.375,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,0.44999999999999996,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,0.525,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,0.6,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,0.6749999999999999,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,0.75,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,0.825,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,0.8999999999999999,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,0.975,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,1.05,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,1.125,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,1.2,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,1.275,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,1.3499999999999999,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,1.425,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,1.5,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,1.575,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,1.65,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,1.7249999999999999,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,1.7999999999999998,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,1.875,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,1.95,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,2.025,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,2.1,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,2.175,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,2.25,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,2.3249999999999997,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,2.4,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,2.475,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,2.55,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,2.625,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,2.6999999999999997,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,2.775,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,2.85,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,2.925,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,3.0,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,3.0749999999999997,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,3.15,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,3.225,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,3.3,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,3.375,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,3.4499999999999997,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,3.525,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,3.5999999999999996,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,3.675,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,3.75,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,3.8249999999999997,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,3.9,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,3.9749999999999996,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,4.05,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,4.125,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,4.2,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,4.2749999999999995,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,4.35,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,4.425,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,4.5,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,4.575,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,4.6499999999999995,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,4.725,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,4.8,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,4.875,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,4.95,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,5.0249999999999995,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,5.1,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,5.175,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,5.25,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,5.325,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,5.3999999999999995,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,5.475,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,5.55,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,5.625,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,5.7,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,5.7749999999999995,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,5.85,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,5.925,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,6.0,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,6.075,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,6.1499999999999995,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,6.225,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,6.3,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,6.375,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,6.45,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,6.5249999999999995,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,6.6,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,6.675,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,6.75,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,6.825,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,6.8999999999999995,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,6.975,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,7.05,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,7.125,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,7.199999999999999,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,7.2749999999999995,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,7.35,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,7.425,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,7.5,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,7.574999999999999,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,7.6499999999999995,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,7.725,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,7.8,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,7.875,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,7.949999999999999,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,8.025,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,8.1,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,8.174999999999999,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,8.25,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,8.325,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,8.4,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,8.475,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,8.549999999999999,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,8.625,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,8.7,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,8.775,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,8.85,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,8.924999999999999,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,ERM,9.0,523.0627430040616,495.290876059259,550.8346099488642
15,emergency,mean,RS,0.0,498.8025767188844,471.49098255676665,526.1141708810021
15,emergency,mean,RS,0.075,523.0627430040613,495.29087605925866,550.8346099488639
15,emergency,mean,RS,0.15,472.29843411170486,445.51270612865477,499.08416209475496
15,emergency,mean,RS,0.22499999999999998,475.7039052934828,448.847220058008,502.5605905289576
15,emergency,mean,RS,0.3,439.62995284917366,413.5508021802207,465.7091035181266
15,emergency,mean,RS,0.375,498.8025767188841,471.49098255676637,526.1141708810019
15,emergency,mean,RS,0.44999999999999996,454.84107759675055,428.4260413684599,481.2561138250412
15,emergency,mean,RS,0.525,436.9755280173883,410.9564469830482,462.9946090517284
15,emergency,mean,RS,0.6,385.67707563429326,360.90847870071843,410.4456725678681
15,emergency,mean,RS,0.6749999999999999,392.72521901921556,367.77620931356614,417.674228724865
15,emergency,mean,RS,0.75,358.53330388204233,334.4932920022097,382.57331576187494
15,emergency,mean,RS,0.825,368.94877023842963,344.6222624474734,393.27527802938585
15,emergency,mean,RS,0.8999999999999999,368.1349849744685,343.8304697278063,392.43950022113074
15,emergency,mean,RS,0.975,358.17485331780847,334.1449978362372,382.2047087993797
15,emergency,mean,RS,1.05,392.52798159512344,367.58397326631007,417.4719899239368
15,emergency,mean,RS,1.125,336.0643993443026,312.6712540618463,359.45754462675893
15,emergency,mean,RS,1.2,297.9485814026812,275.723794274756,320.1733685306064
15,emergency,mean,RS,1.275,360.66347048867124,336.56379264474845,384.763148332594
15,emergency,mean,RS,1.3499999999999999,322.6914960000376,299.69617962699573,345.6868123730795
15,emergency,mean,RS,1.425,316.34454929597933,293.5409725158509,339.14812607610776
15,emergency,mean,RS,1.5,320.20065275625797,297.2803684161435,343.1209370963724
15,emergency,mean,RS,1.575,310.7494060729246,288.1176064394108,333.38120570643844
15,emergency,mean,RS,1.65,311.3083146214045,288.65911168687217,333.9575175559369
15,emergency,mean,RS,1.7249999999999999,322.3150096124542,299.3310231918695,345.2989960330389
15,emergency,mean,RS,1.7999999999999998,259.2796174866982,238.38820834079942,280.17102663259703
15,emergency,mean,RS,1.875,296.6764217855813,274.49291122885074,318.8599323423118
15,emergency,mean,RS,1.95,310.69811844097285,288.06791740202107,333.32831947992463
15,emergency,mean,RS,2.025,297.28716933067744,275.0838358079346,319.4905028534203
15,emergency,mean,RS,2.1,313.2556017950876,290.5462432131803,335.96496037699495
15,emergency,mean,RS,2.175,239.63666159989265,219.47994312121014,259.7933800785751
15,emergency,mean,RS,2.25,279.2526110685881,257.65078265878594,300.8544394783903
15,emergency,mean,RS,2.3249999999999997,214.6215011961146,195.47725782267142,233.76574456955777
15,emergency,mean,RS,2.4,248.60338394698582,228.10930605433325,269.09746183963836
15,emergency,mean,RS,2.475,250.49954763103003,229.93479404730004,271.06430121476
15,emergency,mean,RS,2.55,253.49375621130508,232.8170554605975,274.1704569620127
15,emergency,mean,RS,2.625,201.85548364103542,183.26833255559634,220.4426347264745
15,emergency,mean,RS,2.6999999999999997,218.59034802853472,199.2794271043585,237.90126895271095
15,emergency,mean,RS,2.775,211.2786688874755,192.27664938899642,230.2806883859546
15,emergency,mean,RS,2.85,219.99723278042208,200.62797179682346,239.3664937640207
15,emergency,mean,RS,2.925,195.75416296045955,177.43987160368212,214.06845431723698
15,emergency,mean,RS,3.0,198.66158199554533,180.21718679041714,217.10597720067352
15,emergency,mean,RS,3.0749999999999997,200.94442382169743,182.3979057571756,219.49094188621925
15,emergency,mean,RS,3.15,202.43557309120794,183.8227040450615,221.04844213735439
15,emergency,mean,RS,3.225,207.21565418107795,188.39148086455077,226.03982749760513
15,emergency,mean,RS,3.3,163.82021860104564,147.01213867800948,180.6282985240818
15,emergency,mean,RS,3.375,174.61226681817072,157.2702538358675,191.95427980047396
15,emergency,mean,RS,3.4499999999999997,177.09711724681904,159.63598353841905,194.55825095521902
15,emergency,mean,RS,3.525,176.06743520308675,158.6555168629517,193.47935354322178
15,emergency,mean,RS,3.5999999999999996,141.26471761518857,125.67079547638987,156.8586397539873
15,emergency,mean,RS,3.675,159.13129855221575,142.56921755831073,175.69337954612078
15,emergency,mean,RS,3.75,154.77130616720584,138.44176356310993,171.10084877130174
15,emergency,mean,RS,3.8249999999999997,154.9284192686696,138.59046023271412,171.26637830462505
15,emergency,mean,RS,3.9,111.644155125485,97.80228571742053,125.48602453354947
15,emergency,mean,RS,3.9749999999999996,142.7590550582317,127.08243722860138,158.435672887862
15,emergency,mean,RS,4.05,143.3008877295688,127.59454849674158,159.00722696239603
15,emergency,mean,RS,4.125,161.10845212122985,144.44176210533146,177.77514213712823
15,emergency,mean,RS,4.2,147.93053972612174,131.9719576848458,163.88912176739768
15,emergency,mean,RS,4.2749999999999995,121.68242641110417,107.2198372505473,136.14501557166105
15,emergency,mean,RS,4.35,116.87533935048873,102.70470473402543,131.04597396695203
15,emergency,mean,RS,4.425,132.62761101475027,117.52271249273036,147.73250953677018
15,emergency,mean,RS,4.5,102.03104074164426,88.81335591321366,115.24872557007487
15,emergency,mean,RS,4.575,107.74046574776366,94.14754832477884,121.33338317074849
15,emergency,mean,RS,4.6499999999999995,107.45767050404937,93.88303034940846,121.03231065869029
15,emergency,mean,RS,4.725,119.90685212533266,105.55115211274628,134.26255213791904
15,emergency,mean,RS,4.8,72.60801066863893,61.56379278443737,83.65222855284048
15,emergency,mean,RS,4.875,102.63804451477701,89.37989559661422,115.8961934329398
15,emergency,mean,RS,4.95,117.38113655973564,103.17929334824366,131.5829797712276
15,emergency,mean,RS,5.0249999999999995,75.80094922329579,64.50328972889977,87.0986087176918
15,emergency,mean,RS,5.1,84.05361983585402,72.1200076642851,95.98723200742295
15,emergency,mean,RS,5.175,92.05814488228359,79.53397860441588,104.58231116015129
15,emergency,mean,RS,5.25,65.0977487221646,54.66317449036907,75.53232295396012
15,emergency,mean,RS,5.325,81.01593132986496,69.31407634577029,92.71778631395962
15,emergency,mean,RS,5.3999999999999995,72.31610892032832,61.29538568431579,83.33683215634085
15,emergency,mean,RS,5.475,82.16012884132313,70.37103430891771,93.94922337372854
15,emergency,mean,RS,5.55,86.72452000976335,74.59041745976003,98.85862255976667
15,emergency,mean,RS,5.625,59.46348395696954,49.50077224296871,69.42619567097037
15,emergency,mean,RS,5.7,73.57832940778111,62.456216432254735,84.70044238330749
15,emergency,mean,RS,5.7749999999999995,49.522406726231885,40.49781080688538,58.54700264557839
15,emergency,mean,RS,5.85,54.66913120387906,45.14478686357394,64.19347554418418
15,emergency,mean,RS,5.925,45.24051863318201,36.664940099131776,53.81609716723225
15,emergency,mean,RS,6.0,59.83677535003894,49.84174231919217,69.83180838088572
15,emergency,mean,RS,6.075,70.04724542152013,59.21089829283474,80.88359255020552
15,emergency,mean,RS,6.1499999999999995,64.34770178427006,53.97439005312644,74.72101351541367
15,emergency,mean,RS,6.225,68.89551169286023,58.15254717351441,79.63847621220604
15,emergency,mean,RS,6.3,44.38022410349845,35.89747236487797,52.86297584211893
15,emergency,mean,RS,6.375,83.24213847041032,71.37042148844067,95.11385545237998
15,emergency,mean,RS,6.45,75.6779220205632,64.3899143078646,86.9659297332618
15,emergency,mean,RS,6.5249999999999995,40.99380419687653,32.88654552675331,49.101062866999754
15,emergency,mean,RS,6.6,50.36623774433359,41.25740543329161,59.47507005537557
15,emergency,mean,RS,6.675,47.23469624666042,38.446490574235085,56.022901919085754
15,emergency,mean,RS,6.75,34.02361878679988,26.742722352080442,41.30451522151932
15,emergency,mean,RS,6.825,38.5213342049317,30.69975804729484,46.34291036256856
15,emergency,mean,RS,6.8999999999999995,45.122315770218115,36.55935317552412,53.68527836491211
15,emergency,mean,RS,6.975,30.899104394366525,24.012658232735568,37.78555055599748
15,emergency,mean,RS,7.05,49.624720555455944,40.589761219335394,58.659679891576495
15,emergency,mean,RS,7.125,32.62515666907229,25.51851864192989,39.73179469621469
15,emergency,mean,RS,7.199999999999999,33.152728767677196,25.979730151183762,40.32572738417063
15,emergency,mean,RS,7.2749999999999995,31.821920518707618,24.816314275924743,38.82752676149049
15,emergency,mean,RS,7.35,35.37570942836491,27.931981025414203,42.81943783131561
15,emergency,mean,RS,7.425,38.248428078886214,30.459029071793505,46.037827085978925
15,emergency,mean,RS,7.5,30.273927971549718,23.468468123664962,37.07938781943447
15,emergency,mean,RS,7.574999999999999,29.287336340367556,22.613039923622836,35.96163275711228
15,emergency,mean,RS,7.6499999999999995,41.43975119177124,33.28245620237366,49.597046181168814
15,emergency,mean,RS,7.725,33.11926400592891,25.9504487490699,40.288079262787925
15,emergency,mean,RS,7.8,40.12398462943543,32.11484954025785,48.133119718613
15,emergency,mean,RS,7.875,34.920394193820364,27.531698071492738,42.309090316147994
15,emergency,mean,RS,7.949999999999999,32.50785608816193,25.41595290399025,39.59975927233361
15,emergency,mean,RS,8.025,23.467774740142676,17.61018196953205,29.325367510753303
15,emergency,mean,RS,8.1,41.35844151586633,33.210287038905385,49.50659599282728
15,emergency,mean,RS,8.174999999999999,30.934992783002752,24.04391057854316,37.82607498746235
15,emergency,mean,RS,8.25,28.73569988641142,22.135492623456372,35.33590714936647
15,emergency,mean,RS,8.325,20.907480165313252,15.426600936520318,26.38835939410619
15,emergency,mean,RS,8.4,16.40661114799413,11.608017031702111,21.20520526428615
15,emergency,mean,RS,8.475,21.04212444724831,15.541532467955244,26.542716426541375
15,emergency,mean,RS,8.549999999999999,19.73035930640642,14.423273404591882,25.03744520822096
15,emergency,mean,RS,8.625,23.82257574792568,17.913675075584017,29.73147642026734
15,emergency,mean,RS,8.7,26.999358205480636,20.63486069301112,33.36385571795015
15,emergency,mean,RS,8.775,17.107630701864544,12.19796218281888,22.017299220910207
15,emergency,mean,RS,8.85,18.023502522535892,12.970564086006615,23.07644095906517
15,emergency,mean,RS,8.924999999999999,18.999305971361327,13.800777465348485,24.19783447737417
15,emergency,mean,RS,9.0,17.164313586026328,12.24578895981978,22.082838212232875
15,emergency,quantile95,DRO,0.0,1572.374923567641,1558.3211754724603,1596.861084895315
15,emergency,quantile95,DRO,0.075,1572.3749235676405,1558.3211754724598,1596.8610848953144
15,emergency,quantile95,DRO,0.15,1572.3749235676414,1558.3211754724605,1596.8610848953153
15,emergency,quantile95,DRO,0.22499999999999998,1572.3749235676414,1558.321175472461,1596.8610848953156
15,emergency,quantile95,DRO,0.3,1572.374923567641,1558.3211754724603,1596.8610848953151
15,emergency,quantile95,DRO,0.375,1572.3749235676412,1558.3211754724605,1596.8610848953151
15,emergency,quantile95,DRO,0.44999999999999996,1572.3749235676414,1558.321175472461,1596.8610848953156
15,emergency,quantile95,DRO,0.525,1572.3749235676423,1558.3211754724618,1596.8610848953165
15,emergency,quantile95,DRO,0.6,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,DRO,0.6749999999999999,1572.3749235676412,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,DRO,0.75,1572.3749235676414,1558.321175472461,1596.8610848953156
15,emergency,quantile95,DRO,0.825,1572.374923567641,1558.3211754724603,1596.861084895315
15,emergency,quantile95,DRO,0.8999999999999999,1572.3749235676416,1558.321175472461,1596.8610848953156
15,emergency,quantile95,DRO,0.975,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,DRO,1.05,1572.374923567642,1558.3211754724614,1596.8610848953163
15,emergency,quantile95,DRO,1.125,1572.3749235676412,1558.3211754724605,1596.8610848953151
15,emergency,quantile95,DRO,1.2,1569.1849525275718,1555.131204432391,1593.671113855246
15,emergency,quantile95,DRO,1.275,1569.1849525275718,1555.131204432391,1593.6711138552457
15,emergency,quantile95,DRO,1.3499999999999999,1569.184952527572,1555.1312044323913,1593.6711138552462
15,emergency,quantile95,DRO,1.425,1554.4188552921364,1540.3651071969555,1578.90501661981
15,emergency,quantile95,DRO,1.5,1554.418855292135,1540.365107196954,1578.9050166198087
15,emergency,quantile95,DRO,1.575,1555.6444628946163,1541.5907147994355,1580.1306242222904
15,emergency,quantile95,DRO,1.65,1539.1910689511406,1525.1373208559596,1563.6772302788145
15,emergency,quantile95,DRO,1.7249999999999999,1538.951008726755,1524.8972606315745,1563.437170054429
15,emergency,quantile95,DRO,1.7999999999999998,1538.951008726756,1524.8972606315756,1563.43717005443
15,emergency,quantile95,DRO,1.875,1476.6200254108771,1462.5662773156967,1501.1061867385513
15,emergency,quantile95,DRO,1.95,1479.4511065641127,1465.3973584689322,1503.9372678917864
15,emergency,quantile95,DRO,2.025,1481.301327666391,1467.2475795712103,1505.787488994065
15,emergency,quantile95,DRO,2.1,1481.6376864037015,1467.5839383085208,1506.1238477313755
15,emergency,quantile95,DRO,2.175,1481.6376864037,1467.5839383085192,1506.1238477313739
15,emergency,quantile95,DRO,2.25,1451.077556170364,1437.0238080751835,1475.563717498038
15,emergency,quantile95,DRO,2.3249999999999997,1433.6960379810957,1419.642289885915,1458.1821993087697
15,emergency,quantile95,DRO,2.4,1430.0550158215528,1416.0012677263721,1454.5411771492268
15,emergency,quantile95,DRO,2.475,1430.0550158215506,1416.0012677263699,1454.5411771492245
15,emergency,quantile95,DRO,2.55,1416.8982569979908,1402.84450890281,1441.3844183256645
15,emergency,quantile95,DRO,2.625,1414.34460054804,1400.290852452859,1438.8307618757137
15,emergency,quantile95,DRO,2.6999999999999997,1408.9645350974047,1394.9107870022242,1433.4506964250788
15,emergency,quantile95,DRO,2.775,1408.9645350974047,1394.910787002224,1433.4506964250786
15,emergency,quantile95,DRO,2.85,1405.9927855091423,1391.9390374139614,1430.478946836816
15,emergency,quantile95,DRO,2.925,1405.9927855091428,1391.939037413962,1430.4789468368167
15,emergency,quantile95,DRO,3.0,1405.9927855091428,1391.939037413962,1430.478946836817
15,emergency,quantile95,DRO,3.0749999999999997,1389.0294467098531,1374.9756986146724,1413.515608037527
15,emergency,quantile95,DRO,3.15,1385.8900639428216,1371.8363158476411,1410.3762252704958
15,emergency,quantile95,DRO,3.225,1371.3658451635051,1357.3120970683246,1395.8520064911793
15,emergency,quantile95,DRO,3.3,1349.681532762535,1335.6277846673543,1374.167694090209
15,emergency,quantile95,DRO,3.375,1349.6815327625336,1335.6277846673531,1374.1676940902078
15,emergency,quantile95,DRO,3.4499999999999997,1341.8346111715505,1327.7808630763695,1366.3207724992244
15,emergency,quantile95,DRO,3.525,1338.80492949983,1324.7511814046495,1363.2910908275041
15,emergency,quantile95,DRO,3.5999999999999996,1331.3637992096858,1317.310051114505,1355.8499605373597
15,emergency,quantile95,DRO,3.675,1331.363799209685,1317.3100511145044,1355.849960537359
15,emergency,quantile95,DRO,3.75,1326.2040961101588,1312.150348014978,1350.6902574378328
15,emergency,quantile95,DRO,3.8249999999999997,1326.204096110157,1312.1503480149763,1350.690257437831
15,emergency,quantile95,DRO,3.9,1315.8722122630093,1301.8184641678286,1340.3583735906834
15,emergency,quantile95,DRO,3.9749999999999996,1314.362599719892,1300.308851624711,1338.8487610475656
15,emergency,quantile95,DRO,4.05,1194.2486445772267,1180.194896482046,1218.7348059049007
15,emergency,quantile95,DRO,4.125,1194.248644577227,1180.1948964820463,1218.734805904901
15,emergency,quantile95,DRO,4.2,1171.1741734226443,1157.1204253274639,1195.6603347503185
15,emergency,quantile95,DRO,4.2749999999999995,1129.5658237689101,1115.5120756737294,1154.0519850965843
15,emergency,quantile95,DRO,4.35,1101.492527775859,1087.4387796806782,1125.978689103533
15,emergency,quantile95,DRO,4.425,1087.9571839528426,1073.9034358576619,1112.4433452805165
15,emergency,quantile95,DRO,4.5,1078.1635610859714,1064.1098129907907,1102.6497224136453
15,emergency,quantile95,DRO,4.575,1067.0120275238348,1052.9582794286541,1091.4981888515088
15,emergency,quantile95,DRO,4.6499999999999995,1027.8803533475284,1013.8266052523476,1052.366514675202
15,emergency,quantile95,DRO,4.725,1023.1341613854836,1009.0804132903028,1047.6203227131575
15,emergency,quantile95,DRO,4.8,1022.9186146828955,1008.8648665877148,1047.4047760105695
15,emergency,quantile95,DRO,4.875,1022.9186146828939,1008.8648665877132,1047.4047760105677
15,emergency,quantile95,DRO,4.95,1022.9186146828954,1008.8648665877147,1047.4047760105693
15,emergency,quantile95,DRO,5.0249999999999995,1022.9186146828937,1008.8648665877131,1047.4047760105677
15,emergency,quantile95,DRO,5.1,1022.918614682893,1008.8648665877123,1047.404776010567
15,emergency,quantile95,DRO,5.175,1019.6690684389957,1005.6153203438149,1044.1552297666697
15,emergency,quantile95,DRO,5.25,1016.8587348829429,1002.8049867877622,1041.344896210617
15,emergency,quantile95,DRO,5.325,990.1927806832621,976.1390325880812,1014.6789420109358
15,emergency,quantile95,DRO,5.3999999999999995,942.4302408439903,928.3764927488096,966.9164021716641
15,emergency,quantile95,DRO,5.475,915.7942404616662,901.7404923664852,940.2804017893399
15,emergency,quantile95,DRO,5.55,910.5341457927481,896.4803976975675,935.020307120422
15,emergency,quantile95,DRO,5.625,909.7996238342351,895.7458757390544,934.2857851619091
15,emergency,quantile95,DRO,5.7,909.7996238342346,895.7458757390538,934.2857851619084
15,emergency,quantile95,DRO,5.7749999999999995,909.7996238342356,895.7458757390548,934.2857851619093
15,emergency,quantile95,DRO,5.85,827.018500273065,812.9647521778842,851.5046616007388
15,emergency,quantile95,DRO,5.925,769.8140286250482,755.7602805298674,794.300189952722
15,emergency,quantile95,DRO,6.0,687.9042177645847,673.8504696694039,712.3903790922585
15,emergency,quantile95,DRO,6.075,624.3292568809867,610.2755087858059,648.8154182086605
15,emergency,quantile95,DRO,6.1499999999999995,624.3292568809911,610.2755087858104,648.8154182086649
15,emergency,quantile95,DRO,6.225,612.8127928801116,598.7590447849309,637.2989542077855
15,emergency,quantile95,DRO,6.3,586.4238365381626,572.3700884429819,610.9099978658365
15,emergency,quantile95,DRO,6.375,584.6678732813867,570.614125186206,609.1540346090607
15,emergency,quantile95,DRO,6.45,556.1390946220387,542.0853465268578,580.6252559497126
15,emergency,quantile95,DRO,6.5249999999999995,556.1390946220382,542.0853465268575,580.625255949712
15,emergency,quantile95,DRO,6.6,545.1077330223546,531.0539849271739,569.5938943500284
15,emergency,quantile95,DRO,6.675,506.7858985763165,492.7321504811358,531.2720599039905
15,emergency,quantile95,DRO,6.75,487.8917271618192,473.8379790666384,512.3778884894931
15,emergency,quantile95,DRO,6.825,485.30274294649155,471.24899485131084,509.7889042741655
15,emergency,quantile95,DRO,6.8999999999999995,475.5282664583568,461.4745183631761,500.0144277860307
15,emergency,quantile95,DRO,6.975,461.9833649728255,447.9296168776448,486.46952630049947
15,emergency,quantile95,DRO,7.05,376.6185959526614,362.56484785748063,401.10475728033526
15,emergency,quantile95,DRO,7.125,365.22262327194784,351.16887517676713,389.70878459962177
15,emergency,quantile95,DRO,7.199999999999999,314.985686181553,300.93193808637227,339.4718475092269
15,emergency,quantile95,DRO,7.2749999999999995,296.8141647666067,282.76041667142596,321.30032609428065
15,emergency,quantile95,DRO,7.35,212.59607075179628,198.5423226566155,237.08223207947015
15,emergency,quantile95,DRO,7.425,175.29800736318927,161.2442592680085,199.78416869086317
15,emergency,quantile95,DRO,7.5,146.5471677628162,132.4934196676354,171.03332909049007
15,emergency,quantile95,DRO,7.574999999999999,119.8696250359553,105.81587694077454,144.3557863636292
15,emergency,quantile95,DRO,7.6499999999999995,119.86962503595093,105.81587694077017,144.35578636362482
15,emergency,quantile95,DRO,7.725,75.10847248573596,61.05472439055519,99.59463381340983
15,emergency,quantile95,DRO,7.8,46.239194481044386,32.18544638586363,70.72535580871828
15,emergency,quantile95,DRO,7.875,38.616843991696875,24.563095896516113,63.10300531937075
15,emergency,quantile95,DRO,7.949999999999999,32.60093768551142,18.547189590330657,57.087099013185295
15,emergency,quantile95,DRO,8.025,4.374449833630236,0.0,28.86061116130411
15,emergency,quantile95,DRO,8.1,4.371822568926844,0.0,28.857983896600718
15,emergency,quantile95,DRO,8.174999999999999,0.0,0.0,0.0
15,emergency,quantile95,DRO,8.25,0.0,0.0,0.0
15,emergency,quantile95,DRO,8.325,0.0,0.0,0.0
15,emergency,quantile95,DRO,8.4,0.0,0.0,0.0
15,emergency,quantile95,DRO,8.475,0.0,0.0,0.0
15,emergency,quantile95,DRO,8.549999999999999,0.0,0.0,0.0
15,emergency,quantile95,DRO,8.625,0.0,0.0,0.0
15,emergency,quantile95,DRO,8.7,0.0,0.0,0.0
15,emergency,quantile95,DRO,8.775,0.0,0.0,0.0
15,emergency,quantile95,DRO,8.85,0.0,0.0,0.0
15,emergency,quantile95,DRO,8.924999999999999,0.0,0.0,0.0
15,emergency,quantile95,DRO,9.0,0.0,0.0,0.0
15,emergency,quantile95,ERM,0.0,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,0.075,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,0.15,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,0.22499999999999998,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,0.3,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,0.375,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,0.44999999999999996,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,0.525,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,0.6,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,0.6749999999999999,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,0.75,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,0.825,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,0.8999999999999999,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,0.975,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,1.05,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,1.125,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,1.2,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,1.275,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,1.3499999999999999,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,1.425,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,1.5,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,1.575,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,1.65,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,1.7249999999999999,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,1.7999999999999998,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,1.875,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,1.95,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,2.025,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,2.1,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,2.175,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,2.25,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,2.3249999999999997,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,2.4,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,2.475,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,2.55,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,2.625,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,2.6999999999999997,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,2.775,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,2.85,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,2.925,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,3.0,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,3.0749999999999997,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,3.15,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,3.225,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,3.3,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,3.375,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,3.4499999999999997,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,3.525,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,3.5999999999999996,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,3.675,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,3.75,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,3.8249999999999997,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,3.9,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,3.9749999999999996,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,4.05,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,4.125,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,4.2,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,4.2749999999999995,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,4.35,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,4.425,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,4.5,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,4.575,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,4.6499999999999995,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,4.725,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,4.8,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,4.875,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,4.95,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,5.0249999999999995,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,5.1,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,5.175,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,5.25,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,5.325,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,5.3999999999999995,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,5.475,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,5.55,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,5.625,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,5.7,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,5.7749999999999995,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,5.85,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,5.925,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,6.0,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,6.075,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,6.1499999999999995,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,6.225,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,6.3,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,6.375,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,6.45,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,6.5249999999999995,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,6.6,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,6.675,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,6.75,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,6.825,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,6.8999999999999995,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,6.975,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,7.05,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,7.125,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,7.199999999999999,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,7.2749999999999995,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,7.35,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,7.425,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,7.5,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,7.574999999999999,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,7.6499999999999995,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,7.725,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,7.8,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,7.875,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,7.949999999999999,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,8.025,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,8.1,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,8.174999999999999,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,8.25,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,8.325,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,8.4,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,8.475,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,8.549999999999999,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,8.625,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,8.7,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,8.775,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,8.85,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,8.924999999999999,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,ERM,9.0,1572.3749235676414,1558.3211754724607,1596.8610848953153
15,emergency,quantile95,RS,0.0,1538.9510087267554,1524.897260631575,1563.4371700544295
15,emergency,quantile95,RS,0.075,1572.3749235676412,1558.3211754724605,1596.861084895315
15,emergency,quantile95,RS,0.15,1501.6236924005657,1487.569944305385,1526.1098537282396
15,emergency,quantile95,RS,0.22499999999999998,1506.5117182286842,1492.4579701335035,1530.9978795563584
15,emergency,quantile95,RS,0.3,1453.819372284607,1439.7656241894263,1478.3055336122811
15,emergency,quantile95,RS,0.375,1538.951008726755,1524.8972606315742,1563.4371700544289
15,emergency,quantile95,RS,0.44999999999999996,1476.3108193905848,1462.257071295404,1500.7969807182587
15,emergency,quantile95,RS,0.525,1449.846726261163,1435.792978165982,1474.332887588837
15,emergency,quantile95,RS,0.6,1369.9866119339526,1355.9328638387717,1394.4727732616263
15,emergency,quantile95,RS,0.6749999999999999,1381.2897659006567,1367.236017805476,1405.7759272283308
15,emergency,quantile95,RS,0.75,1325.1857462798291,1311.1319981846484,1349.671907607503
15,emergency,quantile95,RS,0.825,1342.6354602236827,1328.581712128502,1367.1216215513566
15,emergency,quantile95,RS,0.8999999999999999,1341.2858992552563,1327.2321511600755,1365.7720605829304
15,emergency,quantile95,RS,0.975,1324.5757705299966,1310.5220224348159,1349.0619318576705
15,emergency,quantile95,RS,1.05,1380.9751926564907,1366.92144456131,1405.4613539841646
15,emergency,quantile95,RS,1.125,1286.3990988610233,1272.3453507658428,1310.8852601886974
15,emergency,quantile95,RS,1.2,1217.1899481600763,1203.1362000648953,1241.6761094877502
15,emergency,quantile95,RS,1.275,1328.7905918518431,1314.7368437566624,1353.276753179517
15,emergency,quantile95,RS,1.3499999999999999,1262.6803253838418,1248.626577288661,1287.1664867115157
15,emergency,quantile95,RS,1.425,1251.2591973584538,1237.2054492632728,1275.7453586861277
15,emergency,quantile95,RS,1.5,1258.2107689096947,1244.1570208145138,1282.6969302373686
15,emergency,quantile95,RS,1.575,1241.0682398430233,1227.0144917478424,1265.5544011706972
15,emergency,quantile95,RS,1.65,1242.0949141571296,1228.0411660619486,1266.5810754848033
15,emergency,quantile95,RS,1.7249999999999999,1262.005618596058,1247.9518705008772,1286.4917799237319
15,emergency,quantile95,RS,1.7999999999999998,1140.3342369987693,1126.2804889035883,1164.8203983264434
15,emergency,quantile95,RS,1.875,1214.779542391415,1200.7257942962342,1239.2657037190888
15,emergency,quantile95,RS,1.95,1240.9739611078178,1226.9202130126369,1265.4601224354917
15,emergency,quantile95,RS,2.025,1215.937273781281,1201.8835256861005,1240.4234351089551
15,emergency,quantile95,RS,2.1,1245.6553428685963,1231.6015947734154,1270.1415041962703
15,emergency,quantile95,RS,2.175,1098.3617038294271,1084.3079557342464,1122.847865157101
15,emergency,quantile95,RS,2.25,1181.0184716992144,1166.9647236040337,1205.5046330268883
15,emergency,quantile95,RS,2.3249999999999997,1040.9599384116304,1026.9061903164497,1065.4460997393044
15,emergency,quantile95,RS,2.4,1117.701461411512,1103.6477133163312,1142.187622739186
15,emergency,quantile95,RS,2.475,1121.744454341244,1107.690706246063,1146.2306156689176
15,emergency,quantile95,RS,2.55,1128.121156468157,1114.0674083729764,1152.607317795831
15,emergency,quantile95,RS,2.625,1009.5499844622606,995.4962363670799,1034.0361457899344
15,emergency,quantile95,RS,2.6999999999999997,1050.3921970905258,1036.338448995345,1074.8783584181997
15,emergency,quantile95,RS,2.775,1032.9133805014005,1018.8596324062199,1057.3995418290745
15,emergency,quantile95,RS,2.85,1053.6988999037083,1039.6451518085275,1078.1850612313822
15,emergency,quantile95,RS,2.925,994.0976125909579,980.0438644957771,1018.5837739186317
15,emergency,quantile95,RS,3.0,1001.4823332520631,987.4285851568821,1025.9684945797367
15,emergency,quantile95,RS,3.0749999999999997,1007.255775460181,993.2020273650004,1031.741936787855
15,emergency,quantile95,RS,3.15,1011.0038427333697,996.950094638189,1035.4900040610437
15,emergency,quantile95,RS,3.225,1022.9145435030387,1008.8607954078578,1047.4007048307124
15,emergency,quantile95,RS,3.3,907.6463928438144,893.5926447486337,932.1325541714882
15,emergency,quantile95,RS,3.375,938.3441957810163,924.2904476858354,962.83035710869
15,emergency,quantile95,RS,3.4499999999999997,945.1815742319092,931.1278261367285,969.6677355595831
15,emergency,quantile95,RS,3.525,942.3574648692517,928.303716774071,966.8436261969256
15,emergency,quantile95,RS,3.5999999999999996,837.4005419740339,823.3467938788531,861.8867033017076
15,emergency,quantile95,RS,3.675,893.5708480200625,879.5170999248817,918.0570093477363
15,emergency,quantile95,RS,3.75,880.2131564562505,866.1594083610697,904.6993177839244
15,emergency,quantile95,RS,3.8249999999999997,880.698073436077,866.6443253408962,905.1842347637509
15,emergency,quantile95,RS,3.9,732.1179517185284,718.0642036233477,756.6041130462023
15,emergency,quantile95,RS,3.9749999999999996,842.2567483305987,828.2030002354179,866.7429096582724
15,emergency,quantile95,RS,4.05,844.0025589561719,829.9488108609911,868.4887202838457
15,emergency,quantile95,RS,4.125,899.5559500371048,885.502201941924,924.0421113647786
15,emergency,quantile95,RS,4.2,858.7595551528752,844.7058070576944,883.245716480549
15,emergency,quantile95,RS,4.2749999999999995,769.9811893491074,755.9274412539266,794.4673506767812
15,emergency,quantile95,RS,4.35,752.232749644005,738.1790015488242,776.7189109716788
15,emergency,quantile95,RS,4.425,808.5180543176167,794.4643062224358,833.0042156452905
15,emergency,quantile95,RS,4.5,693.2958972020898,679.242149106909,717.7820585297636
15,emergency,quantile95,RS,4.575,716.7176955916611,702.6639474964803,741.203856919335
15,emergency,quantile95,RS,4.6499999999999995,715.5829096527889,701.5291615576082,740.0690709804627
15,emergency,quantile95,RS,4.725,763.4975737945601,749.4438256993793,787.983735122234
15,emergency,quantile95,RS,4.8,551.3227696782801,537.2690215830993,575.8089310059539
15,emergency,quantile95,RS,4.875,695.835661943231,681.7819138480503,720.3218232709048
15,emergency,quantile95,RS,4.95,754.1342429118505,740.0804948166698,778.6204042395244
15,emergency,quantile95,RS,5.0249999999999995,568.6063616762906,554.5526135811099,593.0925230039644
15,emergency,quantile95,RS,5.1,611.0095647765294,596.9558166813487,635.4957261042033
15,emergency,quantile95,RS,5.175,649.3173273658505,635.2635792706697,673.8034886935243
15,emergency,quantile95,RS,5.25,508.68332605058487,494.62957795540416,533.1694873782589
15,emergency,quantile95,RS,5.325,595.7182587581727,581.6645106629919,620.2044200858467
15,emergency,quantile95,RS,5.3999999999999995,549.7100528367852,535.6563047416042,574.1962141644589
15,emergency,quantile95,RS,5.475,601.4998093277144,587.4460612325337,625.9859706553883
15,emergency,quantile95,RS,5.55,624.114226419408,610.0604783242273,648.6003877470819
15,emergency,quantile95,RS,5.625,474.4937008513319,460.43995275615123,498.9798621790058
15,emergency,quantile95,RS,5.7,556.6543100914666,542.6005619962859,581.1404714191406
15,emergency,quantile95,RS,5.7749999999999995,404.0089793754212,389.9552312802404,428.4951407030951
15,emergency,quantile95,RS,5.85,442.03477573525043,427.98102764006967,466.5209370629243
15,emergency,quantile95,RS,5.925,368.91154099401257,354.85779289883175,393.39770232168644
15,emergency,quantile95,RS,6.0,476.86350759368787,462.8097594985071,501.34966892136174
15,emergency,quantile95,RS,6.075,536.9884557265322,522.9347076313514,561.4746170542061
15,emergency,quantile95,RS,6.1499999999999995,504.29708664769294,490.24333855251217,528.7832479753669
15,emergency,quantile95,RS,6.225,530.4814855081146,516.4277374129338,554.9676468357884
15,emergency,quantile95,RS,6.3,361.52704886265764,347.4733007674769,386.01321019033156
15,emergency,quantile95,RS,6.375,606.9459837748894,592.8922356797086,631.4321451025634
15,emergency,quantile95,RS,6.45,567.9519616617556,553.8982135665748,592.4381229894294
15,emergency,quantile95,RS,6.5249999999999995,331.18487659355543,317.1311284983747,355.67103792122936
15,emergency,quantile95,RS,6.6,410.49958973229906,396.4458416371183,434.985751059973
15,emergency,quantile95,RS,6.675,385.648761873882,371.5950137787013,410.1349232015559
15,emergency,quantile95,RS,6.75,261.48063543297167,247.4268873377909,285.96679676064554
15,emergency,quantile95,RS,6.825,307.57091530040617,293.51716720522546,332.0570766280801
15,emergency,quantile95,RS,6.8999999999999995,367.90982181635235,353.8560737211716,392.3959831440262
15,emergency,quantile95,RS,6.975,226.54882937363402,212.49508127845323,251.03499070130792
15,emergency,quantile95,RS,7.05,404.80830616623416,390.7545580710534,429.29446749390803
15,emergency,quantile95,RS,7.125,246.18994442581217,232.13619633063144,270.67610575348607
15,emergency,quantile95,RS,7.199999999999999,252.03695704781754,237.98320895263674,276.52311837549144
15,emergency,quantile95,RS,7.2749999999999995,237.21739508808858,223.16364699290781,261.7035564157625
15,emergency,quantile95,RS,7.35,275.5898867141182,261.53613861893746,300.0760480417921
15,emergency,quantile95,RS,7.425,304.88197748965524,290.8282293944745,329.3681388173291
15,emergency,quantile95,RS,7.5,219.23035151349714,205.17660341831638,243.716512841171
15,emergency,quantile95,RS,7.574999999999999,207.28075745457352,193.22700935939272,231.7669187822474
15,emergency,quantile95,RS,7.6499999999999995,335.2761334274517,321.222385332271,359.7622947551257
15,emergency,quantile95,RS,7.725,251.66921241322098,237.61546431804018,276.15537374089485
15,emergency,quantile95,RS,7.8,323.11648128516083,309.06273318998007,347.60264261283476
15,emergency,quantile95,RS,7.875,270.8470196876125,256.7932715924317,295.33318101528636
15,emergency,quantile95,RS,7.949999999999999,244.88660463791928,230.83285654273848,269.37276596559315
15,emergency,quantile95,RS,8.025,129.57332243325394,115.51957433807318,154.05948376092783
15,emergency,quantile95,RS,8.1,334.53017309804903,320.4764250028683,359.01633442572296
15,emergency,quantile95,RS,8.174999999999999,226.9661362182413,212.91238812306054,251.45229754591523
15,emergency,quantile95,RS,8.25,200.4704308625224,186.41668276734163,224.95659219019626
15,emergency,quantile95,RS,8.325,91.44944338496857,77.39569528978781,115.93560471264244
15,emergency,quantile95,RS,8.4,17.26075776340531,4.480373958734684,41.746919091079185
15,emergency,quantile95,RS,8.475,93.48950826277245,79.43576016759168,117.97566959044632
15,emergency,quantile95,RS,8.549999999999999,73.23442652946775,59.180678434286996,97.72058785714162
15,emergency,quantile95,RS,8.625,134.64190825872544,120.58816016354469,159.1280695863993
15,emergency,quantile95,RS,8.7,178.4803993382756,164.42665124309482,202.9665606659495
15,emergency,quantile95,RS,8.775,29.84529468676383,15.791546591583067,54.331456014437705
15,emergency,quantile95,RS,8.85,45.76495742570449,31.711209330523726,70.25111875337836
15,emergency,quantile95,RS,8.924999999999999,61.63040533827577,47.57665724309501,86.11656666594966
15,emergency,quantile95,RS,9.0,30.839731251005716,16.785983155824955,55.32589257867959
15,initial,mean,DRO,0.0,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,DRO,0.075,2947.632013213401,2947.632013213401,2947.632013213401
15,initial,mean,DRO,0.15,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,DRO,0.22499999999999998,2947.632013213399,2947.632013213399,2947.632013213399
15,initial,mean,DRO,0.3,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,DRO,0.375,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,DRO,0.44999999999999996,2947.632013213399,2947.632013213399,2947.632013213399
15,initial,mean,DRO,0.525,2947.632013213399,2947.632013213399,2947.632013213399
15,initial,mean,DRO,0.6,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,DRO,0.6749999999999999,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,DRO,0.75,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,DRO,0.825,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,DRO,0.8999999999999999,2947.632013213399,2947.632013213399,2947.632013213399
15,initial,mean,DRO,0.975,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,DRO,1.05,2947.632013213399,2947.632013213399,2947.632013213399
15,initial,mean,DRO,1.125,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,DRO,1.2,2949.226998733436,2949.226998733436,2949.226998733436
15,initial,mean,DRO,1.275,2949.2269987334357,2949.2269987334357,2949.2269987334357
15,initial,mean,DRO,1.3499999999999999,2949.2269987334357,2949.2269987334357,2949.2269987334357
15,initial,mean,DRO,1.425,2956.610047351154,2956.610047351154,2956.610047351154
15,initial,mean,DRO,1.5,2956.610047351154,2956.610047351154,2956.610047351154
15,initial,mean,DRO,1.575,2955.997243549914,2955.997243549914,2955.997243549914
15,initial,mean,DRO,1.65,2964.223940521651,2964.223940521651,2964.223940521651
15,initial,mean,DRO,1.7249999999999999,2964.3439706338445,2964.3439706338445,2964.3439706338445
15,initial,mean,DRO,1.7999999999999998,2964.343970633842,2964.343970633842,2964.343970633842
15,initial,mean,DRO,1.875,2995.5094622917823,2995.5094622917823,2995.5094622917823
15,initial,mean,DRO,1.95,2994.0939217151654,2994.0939217151654,2994.0939217151654
15,initial,mean,DRO,2.025,2993.1688111640256,2993.1688111640256,2993.1688111640256
15,initial,mean,DRO,2.1,2993.000631795369,2993.000631795369,2993.000631795369
15,initial,mean,DRO,2.175,2993.000631795372,2993.000631795372,2993.000631795372
15,initial,mean,DRO,2.25,3008.2806969120375,3008.2806969120375,3008.2806969120375
15,initial,mean,DRO,2.3249999999999997,3016.9714560066723,3016.9714560066723,3016.9714560066723
15,initial,mean,DRO,2.4,3018.791967086444,3018.791967086444,3018.791967086444
15,initial,mean,DRO,2.475,3018.791967086445,3018.791967086445,3018.791967086445
15,initial,mean,DRO,2.55,3025.370346498225,3025.370346498225,3025.370346498225
15,initial,mean,DRO,2.625,3026.6471747232004,3026.6471747232004,3026.6471747232004
15,initial,mean,DRO,2.6999999999999997,3029.3372074485183,3029.3372074485183,3029.3372074485183
15,initial,mean,DRO,2.775,3029.3372074485183,3029.3372074485183,3029.3372074485183
15,initial,mean,DRO,2.85,3030.823082242649,3030.823082242649,3030.823082242649
15,initial,mean,DRO,2.925,3030.823082242649,3030.823082242649,3030.823082242649
15,initial,mean,DRO,3.0,3030.823082242649,3030.823082242649,3030.823082242649
15,initial,mean,DRO,3.0749999999999997,3039.3047516422953,3039.3047516422953,3039.3047516422953
15,initial,mean,DRO,3.15,3040.87444302581,3040.87444302581,3040.87444302581
15,initial,mean,DRO,3.225,3048.136552415469,3048.136552415469,3048.136552415469
15,initial,mean,DRO,3.3,3058.978708615954,3058.978708615954,3058.978708615954
15,initial,mean,DRO,3.375,3058.978708615955,3058.978708615955,3058.978708615955
15,initial,mean,DRO,3.4499999999999997,3062.9021694114467,3062.9021694114467,3062.9021694114467
15,initial,mean,DRO,3.525,3064.4170102473063,3064.4170102473063,3064.4170102473063
15,initial,mean,DRO,3.5999999999999996,3068.137575392378,3068.137575392378,3068.137575392378
15,initial,mean,DRO,3.675,3068.1375753923785,3068.1375753923785,3068.1375753923785
15,initial,mean,DRO,3.75,3070.717426942142,3070.717426942142,3070.717426942142
15,initial,mean,DRO,3.8249999999999997,3070.717426942143,3070.717426942143,3070.717426942143
15,initial,mean,DRO,3.9,3075.8833688657173,3075.8833688657173,3075.8833688657173
15,initial,mean,DRO,3.9749999999999996,3076.6381751372755,3076.6381751372755,3076.6381751372755
15,initial,mean,DRO,4.05,3136.6951527086067,3136.6951527086067,3136.6951527086067
15,initial,mean,DRO,4.125,3136.6951527086067,3136.6951527086067,3136.6951527086067
15,initial,mean,DRO,4.2,3148.2323882858987,3148.2323882858987,3148.2323882858987
15,initial,mean,DRO,4.2749999999999995,3169.0365631127656,3169.0365631127656,3169.0365631127656
15,initial,mean,DRO,4.35,3183.0732111092925,3183.0732111092925,3183.0732111092925
15,initial,mean,DRO,4.425,3189.8408830207995,3189.8408830207995,3189.8408830207995
15,initial,mean,DRO,4.5,3194.737694454235,3194.737694454235,3194.737694454235
15,initial,mean,DRO,4.575,3200.313461235303,3200.313461235303,3200.313461235303
15,initial,mean,DRO,4.6499999999999995,3219.8792983234575,3219.8792983234575,3219.8792983234575
15,initial,mean,DRO,4.725,3222.2523943044794,3222.2523943044794,3222.2523943044794
15,initial,mean,DRO,4.8,3222.3601676557732,3222.3601676557732,3222.3601676557732
15,initial,mean,DRO,4.875,3222.3601676557746,3222.3601676557746,3222.3601676557746
15,initial,mean,DRO,4.95,3222.3601676557732,3222.3601676557732,3222.3601676557732
15,initial,mean,DRO,5.0249999999999995,3222.3601676557746,3222.3601676557746,3222.3601676557746
15,initial,mean,DRO,5.1,3222.3601676557746,3222.3601676557746,3222.3601676557746
15,initial,mean,DRO,5.175,3223.9849407777224,3223.9849407777224,3223.9849407777224
15,initial,mean,DRO,5.25,3225.3901075557505,3225.3901075557505,3225.3901075557505
15,initial,mean,DRO,5.325,3238.7230846555904,3238.7230846555904,3238.7230846555904
15,initial,mean,DRO,5.3999999999999995,3262.6043545752254,3262.6043545752254,3262.6043545752254
15,initial,mean,DRO,5.475,3275.9223547663864,3275.9223547663864,3275.9223547663864
15,initial,mean,DRO,5.55,3278.5524021008464,3278.5524021008464,3278.5524021008464
15,initial,mean,DRO,5.625,3278.919663080102,3278.919663080102,3278.919663080102
15,initial,mean,DRO,5.7,3278.919663080102,3278.919663080102,3278.919663080102
15,initial,mean,DRO,5.7749999999999995,3278.919663080102,3278.919663080102,3278.919663080102
15,initial,mean,DRO,5.85,3320.310224860689,3320.310224860689,3320.310224860689
15,initial,mean,DRO,5.925,3348.9124606846967,3348.9124606846967,3348.9124606846967
15,initial,mean,DRO,6.0,3389.8673661149287,3389.8673661149287,3389.8673661149287
15,initial,mean,DRO,6.075,3421.6548465567266,3421.6548465567266,3421.6548465567266
15,initial,mean,DRO,6.1499999999999995,3421.654846556725,3421.654846556725,3421.654846556725
15,initial,mean,DRO,6.225,3427.413078557164,3427.413078557164,3427.413078557164
15,initial,mean,DRO,6.3,3440.6075567281387,3440.6075567281387,3440.6075567281387
15,initial,mean,DRO,6.375,3441.485538356528,3441.485538356528,3441.485538356528
15,initial,mean,DRO,6.45,3455.7499276862004,3455.7499276862004,3455.7499276862004
15,initial,mean,DRO,6.5249999999999995,3455.7499276862013,3455.7499276862013,3455.7499276862013
15,initial,mean,DRO,6.6,3461.265608486043,3461.265608486043,3461.265608486043
15,initial,mean,DRO,6.675,3480.426525709062,3480.426525709062,3480.426525709062
15,initial,mean,DRO,6.75,3489.873611416312,3489.873611416312,3489.873611416312
15,initial,mean,DRO,6.825,3491.168103523975,3491.168103523975,3491.168103523975
15,initial,mean,DRO,6.8999999999999995,3496.0553417680426,3496.0553417680426,3496.0553417680426
15,initial,mean,DRO,6.975,3502.827792510807,3502.827792510807,3502.827792510807
15,initial,mean,DRO,7.05,3545.5101770208917,3545.5101770208917,3545.5101770208917
15,initial,mean,DRO,7.125,3551.208163361247,3551.208163361247,3551.208163361247
15,initial,mean,DRO,7.199999999999999,3576.326631906443,3576.326631906443,3576.326631906443
15,initial,mean,DRO,7.2749999999999995,3585.412392613917,3585.412392613917,3585.412392613917
15,initial,mean,DRO,7.35,3627.521439621322,3627.521439621322,3627.521439621322
15,initial,mean,DRO,7.425,3646.170471315627,3646.170471315627,3646.170471315627
15,initial,mean,DRO,7.5,3660.5458911158125,3660.5458911158125,3660.5458911158125
15,initial,mean,DRO,7.574999999999999,3673.8846624792427,3673.8846624792427,3673.8846624792427
15,initial,mean,DRO,7.6499999999999995,3673.884662479244,3673.884662479244,3673.884662479244
15,initial,mean,DRO,7.725,3696.2652387543517,3696.2652387543517,3696.2652387543517
15,initial,mean,DRO,7.8,3710.6998777566987,3710.6998777566987,3710.6998777566987
15,initial,mean,DRO,7.875,3714.511053001372,3714.511053001372,3714.511053001372
15,initial,mean,DRO,7.949999999999999,3717.519006154464,3717.519006154464,3717.519006154464
15,initial,mean,DRO,8.025,3731.632250080407,3731.632250080407,3731.632250080407
15,initial,mean,DRO,8.1,3731.6335637127568,3731.6335637127568,3731.6335637127568
15,initial,mean,DRO,8.174999999999999,3759.655210814164,3759.655210814164,3759.655210814164
15,initial,mean,DRO,8.25,3771.5575554263132,3771.5575554263132,3771.5575554263132
15,initial,mean,DRO,8.325,3774.053885618982,3774.053885618982,3774.053885618982
15,initial,mean,DRO,8.4,3780.090638232417,3780.090638232417,3780.090638232417
15,initial,mean,DRO,8.475,3790.0580188092335,3790.0580188092335,3790.0580188092335
15,initial,mean,DRO,8.549999999999999,3801.4990177435325,3801.4990177435325,3801.4990177435325
15,initial,mean,DRO,8.625,3807.004245816215,3807.004245816215,3807.004245816215
15,initial,mean,DRO,8.7,3821.0613088170444,3821.0613088170444,3821.0613088170444
15,initial,mean,DRO,8.775,3831.01570652728,3831.01570652728,3831.01570652728
15,initial,mean,DRO,8.85,3834.6657035049852,3834.6657035049852,3834.6657035049852
15,initial,mean,DRO,8.924999999999999,3836.3904262633428,3836.3904262633428,3836.3904262633428
15,initial,mean,DRO,9.0,3836.390426263337,3836.390426263337,3836.390426263337
15,initial,mean,ERM,0.0,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,0.075,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,0.15,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,0.22499999999999998,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,0.3,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,0.375,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,0.44999999999999996,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,0.525,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,0.6,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,0.6749999999999999,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,0.75,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,0.825,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,0.8999999999999999,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,0.975,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,1.05,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,1.125,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,1.2,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,1.275,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,1.3499999999999999,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,1.425,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,1.5,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,1.575,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,1.65,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,1.7249999999999999,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,1.7999999999999998,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,1.875,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,1.95,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,2.025,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,2.1,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,2.175,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,2.25,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,2.3249999999999997,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,2.4,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,2.475,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,2.55,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,2.625,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,2.6999999999999997,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,2.775,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,2.85,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,2.925,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,3.0,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,3.0749999999999997,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,3.15,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,3.225,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,3.3,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,3.375,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,3.4499999999999997,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,3.525,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,3.5999999999999996,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,3.675,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,3.75,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,3.8249999999999997,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,3.9,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,3.9749999999999996,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,4.05,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,4.125,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,4.2,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,4.2749999999999995,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,4.35,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,4.425,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,4.5,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,4.575,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,4.6499999999999995,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,4.725,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,4.8,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,4.875,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,4.95,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,5.0249999999999995,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,5.1,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,5.175,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,5.25,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,5.325,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,5.3999999999999995,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,5.475,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,5.55,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,5.625,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,5.7,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,5.7749999999999995,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,5.85,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,5.925,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,6.0,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,6.075,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,6.1499999999999995,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,6.225,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,6.3,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,6.375,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,6.45,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,6.5249999999999995,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,6.6,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,6.675,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,6.75,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,6.825,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,6.8999999999999995,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,6.975,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,7.05,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,7.125,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,7.199999999999999,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,7.2749999999999995,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,7.35,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,7.425,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,7.5,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,7.574999999999999,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,7.6499999999999995,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,7.725,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,7.8,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,7.875,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,7.949999999999999,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,8.025,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,8.1,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,8.174999999999999,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,8.25,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,8.325,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,8.4,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,8.475,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,8.549999999999999,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,8.625,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,8.7,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,8.775,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,8.85,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,8.924999999999999,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,ERM,9.0,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,RS,0.0,2964.343970633842,2964.343970633842,2964.343970633842
15,initial,mean,RS,0.075,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,mean,RS,0.15,2983.0076287969373,2983.0076287969373,2983.0076287969373
15,initial,mean,RS,0.22499999999999998,2980.5636158828793,2980.5636158828793,2980.5636158828793
15,initial,mean,RS,0.3,3006.9097888549177,3006.9097888549177,3006.9097888549177
15,initial,mean,RS,0.375,2964.3439706338445,2964.3439706338445,2964.3439706338445
15,initial,mean,RS,0.44999999999999996,2995.664065301928,2995.664065301928,2995.664065301928
15,initial,mean,RS,0.525,3008.8961118666402,3008.8961118666402,3008.8961118666402
15,initial,mean,RS,0.6,3048.826169030245,3048.826169030245,3048.826169030245
15,initial,mean,RS,0.6749999999999999,3043.174592046891,3043.174592046891,3043.174592046891
15,initial,mean,RS,0.75,3071.2266018573064,3071.2266018573064,3071.2266018573064
15,initial,mean,RS,0.825,3062.5017448853787,3062.5017448853787,3062.5017448853787
15,initial,mean,RS,0.8999999999999999,3063.1765253695926,3063.1765253695926,3063.1765253695926
15,initial,mean,RS,0.975,3071.5315897322216,3071.5315897322216,3071.5315897322216
15,initial,mean,RS,1.05,3043.331878668977,3043.331878668977,3043.331878668977
15,initial,mean,RS,1.125,3090.6199255667098,3090.6199255667098,3090.6199255667098
15,initial,mean,RS,1.2,3125.224500917183,3125.224500917183,3125.224500917183
15,initial,mean,RS,1.275,3069.424179071299,3069.424179071299,3069.424179071299
15,initial,mean,RS,1.3499999999999999,3102.4793123053014,3102.4793123053014,3102.4793123053014
15,initial,mean,RS,1.425,3108.189876317994,3108.189876317994,3108.189876317994
15,initial,mean,RS,1.5,3104.7140905423735,3104.7140905423735,3104.7140905423735
15,initial,mean,RS,1.575,3113.2853550757086,3113.2853550757086,3113.2853550757086
15,initial,mean,RS,1.65,3112.7720179186576,3112.7720179186576,3112.7720179186576
15,initial,mean,RS,1.7249999999999999,3102.8166656991907,3102.8166656991907,3102.8166656991907
15,initial,mean,RS,1.7999999999999998,3163.652356497836,3163.652356497836,3163.652356497836
15,initial,mean,RS,1.875,3126.429703801514,3126.429703801514,3126.429703801514
15,initial,mean,RS,1.95,3113.3324944433125,3113.3324944433125,3113.3324944433125
15,initial,mean,RS,2.025,3125.850838106579,3125.850838106579,3125.850838106579
15,initial,mean,RS,2.1,3110.991803562923,3110.991803562923,3110.991803562923
15,initial,mean,RS,2.175,3184.638623082508,3184.638623082508,3184.638623082508
15,initial,mean,RS,2.25,3143.3102391476136,3143.3102391476136,3143.3102391476136
15,initial,mean,RS,2.3249999999999997,3213.3395057914054,3213.3395057914054,3213.3395057914054
15,initial,mean,RS,2.4,3174.9687442914656,3174.9687442914656,3174.9687442914656
15,initial,mean,RS,2.475,3172.9472478265984,3172.9472478265984,3172.9472478265984
15,initial,mean,RS,2.55,3169.758896763143,3169.758896763143,3169.758896763143
15,initial,mean,RS,2.625,3229.044482766091,3229.044482766091,3229.044482766091
15,initial,mean,RS,2.6999999999999997,3208.6233764519575,3208.6233764519575,3208.6233764519575
15,initial,mean,RS,2.775,3217.3627847465195,3217.3627847465195,3217.3627847465195
15,initial,mean,RS,2.85,3206.9700250453675,3206.9700250453675,3206.9700250453675
15,initial,mean,RS,2.925,3236.7706687017417,3236.7706687017417,3236.7706687017417
15,initial,mean,RS,3.0,3233.078308371189,3233.078308371189,3233.078308371189
15,initial,mean,RS,3.0749999999999997,3230.19158726713,3230.19158726713,3230.19158726713
15,initial,mean,RS,3.15,3228.3175536305357,3228.3175536305357,3228.3175536305357
15,initial,mean,RS,3.225,3222.3622032457006,3222.3622032457006,3222.3622032457006
15,initial,mean,RS,3.3,3279.9962785753155,3279.9962785753155,3279.9962785753155
15,initial,mean,RS,3.375,3264.6473771067126,3264.6473771067126,3264.6473771067126
15,initial,mean,RS,3.4499999999999997,3261.2286878812665,3261.2286878812665,3261.2286878812665
15,initial,mean,RS,3.525,3262.640742562595,3262.640742562595,3262.640742562595
15,initial,mean,RS,3.5999999999999996,3315.1192040102037,3315.1192040102037,3315.1192040102037
15,initial,mean,RS,3.675,3287.03405098719,3287.03405098719,3287.03405098719
15,initial,mean,RS,3.75,3293.7128967690956,3293.7128967690956,3293.7128967690956
15,initial,mean,RS,3.8249999999999997,3293.470438279183,3293.470438279183,3293.470438279183
15,initial,mean,RS,3.9,3367.7604991379562,3367.7604991379562,3367.7604991379562
15,initial,mean,RS,3.9749999999999996,3312.6911008319216,3312.6911008319216,3312.6911008319216
15,initial,mean,RS,4.05,3311.8181955191344,3311.8181955191344,3311.8181955191344
15,initial,mean,RS,4.125,3284.041499978668,3284.041499978668,3284.041499978668
15,initial,mean,RS,4.2,3304.4396974207843,3304.4396974207843,3304.4396974207843
15,initial,mean,RS,4.2749999999999995,3348.8288803226674,3348.8288803226674,3348.8288803226674
15,initial,mean,RS,4.35,3357.703100175219,3357.703100175219,3357.703100175219
15,initial,mean,RS,4.425,3329.5604478384125,3329.5604478384125,3329.5604478384125
15,initial,mean,RS,4.5,3387.171526396175,3387.171526396175,3387.171526396175
15,initial,mean,RS,4.575,3375.460627201391,3375.460627201391,3375.460627201391
15,initial,mean,RS,4.6499999999999995,3376.0280201708256,3376.0280201708256,3376.0280201708256
15,initial,mean,RS,4.725,3352.0706880999423,3352.0706880999423,3352.0706880999423
15,initial,mean,RS,4.8,3458.158090158081,3458.158090158081,3458.158090158081
15,initial,mean,RS,4.875,3385.901644025606,3385.901644025606,3385.901644025606
15,initial,mean,RS,4.95,3356.752353541297,3356.752353541297,3356.752353541297
15,initial,mean,RS,5.0249999999999995,3449.5162941590756,3449.5162941590756,3449.5162941590756
15,initial,mean,RS,5.1,3428.3146926089557,3428.3146926089557,3428.3146926089557
15,initial,mean,RS,5.175,3409.1608113142947,3409.1608113142947,3409.1608113142947
15,initial,mean,RS,5.25,3479.477811971927,3479.477811971927,3479.477811971927
15,initial,mean,RS,5.325,3435.9603456181353,3435.9603456181353,3435.9603456181353
15,initial,mean,RS,5.3999999999999995,3458.96444857883,3458.96444857883,3458.96444857883
15,initial,mean,RS,5.475,3433.0695703333627,3433.0695703333627,3433.0695703333627
15,initial,mean,RS,5.55,3421.7623617875156,3421.7623617875156,3421.7623617875156
15,initial,mean,RS,5.625,3496.572624571556,3496.572624571556,3496.572624571556
15,initial,mean,RS,5.7,3455.4923199514883,3455.4923199514883,3455.4923199514883
15,initial,mean,RS,5.7749999999999995,3531.8149853095097,3531.8149853095097,3531.8149853095097
15,initial,mean,RS,5.85,3512.8020871295957,3512.8020871295957,3512.8020871295957
15,initial,mean,RS,5.925,3549.363704500216,3549.363704500216,3549.363704500216
15,initial,mean,RS,6.0,3495.3877212003786,3495.3877212003786,3495.3877212003786
15,initial,mean,RS,6.075,3465.3252471339565,3465.3252471339565,3465.3252471339565
15,initial,mean,RS,6.1499999999999995,3481.6709316733754,3481.6709316733754,3481.6709316733754
15,initial,mean,RS,6.225,3468.5787322431634,3468.5787322431634,3468.5787322431634
15,initial,mean,RS,6.3,3553.055950565891,3553.055950565891,3553.055950565891
15,initial,mean,RS,6.375,3430.346483109775,3430.346483109775,3430.346483109775
15,initial,mean,RS,6.45,3449.8434941663436,3449.8434941663436,3449.8434941663436
15,initial,mean,RS,6.5249999999999995,3568.2270367004444,3568.2270367004444,3568.2270367004444
15,initial,mean,RS,6.6,3528.5696801310705,3528.5696801310705,3528.5696801310705
15,initial,mean,RS,6.675,3540.99509406028,3540.99509406028,3540.99509406028
15,initial,mean,RS,6.75,3603.079157280735,3603.079157280735,3603.079157280735
15,initial,mean,RS,6.825,3580.034017347017,3580.034017347017,3580.034017347017
15,initial,mean,RS,6.8999999999999995,3549.864564089046,3549.864564089046,3549.864564089046
15,initial,mean,RS,6.975,3620.5450603104036,3620.5450603104036,3620.5450603104036
15,initial,mean,RS,7.05,3531.415321914103,3531.415321914103,3531.415321914103
15,initial,mean,RS,7.125,3610.724502784316,3610.724502784316,3610.724502784316
15,initial,mean,RS,7.199999999999999,3607.8009964733133,3607.8009964733133,3607.8009964733133
15,initial,mean,RS,7.2749999999999995,3615.210777453177,3615.210777453177,3615.210777453177
15,initial,mean,RS,7.35,3596.0245316401633,3596.0245316401633,3596.0245316401633
15,initial,mean,RS,7.425,3581.3784862523926,3581.3784862523926,3581.3784862523926
15,initial,mean,RS,7.5,3624.2042992404727,3624.2042992404727,3624.2042992404727
15,initial,mean,RS,7.574999999999999,3630.1790962699333,3630.1790962699333,3630.1790962699333
15,initial,mean,RS,7.6499999999999995,3566.1814082834967,3566.1814082834967,3566.1814082834967
15,initial,mean,RS,7.725,3607.9848687906115,3607.9848687906115,3607.9848687906115
15,initial,mean,RS,7.8,3572.2612343546416,3572.2612343546416,3572.2612343546416
15,initial,mean,RS,7.875,3598.395965153416,3598.395965153416,3598.395965153416
15,initial,mean,RS,7.949999999999999,3611.3761726782614,3611.3761726782614,3611.3761726782614
15,initial,mean,RS,8.025,3669.0328137805923,3669.0328137805923,3669.0328137805923
15,initial,mean,RS,8.1,3566.554388448196,3566.554388448196,3566.554388448196
15,initial,mean,RS,8.174999999999999,3620.3364068880983,3620.3364068880983,3620.3364068880983
15,initial,mean,RS,8.25,3633.5842595659606,3633.5842595659606,3633.5842595659606
15,initial,mean,RS,8.325,3688.0947533047365,3688.0947533047365,3688.0947533047365
15,initial,mean,RS,8.4,3725.1890961155163,3725.1890961155163,3725.1890961155163
15,initial,mean,RS,8.475,3687.0747208658354,3687.0747208658354,3687.0747208658354
15,initial,mean,RS,8.549999999999999,3697.2022617324856,3697.2022617324856,3697.2022617324856
15,initial,mean,RS,8.625,3666.498520867857,3666.498520867857,3666.498520867857
15,initial,mean,RS,8.7,3644.5792753280834,3644.5792753280834,3644.5792753280834
15,initial,mean,RS,8.775,3718.8968276538385,3718.8968276538385,3718.8968276538385
15,initial,mean,RS,8.85,3710.93699628437,3710.93699628437,3710.93699628437
15,initial,mean,RS,8.924999999999999,3703.0042723280844,3703.0042723280844,3703.0042723280844
15,initial,mean,RS,9.0,3718.399609371716,3718.399609371716,3718.399609371716
15,initial,quantile95,DRO,0.0,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,DRO,0.075,2947.632013213401,2947.632013213401,2947.632013213401
15,initial,quantile95,DRO,0.15,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,DRO,0.22499999999999998,2947.6320132134,2947.6320132134,2947.6320132134
15,initial,quantile95,DRO,0.3,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,DRO,0.375,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,DRO,0.44999999999999996,2947.6320132134,2947.6320132134,2947.6320132134
15,initial,quantile95,DRO,0.525,2947.6320132134,2947.6320132134,2947.6320132134
15,initial,quantile95,DRO,0.6,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,DRO,0.6749999999999999,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,DRO,0.75,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,DRO,0.825,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,DRO,0.8999999999999999,2947.6320132134,2947.6320132134,2947.6320132134
15,initial,quantile95,DRO,0.975,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,DRO,1.05,2947.6320132133997,2947.6320132133997,2947.6320132133997
15,initial,quantile95,DRO,1.125,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,DRO,1.2,2949.2269987334353,2949.2269987334353,2949.2269987334353
15,initial,quantile95,DRO,1.275,2949.226998733435,2949.226998733435,2949.226998733435
15,initial,quantile95,DRO,1.3499999999999999,2949.226998733435,2949.226998733435,2949.226998733435
15,initial,quantile95,DRO,1.425,2956.610047351153,2956.610047351153,2956.610047351153
15,initial,quantile95,DRO,1.5,2956.6100473511533,2956.6100473511533,2956.6100473511533
15,initial,quantile95,DRO,1.575,2955.997243549913,2955.997243549913,2955.997243549913
15,initial,quantile95,DRO,1.65,2964.223940521651,2964.223940521651,2964.223940521651
15,initial,quantile95,DRO,1.7249999999999999,2964.3439706338436,2964.3439706338436,2964.3439706338436
15,initial,quantile95,DRO,1.7999999999999998,2964.343970633843,2964.343970633843,2964.343970633843
15,initial,quantile95,DRO,1.875,2995.5094622917823,2995.5094622917823,2995.5094622917823
15,initial,quantile95,DRO,1.95,2994.093921715165,2994.093921715165,2994.093921715165
15,initial,quantile95,DRO,2.025,2993.1688111640256,2993.1688111640256,2993.1688111640256
15,initial,quantile95,DRO,2.1,2993.0006317953703,2993.0006317953703,2993.0006317953703
15,initial,quantile95,DRO,2.175,2993.000631795371,2993.000631795371,2993.000631795371
15,initial,quantile95,DRO,2.25,3008.280696912039,3008.280696912039,3008.280696912039
15,initial,quantile95,DRO,2.3249999999999997,3016.971456006673,3016.971456006673,3016.971456006673
15,initial,quantile95,DRO,2.4,3018.791967086445,3018.791967086445,3018.791967086445
15,initial,quantile95,DRO,2.475,3018.7919670864458,3018.7919670864458,3018.7919670864458
15,initial,quantile95,DRO,2.55,3025.3703464982254,3025.3703464982254,3025.3703464982254
15,initial,quantile95,DRO,2.625,3026.6471747232013,3026.6471747232013,3026.6471747232013
15,initial,quantile95,DRO,2.6999999999999997,3029.3372074485187,3029.3372074485187,3029.3372074485187
15,initial,quantile95,DRO,2.775,3029.3372074485187,3029.3372074485187,3029.3372074485187
15,initial,quantile95,DRO,2.85,3030.82308224265,3030.82308224265,3030.82308224265
15,initial,quantile95,DRO,2.925,3030.82308224265,3030.82308224265,3030.82308224265
15,initial,quantile95,DRO,3.0,3030.82308224265,3030.82308224265,3030.82308224265
15,initial,quantile95,DRO,3.0749999999999997,3039.304751642295,3039.304751642295,3039.304751642295
15,initial,quantile95,DRO,3.15,3040.8744430258103,3040.8744430258103,3040.8744430258103
15,initial,quantile95,DRO,3.225,3048.1365524154685,3048.1365524154685,3048.1365524154685
15,initial,quantile95,DRO,3.3,3058.9787086159536,3058.9787086159536,3058.9787086159536
15,initial,quantile95,DRO,3.375,3058.978708615954,3058.978708615954,3058.978708615954
15,initial,quantile95,DRO,3.4499999999999997,3062.902169411446,3062.902169411446,3062.902169411446
15,initial,quantile95,DRO,3.525,3064.417010247306,3064.417010247306,3064.417010247306
15,initial,quantile95,DRO,3.5999999999999996,3068.137575392378,3068.137575392378,3068.137575392378
15,initial,quantile95,DRO,3.675,3068.1375753923785,3068.1375753923785,3068.1375753923785
15,initial,quantile95,DRO,3.75,3070.7174269421416,3070.7174269421416,3070.7174269421416
15,initial,quantile95,DRO,3.8249999999999997,3070.7174269421425,3070.7174269421425,3070.7174269421425
15,initial,quantile95,DRO,3.9,3075.883368865716,3075.883368865716,3075.883368865716
15,initial,quantile95,DRO,3.9749999999999996,3076.6381751372755,3076.6381751372755,3076.6381751372755
15,initial,quantile95,DRO,4.05,3136.6951527086076,3136.6951527086076,3136.6951527086076
15,initial,quantile95,DRO,4.125,3136.6951527086076,3136.6951527086076,3136.6951527086076
15,initial,quantile95,DRO,4.2,3148.2323882858987,3148.2323882858987,3148.2323882858987
15,initial,quantile95,DRO,4.2749999999999995,3169.036563112766,3169.036563112766,3169.036563112766
15,initial,quantile95,DRO,4.35,3183.0732111092916,3183.0732111092916,3183.0732111092916
15,initial,quantile95,DRO,4.425,3189.8408830208,3189.8408830208,3189.8408830208
15,initial,quantile95,DRO,4.5,3194.7376944542357,3194.7376944542357,3194.7376944542357
15,initial,quantile95,DRO,4.575,3200.3134612353037,3200.3134612353037,3200.3134612353037
15,initial,quantile95,DRO,4.6499999999999995,3219.879298323457,3219.879298323457,3219.879298323457
15,initial,quantile95,DRO,4.725,3222.2523943044794,3222.2523943044794,3222.2523943044794
15,initial,quantile95,DRO,4.8,3222.3601676557732,3222.3601676557732,3222.3601676557732
15,initial,quantile95,DRO,4.875,3222.3601676557746,3222.3601676557746,3222.3601676557746
15,initial,quantile95,DRO,4.95,3222.3601676557732,3222.3601676557732,3222.3601676557732
15,initial,quantile95,DRO,5.0249999999999995,3222.360167655774,3222.360167655774,3222.360167655774
15,initial,quantile95,DRO,5.1,3222.3601676557746,3222.3601676557746,3222.3601676557746
15,initial,quantile95,DRO,5.175,3223.9849407777233,3223.9849407777233,3223.9849407777233
15,initial,quantile95,DRO,5.25,3225.3901075557496,3225.3901075557496,3225.3901075557496
15,initial,quantile95,DRO,5.325,3238.7230846555904,3238.7230846555904,3238.7230846555904
15,initial,quantile95,DRO,5.3999999999999995,3262.6043545752264,3262.6043545752264,3262.6043545752264
15,initial,quantile95,DRO,5.475,3275.922354766388,3275.922354766388,3275.922354766388
15,initial,quantile95,DRO,5.55,3278.552402100847,3278.552402100847,3278.552402100847
15,initial,quantile95,DRO,5.625,3278.9196630801034,3278.9196630801034,3278.9196630801034
15,initial,quantile95,DRO,5.7,3278.9196630801034,3278.9196630801034,3278.9196630801034
15,initial,quantile95,DRO,5.7749999999999995,3278.9196630801034,3278.9196630801034,3278.9196630801034
15,initial,quantile95,DRO,5.85,3320.3102248606883,3320.3102248606883,3320.3102248606883
15,initial,quantile95,DRO,5.925,3348.912460684697,3348.912460684697,3348.912460684697
15,initial,quantile95,DRO,6.0,3389.8673661149287,3389.8673661149287,3389.8673661149287
15,initial,quantile95,DRO,6.075,3421.6548465567275,3421.6548465567275,3421.6548465567275
15,initial,quantile95,DRO,6.1499999999999995,3421.6548465567257,3421.6548465567257,3421.6548465567257
15,initial,quantile95,DRO,6.225,3427.413078557165,3427.413078557165,3427.413078557165
15,initial,quantile95,DRO,6.3,3440.60755672814,3440.60755672814,3440.60755672814
15,initial,quantile95,DRO,6.375,3441.4855383565277,3441.4855383565277,3441.4855383565277
15,initial,quantile95,DRO,6.45,3455.7499276862018,3455.7499276862018,3455.7499276862018
15,initial,quantile95,DRO,6.5249999999999995,3455.749927686202,3455.749927686202,3455.749927686202
15,initial,quantile95,DRO,6.6,3461.2656084860437,3461.2656084860437,3461.2656084860437
15,initial,quantile95,DRO,6.675,3480.426525709063,3480.426525709063,3480.426525709063
15,initial,quantile95,DRO,6.75,3489.8736114163116,3489.8736114163116,3489.8736114163116
15,initial,quantile95,DRO,6.825,3491.1681035239753,3491.1681035239753,3491.1681035239753
15,initial,quantile95,DRO,6.8999999999999995,3496.055341768043,3496.055341768043,3496.055341768043
15,initial,quantile95,DRO,6.975,3502.827792510808,3502.827792510808,3502.827792510808
15,initial,quantile95,DRO,7.05,3545.5101770208903,3545.5101770208903,3545.5101770208903
15,initial,quantile95,DRO,7.125,3551.208163361247,3551.208163361247,3551.208163361247
15,initial,quantile95,DRO,7.199999999999999,3576.326631906444,3576.326631906444,3576.326631906444
15,initial,quantile95,DRO,7.2749999999999995,3585.4123926139173,3585.4123926139173,3585.4123926139173
15,initial,quantile95,DRO,7.35,3627.5214396213228,3627.5214396213228,3627.5214396213228
15,initial,quantile95,DRO,7.425,3646.1704713156264,3646.1704713156264,3646.1704713156264
15,initial,quantile95,DRO,7.5,3660.545891115813,3660.545891115813,3660.545891115813
15,initial,quantile95,DRO,7.574999999999999,3673.884662479243,3673.884662479243,3673.884662479243
15,initial,quantile95,DRO,7.6499999999999995,3673.8846624792454,3673.8846624792454,3673.8846624792454
15,initial,quantile95,DRO,7.725,3696.265238754353,3696.265238754353,3696.265238754353
15,initial,quantile95,DRO,7.8,3710.6998777566987,3710.6998777566987,3710.6998777566987
15,initial,quantile95,DRO,7.875,3714.5110530013726,3714.5110530013726,3714.5110530013726
15,initial,quantile95,DRO,7.949999999999999,3717.5190061544654,3717.5190061544654,3717.5190061544654
15,initial,quantile95,DRO,8.025,3731.632250080406,3731.632250080406,3731.632250080406
15,initial,quantile95,DRO,8.1,3731.6335637127577,3731.6335637127577,3731.6335637127577
15,initial,quantile95,DRO,8.174999999999999,3759.655210814166,3759.655210814166,3759.655210814166
15,initial,quantile95,DRO,8.25,3771.5575554263132,3771.5575554263132,3771.5575554263132
15,initial,quantile95,DRO,8.325,3774.0538856189823,3774.0538856189823,3774.0538856189823
15,initial,quantile95,DRO,8.4,3780.0906382324156,3780.0906382324156,3780.0906382324156
15,initial,quantile95,DRO,8.475,3790.0580188092326,3790.0580188092326,3790.0580188092326
15,initial,quantile95,DRO,8.549999999999999,3801.499017743534,3801.499017743534,3801.499017743534
15,initial,quantile95,DRO,8.625,3807.0042458162166,3807.0042458162166,3807.0042458162166
15,initial,quantile95,DRO,8.7,3821.0613088170453,3821.0613088170453,3821.0613088170453
15,initial,quantile95,DRO,8.775,3831.0157065272806,3831.0157065272806,3831.0157065272806
15,initial,quantile95,DRO,8.85,3834.6657035049843,3834.6657035049843,3834.6657035049843
15,initial,quantile95,DRO,8.924999999999999,3836.3904262633405,3836.3904262633405,3836.3904262633405
15,initial,quantile95,DRO,9.0,3836.3904262633387,3836.3904262633387,3836.3904262633387
15,initial,quantile95,ERM,0.0,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,0.075,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,0.15,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,0.22499999999999998,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,0.3,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,0.375,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,0.44999999999999996,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,0.525,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,0.6,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,0.6749999999999999,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,0.75,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,0.825,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,0.8999999999999999,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,0.975,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,1.05,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,1.125,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,1.2,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,1.275,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,1.3499999999999999,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,1.425,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,1.5,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,1.575,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,1.65,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,1.7249999999999999,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,1.7999999999999998,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,1.875,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,1.95,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,2.025,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,2.1,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,2.175,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,2.25,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,2.3249999999999997,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,2.4,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,2.475,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,2.55,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,2.625,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,2.6999999999999997,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,2.775,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,2.85,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,2.925,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,3.0,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,3.0749999999999997,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,3.15,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,3.225,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,3.3,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,3.375,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,3.4499999999999997,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,3.525,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,3.5999999999999996,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,3.675,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,3.75,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,3.8249999999999997,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,3.9,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,3.9749999999999996,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,4.05,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,4.125,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,4.2,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,4.2749999999999995,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,4.35,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,4.425,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,4.5,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,4.575,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,4.6499999999999995,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,4.725,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,4.8,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,4.875,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,4.95,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,5.0249999999999995,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,5.1,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,5.175,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,5.25,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,5.325,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,5.3999999999999995,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,5.475,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,5.55,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,5.625,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,5.7,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,5.7749999999999995,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,5.85,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,5.925,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,6.0,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,6.075,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,6.1499999999999995,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,6.225,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,6.3,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,6.375,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,6.45,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,6.5249999999999995,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,6.6,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,6.675,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,6.75,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,6.825,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,6.8999999999999995,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,6.975,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,7.05,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,7.125,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,7.199999999999999,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,7.2749999999999995,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,7.35,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,7.425,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,7.5,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,7.574999999999999,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,7.6499999999999995,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,7.725,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,7.8,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,7.875,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,7.949999999999999,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,8.025,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,8.1,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,8.174999999999999,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,8.25,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,8.325,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,8.4,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,8.475,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,8.549999999999999,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,8.625,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,8.7,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,8.775,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,8.85,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,8.924999999999999,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,ERM,9.0,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,RS,0.0,2964.343970633843,2964.343970633843,2964.343970633843
15,initial,quantile95,RS,0.075,2947.6320132134006,2947.6320132134006,2947.6320132134006
15,initial,quantile95,RS,0.15,2983.007628796938,2983.007628796938,2983.007628796938
15,initial,quantile95,RS,0.22499999999999998,2980.5636158828793,2980.5636158828793,2980.5636158828793
15,initial,quantile95,RS,0.3,3006.9097888549177,3006.9097888549177,3006.9097888549177
15,initial,quantile95,RS,0.375,2964.3439706338436,2964.3439706338436,2964.3439706338436
15,initial,quantile95,RS,0.44999999999999996,2995.664065301929,2995.664065301929,2995.664065301929
15,initial,quantile95,RS,0.525,3008.8961118666393,3008.8961118666393,3008.8961118666393
15,initial,quantile95,RS,0.6,3048.826169030245,3048.826169030245,3048.826169030245
15,initial,quantile95,RS,0.6749999999999999,3043.1745920468925,3043.1745920468925,3043.1745920468925
15,initial,quantile95,RS,0.75,3071.2266018573064,3071.2266018573064,3071.2266018573064
15,initial,quantile95,RS,0.825,3062.5017448853796,3062.5017448853796,3062.5017448853796
15,initial,quantile95,RS,0.8999999999999999,3063.176525369593,3063.176525369593,3063.176525369593
15,initial,quantile95,RS,0.975,3071.5315897322225,3071.5315897322225,3071.5315897322225
15,initial,quantile95,RS,1.05,3043.331878668976,3043.331878668976,3043.331878668976
15,initial,quantile95,RS,1.125,3090.6199255667093,3090.6199255667093,3090.6199255667093
15,initial,quantile95,RS,1.2,3125.224500917183,3125.224500917183,3125.224500917183
15,initial,quantile95,RS,1.275,3069.4241790712995,3069.4241790712995,3069.4241790712995
15,initial,quantile95,RS,1.3499999999999999,3102.4793123053005,3102.4793123053005,3102.4793123053005
15,initial,quantile95,RS,1.425,3108.1898763179943,3108.1898763179943,3108.1898763179943
15,initial,quantile95,RS,1.5,3104.714090542374,3104.714090542374,3104.714090542374
15,initial,quantile95,RS,1.575,3113.2853550757095,3113.2853550757095,3113.2853550757095
15,initial,quantile95,RS,1.65,3112.7720179186563,3112.7720179186563,3112.7720179186563
15,initial,quantile95,RS,1.7249999999999999,3102.816665699192,3102.816665699192,3102.816665699192
15,initial,quantile95,RS,1.7999999999999998,3163.6523564978365,3163.6523564978365,3163.6523564978365
15,initial,quantile95,RS,1.875,3126.429703801514,3126.429703801514,3126.429703801514
15,initial,quantile95,RS,1.95,3113.3324944433125,3113.3324944433125,3113.3324944433125
15,initial,quantile95,RS,2.025,3125.8508381065803,3125.8508381065803,3125.8508381065803
15,initial,quantile95,RS,2.1,3110.991803562923,3110.991803562923,3110.991803562923
15,initial,quantile95,RS,2.175,3184.6386230825074,3184.6386230825074,3184.6386230825074
15,initial,quantile95,RS,2.25,3143.310239147614,3143.310239147614,3143.310239147614
15,initial,quantile95,RS,2.3249999999999997,3213.339505791406,3213.339505791406,3213.339505791406
15,initial,quantile95,RS,2.4,3174.9687442914656,3174.9687442914656,3174.9687442914656
15,initial,quantile95,RS,2.475,3172.947247826599,3172.947247826599,3172.947247826599
15,initial,quantile95,RS,2.55,3169.7588967631427,3169.7588967631427,3169.7588967631427
15,initial,quantile95,RS,2.625,3229.044482766091,3229.044482766091,3229.044482766091
15,initial,quantile95,RS,2.6999999999999997,3208.6233764519584,3208.6233764519584,3208.6233764519584
15,initial,quantile95,RS,2.775,3217.362784746521,3217.362784746521,3217.362784746521
15,initial,quantile95,RS,2.85,3206.970025045367,3206.970025045367,3206.970025045367
15,initial,quantile95,RS,2.925,3236.770668701742,3236.770668701742,3236.770668701742
15,initial,quantile95,RS,3.0,3233.07830837119,3233.07830837119,3233.07830837119
15,initial,quantile95,RS,3.0749999999999997,3230.19158726713,3230.19158726713,3230.19158726713
15,initial,quantile95,RS,3.15,3228.317553630536,3228.317553630536,3228.317553630536
15,initial,quantile95,RS,3.225,3222.3622032457015,3222.3622032457015,3222.3622032457015
15,initial,quantile95,RS,3.3,3279.996278575314,3279.996278575314,3279.996278575314
15,initial,quantile95,RS,3.375,3264.647377106713,3264.647377106713,3264.647377106713
15,initial,quantile95,RS,3.4499999999999997,3261.2286878812665,3261.2286878812665,3261.2286878812665
15,initial,quantile95,RS,3.525,3262.640742562595,3262.640742562595,3262.640742562595
15,initial,quantile95,RS,3.5999999999999996,3315.119204010204,3315.119204010204,3315.119204010204
15,initial,quantile95,RS,3.675,3287.03405098719,3287.03405098719,3287.03405098719
15,initial,quantile95,RS,3.75,3293.712896769096,3293.712896769096,3293.712896769096
15,initial,quantile95,RS,3.8249999999999997,3293.4704382791824,3293.4704382791824,3293.4704382791824
15,initial,quantile95,RS,3.9,3367.7604991379567,3367.7604991379567,3367.7604991379567
15,initial,quantile95,RS,3.9749999999999996,3312.6911008319216,3312.6911008319216,3312.6911008319216
15,initial,quantile95,RS,4.05,3311.8181955191353,3311.8181955191353,3311.8181955191353
15,initial,quantile95,RS,4.125,3284.041499978669,3284.041499978669,3284.041499978669
15,initial,quantile95,RS,4.2,3304.4396974207834,3304.4396974207834,3304.4396974207834
15,initial,quantile95,RS,4.2749999999999995,3348.8288803226674,3348.8288803226674,3348.8288803226674
15,initial,quantile95,RS,4.35,3357.7031001752184,3357.7031001752184,3357.7031001752184
15,initial,quantile95,RS,4.425,3329.560447838413,3329.560447838413,3329.560447838413
15,initial,quantile95,RS,4.5,3387.171526396176,3387.171526396176,3387.171526396176
15,initial,quantile95,RS,4.575,3375.4606272013907,3375.4606272013907,3375.4606272013907
15,initial,quantile95,RS,4.6499999999999995,3376.0280201708265,3376.0280201708265,3376.0280201708265
15,initial,quantile95,RS,4.725,3352.0706880999414,3352.0706880999414,3352.0706880999414
15,initial,quantile95,RS,4.8,3458.158090158081,3458.158090158081,3458.158090158081
15,initial,quantile95,RS,4.875,3385.9016440256055,3385.9016440256055,3385.9016440256055
15,initial,quantile95,RS,4.95,3356.7523535412956,3356.7523535412956,3356.7523535412956
15,initial,quantile95,RS,5.0249999999999995,3449.516294159076,3449.516294159076,3449.516294159076
15,initial,quantile95,RS,5.1,3428.3146926089566,3428.3146926089566,3428.3146926089566
15,initial,quantile95,RS,5.175,3409.1608113142956,3409.1608113142956,3409.1608113142956
15,initial,quantile95,RS,5.25,3479.4778119719285,3479.4778119719285,3479.4778119719285
15,initial,quantile95,RS,5.325,3435.960345618135,3435.960345618135,3435.960345618135
15,initial,quantile95,RS,5.3999999999999995,3458.9644485788285,3458.9644485788285,3458.9644485788285
15,initial,quantile95,RS,5.475,3433.069570333364,3433.069570333364,3433.069570333364
15,initial,quantile95,RS,5.55,3421.762361787517,3421.762361787517,3421.762361787517
15,initial,quantile95,RS,5.625,3496.572624571555,3496.572624571555,3496.572624571555
15,initial,quantile95,RS,5.7,3455.492319951488,3455.492319951488,3455.492319951488
15,initial,quantile95,RS,5.7749999999999995,3531.81498530951,3531.81498530951,3531.81498530951
15,initial,quantile95,RS,5.85,3512.8020871295957,3512.8020871295957,3512.8020871295957
15,initial,quantile95,RS,5.925,3549.363704500215,3549.363704500215,3549.363704500215
15,initial,quantile95,RS,6.0,3495.387721200377,3495.387721200377,3495.387721200377
15,initial,quantile95,RS,6.075,3465.325247133955,3465.325247133955,3465.325247133955
15,initial,quantile95,RS,6.1499999999999995,3481.6709316733745,3481.6709316733745,3481.6709316733745
15,initial,quantile95,RS,6.225,3468.5787322431634,3468.5787322431634,3468.5787322431634
15,initial,quantile95,RS,6.3,3553.055950565892,3553.055950565892,3553.055950565892
15,initial,quantile95,RS,6.375,3430.3464831097763,3430.3464831097763,3430.3464831097763
15,initial,quantile95,RS,6.45,3449.8434941663436,3449.8434941663436,3449.8434941663436
15,initial,quantile95,RS,6.5249999999999995,3568.227036700443,3568.227036700443,3568.227036700443
15,initial,quantile95,RS,6.6,3528.5696801310714,3528.5696801310714,3528.5696801310714
15,initial,quantile95,RS,6.675,3540.9950940602803,3540.9950940602803,3540.9950940602803
15,initial,quantile95,RS,6.75,3603.079157280735,3603.079157280735,3603.079157280735
15,initial,quantile95,RS,6.825,3580.0340173470177,3580.0340173470177,3580.0340173470177
15,initial,quantile95,RS,6.8999999999999995,3549.8645640890454,3549.8645640890454,3549.8645640890454
15,initial,quantile95,RS,6.975,3620.545060310404,3620.545060310404,3620.545060310404
15,initial,quantile95,RS,7.05,3531.415321914104,3531.415321914104,3531.415321914104
15,initial,quantile95,RS,7.125,3610.7245027843146,3610.7245027843146,3610.7245027843146
15,initial,quantile95,RS,7.199999999999999,3607.8009964733124,3607.8009964733124,3607.8009964733124
15,initial,quantile95,RS,7.2749999999999995,3615.210777453177,3615.210777453177,3615.210777453177
15,initial,quantile95,RS,7.35,3596.024531640162,3596.024531640162,3596.024531640162
15,initial,quantile95,RS,7.425,3581.3784862523935,3581.3784862523935,3581.3784862523935
15,initial,quantile95,RS,7.5,3624.204299240472,3624.204299240472,3624.204299240472
15,initial,quantile95,RS,7.574999999999999,3630.1790962699342,3630.1790962699342,3630.1790962699342
15,initial,quantile95,RS,7.6499999999999995,3566.1814082834953,3566.1814082834953,3566.1814082834953
15,initial,quantile95,RS,7.725,3607.9848687906106,3607.9848687906106,3607.9848687906106
15,initial,quantile95,RS,7.8,3572.2612343546407,3572.2612343546407,3572.2612343546407
15,initial,quantile95,RS,7.875,3598.395965153415,3598.395965153415,3598.395965153415
15,initial,quantile95,RS,7.949999999999999,3611.3761726782614,3611.3761726782614,3611.3761726782614
15,initial,quantile95,RS,8.025,3669.0328137805936,3669.0328137805936,3669.0328137805936
15,initial,quantile95,RS,8.1,3566.5543884481967,3566.5543884481967,3566.5543884481967
15,initial,quantile95,RS,8.174999999999999,3620.3364068881,3620.3364068881,3620.3364068881
15,initial,quantile95,RS,8.25,3633.5842595659597,3633.5842595659597,3633.5842595659597
15,initial,quantile95,RS,8.325,3688.0947533047365,3688.0947533047365,3688.0947533047365
15,initial,quantile95,RS,8.4,3725.1890961155186,3725.1890961155186,3725.1890961155186
15,initial,quantile95,RS,8.475,3687.074720865835,3687.074720865835,3687.074720865835
15,initial,quantile95,RS,8.549999999999999,3697.2022617324874,3697.2022617324874,3697.2022617324874
15,initial,quantile95,RS,8.625,3666.498520867858,3666.498520867858,3666.498520867858
15,initial,quantile95,RS,8.7,3644.579275328083,3644.579275328083,3644.579275328083
15,initial,quantile95,RS,8.775,3718.896827653839,3718.896827653839,3718.896827653839
15,initial,quantile95,RS,8.85,3710.9369962843693,3710.9369962843693,3710.9369962843693
15,initial,quantile95,RS,8.924999999999999,3703.004272328083,3703.004272328083,3703.004272328083
15,initial,quantile95,RS,9.0,3718.399609371718,3718.399609371718,3718.399609371718
15,operational,mean,DRO,0.0,655.9447754553792,629.9874508991477,681.9021000116106
15,operational,mean,DRO,0.075,655.9238079185261,629.9661319311567,681.8814839058955
15,operational,mean,DRO,0.15,655.7937711955811,629.8333442819035,681.7541981092588
15,operational,mean,DRO,0.22499999999999998,655.8417467888091,629.8816880380049,681.8018055396134
15,operational,mean,DRO,0.3,655.8417467888087,629.8816880380044,681.8018055396129
15,operational,mean,DRO,0.375,655.6586029979682,629.6966248026738,681.6205811932625
15,operational,mean,DRO,0.44999999999999996,655.6586029979684,629.696624802674,681.6205811932628
15,operational,mean,DRO,0.525,655.3530012775893,629.3876299668248,681.3183725883539
15,operational,mean,DRO,0.6,655.2594983668989,629.2945969723222,681.2243997614756
15,operational,mean,DRO,0.6749999999999999,655.2594983668989,629.2945969723222,681.2243997614756
15,operational,mean,DRO,0.75,655.2523108546867,629.2864215556417,681.2182001537317
15,operational,mean,DRO,0.825,655.4563543652284,629.4908269529437,681.4218817775131
15,operational,mean,DRO,0.8999999999999999,655.6769507396297,629.7133908567849,681.6405106224744
15,operational,mean,DRO,0.975,656.017402327568,630.0567809518319,681.9780237033041
15,operational,mean,DRO,1.05,656.0493213414304,630.0888754227401,682.0097672601207
15,operational,mean,DRO,1.125,657.6561355991813,631.7060716023118,683.6061995960508
15,operational,mean,DRO,1.2,657.4821864747464,631.5934384949152,683.3709344545777
15,operational,mean,DRO,1.275,657.4821864747465,631.5934384949153,683.3709344545778
15,operational,mean,DRO,1.3499999999999999,659.3084875442742,633.4311397983457,685.1858352902026
15,operational,mean,DRO,1.425,648.9581700746824,623.250415631209,674.6659245181557
15,operational,mean,DRO,1.5,648.9581700746816,623.2504156312083,674.6659245181548
15,operational,mean,DRO,1.575,650.1527204687477,624.4331435364874,675.872297401008
15,operational,mean,DRO,1.65,640.7865001595019,615.2711691992087,666.3018311197951
15,operational,mean,DRO,1.7249999999999999,641.0538247466542,615.5483218193672,666.5593276739412
15,operational,mean,DRO,1.7999999999999998,642.9761597156145,617.4842852260246,668.4680342052044
15,operational,mean,DRO,1.875,598.6096477733066,573.8413056824322,623.377989864181
15,operational,mean,DRO,1.95,599.5384882218611,574.7334383215214,624.3435381222009
15,operational,mean,DRO,2.025,600.2312189880727,575.3997994619583,625.062638514187
15,operational,mean,DRO,2.1,600.4419954825019,575.6065389334112,625.2774520315925
15,operational,mean,DRO,2.175,600.4419954825008,575.6065389334102,625.2774520315915
15,operational,mean,DRO,2.25,581.8929662076297,557.4407705415395,606.3451618737199
15,operational,mean,DRO,2.3249999999999997,570.557000851935,546.3251962082128,594.7888054956571
15,operational,mean,DRO,2.4,568.9190674449436,544.7385554748811,593.0995794150061
15,operational,mean,DRO,2.475,568.919067444942,544.7385554748795,593.0995794150045
15,operational,mean,DRO,2.55,562.7329704379861,538.7265932271,586.7393476488721
15,operational,mean,DRO,2.625,561.2156352909545,537.2424069483333,585.1888636335758
15,operational,mean,DRO,2.6999999999999997,559.0084483825511,535.1047898992789,582.9121068658234
15,operational,mean,DRO,2.775,559.0084483825506,535.1047898992783,582.9121068658228
15,operational,mean,DRO,2.85,557.6722003392875,533.8075160906909,581.5368845878842
15,operational,mean,DRO,2.925,556.9698795967453,533.0990157918686,580.8407434016219
15,operational,mean,DRO,3.0,556.9698795967454,533.0990157918687,580.840743401622
15,operational,mean,DRO,3.0749999999999997,548.0969806284627,524.4531265768238,571.7408346801016
15,operational,mean,DRO,3.15,546.4980872274774,522.8967115846934,570.0994628702614
15,operational,mean,DRO,3.225,537.0856769322012,513.6725420246548,560.4988118397475
15,operational,mean,DRO,3.3,522.693776654634,499.5661258984285,545.8214274108395
15,operational,mean,DRO,3.375,522.6937766546333,499.56612589842786,545.8214274108389
15,operational,mean,DRO,3.4499999999999997,517.1695254471939,494.14352649827714,540.1955243961107
15,operational,mean,DRO,3.525,515.271175432325,492.28591748865057,538.2564333759994
15,operational,mean,DRO,3.5999999999999996,509.303982547451,486.4246432096233,532.1833218852787
15,operational,mean,DRO,3.675,509.3039825474507,486.42464320962296,532.1833218852784
15,operational,mean,DRO,3.75,506.7836737032316,483.9793401455364,529.5880072609268
15,operational,mean,DRO,3.8249999999999997,506.7836737032304,483.9793401455352,529.5880072609257
15,operational,mean,DRO,3.9,502.50198950247164,479.848308340464,525.1556706644793
15,operational,mean,DRO,3.9749999999999996,501.51355474570624,478.87974729513934,524.1473621962732
15,operational,mean,DRO,4.05,429.0605018135079,408.0984211558526,450.0225824711633
15,operational,mean,DRO,4.125,429.0605018135078,408.09842115585246,450.02258247116316
15,operational,mean,DRO,4.2,414.2732599816542,393.6428880475676,434.90363191574073
15,operational,mean,DRO,4.2749999999999995,395.5283421569036,375.4929118692001,415.5637724446071
15,operational,mean,DRO,4.35,381.96811599118064,362.33766507916,401.5985669032013
15,operational,mean,DRO,4.425,375.24838155866587,355.8146486303447,394.682114486987
15,operational,mean,DRO,4.5,370.904615525244,351.6134593897791,390.19577166070894
15,operational,mean,DRO,4.575,366.36961349656593,347.2402279593331,385.4989990337988
15,operational,mean,DRO,4.6499999999999995,345.19002746573204,326.6551147582709,363.7249401731932
15,operational,mean,DRO,4.725,342.74514352593025,324.2822102564634,361.2080767953971
15,operational,mean,DRO,4.8,342.6803555405091,324.21984990044564,361.14086118057253
15,operational,mean,DRO,4.875,342.68035554050795,324.2198499004445,361.1408611805714
15,operational,mean,DRO,4.95,342.68035554050897,324.2198499004455,361.1408611805724
15,operational,mean,DRO,5.0249999999999995,342.68035554050783,324.2198499004444,361.1408611805713
15,operational,mean,DRO,5.1,342.68035554050795,324.2198499004445,361.1408611805714
15,operational,mean,DRO,5.175,341.91643356693163,323.4928298197932,360.34003731407006
15,operational,mean,DRO,5.25,340.22621402771665,321.84397559255416,358.60845246287914
15,operational,mean,DRO,5.325,332.51025868175964,314.48648519934795,350.5340321641713
15,operational,mean,DRO,5.3999999999999995,317.61081822268676,300.22875534515936,334.99288110021416
15,operational,mean,DRO,5.475,307.7869465164465,290.7739211626796,324.7999718702134
15,operational,mean,DRO,5.55,305.83762992774206,288.8980853066517,322.7771745488324
15,operational,mean,DRO,5.625,305.6311945111777,288.70209395071777,322.5602950716376
15,operational,mean,DRO,5.7,305.631194511178,288.7020939507181,322.56029507163794
15,operational,mean,DRO,5.7749999999999995,305.63119451117853,288.7020939507186,322.56029507163845
15,operational,mean,DRO,5.85,276.14894448700886,260.3807932527097,291.91709572130804
15,operational,mean,DRO,5.925,258.2474430871745,243.2645695204098,273.23031665393916
15,operational,mean,DRO,6.0,232.65785247389582,218.8004340662654,246.51527088152622
15,operational,mean,DRO,6.075,212.57250810400072,199.62064163099828,225.52437457700316
15,operational,mean,DRO,6.1499999999999995,212.57250810400205,199.62064163099956,225.52437457700455
15,operational,mean,DRO,6.225,210.4547999831574,197.61829611640968,223.2913038499051
15,operational,mean,DRO,6.3,202.7544591524948,190.28763307014853,215.22128523484108
15,operational,mean,DRO,6.375,202.25690301063392,189.8144113715793,214.69939464968854
15,operational,mean,DRO,6.45,197.66204322057598,185.52597977290876,209.7981066682432
15,operational,mean,DRO,6.5249999999999995,197.662043220576,185.52597977290878,209.79810666824324
15,operational,mean,DRO,6.6,195.5624926455842,183.5471095253354,207.577875765833
15,operational,mean,DRO,6.675,186.68029588377766,175.1107492248106,198.24984254274472
15,operational,mean,DRO,6.75,182.19537428343602,170.84644190213916,193.5443066647329
15,operational,mean,DRO,6.825,181.49515086149296,170.17775493611742,192.8125467868685
15,operational,mean,DRO,6.8999999999999995,178.9585335794559,167.7609082251559,190.15615893375588
15,operational,mean,DRO,6.975,177.1840265044861,166.1107906037038,188.2572624052684
15,operational,mean,DRO,7.05,157.20656072717452,147.1309451792137,167.28217627513533
15,operational,mean,DRO,7.125,153.94838927602348,144.00641010147731,163.89036845056964
15,operational,mean,DRO,7.199999999999999,140.9905103674552,131.62245426385226,150.3585664710581
15,operational,mean,DRO,7.2749999999999995,136.38064494216744,127.21457032927802,145.54671955505685
15,operational,mean,DRO,7.35,117.18181561457092,108.95021292424627,125.41341830489557
15,operational,mean,DRO,7.425,109.9186732922402,102.07973088304448,117.75761570143592
15,operational,mean,DRO,7.5,104.83284183225334,97.28726572185735,112.37841794264932
15,operational,mean,DRO,7.574999999999999,100.48119451249919,93.20036446272321,107.76202456227516
15,operational,mean,DRO,7.6499999999999995,100.48421160882559,93.2034399268473,107.76498329080388
15,operational,mean,DRO,7.725,98.02985230347235,91.03743727996252,105.02226732698219
15,operational,mean,DRO,7.8,96.29993860385308,89.47588681080916,103.123990396897
15,operational,mean,DRO,7.875,94.8866782906973,88.15830438158576,101.61505219980884
15,operational,mean,DRO,7.949999999999999,94.23212796335007,87.5674444263364,100.89681150036374
15,operational,mean,DRO,8.025,92.98689976132684,86.52242187621313,99.45137764644055
15,operational,mean,DRO,8.1,92.93534283677664,86.47210306543221,99.39858260812107
15,operational,mean,DRO,8.174999999999999,91.4309373245037,85.37156957057569,97.49030507843172
15,operational,mean,DRO,8.25,88.37732228073547,82.49815200817282,94.25649255329812
15,operational,mean,DRO,8.325,91.70564409297228,85.79543554233904,97.61585264360552
15,operational,mean,DRO,8.4,89.34275484981174,83.52981455748638,95.1556951421371
15,operational,mean,DRO,8.475,81.469219547512,75.85882898902159,87.0796101060024
15,operational,mean,DRO,8.549999999999999,78.35180151534159,72.8668456235982,83.83675740708499
15,operational,mean,DRO,8.625,77.60481957377793,72.18500015135588,83.02463899619998
15,operational,mean,DRO,8.7,73.9347853172042,68.75521241143474,79.11435822297366
15,operational,mean,DRO,8.775,71.91702979281857,66.87820487416847,76.95585471146866
15,operational,mean,DRO,8.85,71.21901519984921,66.2304968300977,76.20753356960071
15,operational,mean,DRO,8.924999999999999,71.51662858459098,66.55896636050957,76.47429080867238
15,operational,mean,DRO,9.0,71.51662858459139,66.55896636050996,76.47429080867282
15,operational,mean,ERM,0.0,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,0.075,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,0.15,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,0.22499999999999998,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,0.3,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,0.375,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,0.44999999999999996,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,0.525,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,0.6,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,0.6749999999999999,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,0.75,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,0.825,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,0.8999999999999999,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,0.975,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,1.05,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,1.125,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,1.2,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,1.275,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,1.3499999999999999,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,1.425,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,1.5,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,1.575,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,1.65,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,1.7249999999999999,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,1.7999999999999998,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,1.875,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,1.95,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,2.025,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,2.1,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,2.175,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,2.25,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,2.3249999999999997,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,2.4,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,2.475,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,2.55,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,2.625,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,2.6999999999999997,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,2.775,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,2.85,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,2.925,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,3.0,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,3.0749999999999997,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,3.15,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,3.225,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,3.3,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,3.375,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,3.4499999999999997,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,3.525,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,3.5999999999999996,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,3.675,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,3.75,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,3.8249999999999997,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,3.9,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,3.9749999999999996,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,4.05,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,4.125,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,4.2,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,4.2749999999999995,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,4.35,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,4.425,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,4.5,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,4.575,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,4.6499999999999995,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,4.725,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,4.8,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,4.875,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,4.95,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,5.0249999999999995,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,5.1,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,5.175,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,5.25,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,5.325,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,5.3999999999999995,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,5.475,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,5.55,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,5.625,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,5.7,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,5.7749999999999995,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,5.85,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,5.925,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,6.0,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,6.075,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,6.1499999999999995,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,6.225,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,6.3,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,6.375,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,6.45,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,6.5249999999999995,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,6.6,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,6.675,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,6.75,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,6.825,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,6.8999999999999995,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,6.975,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,7.05,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,7.125,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,7.199999999999999,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,7.2749999999999995,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,7.35,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,7.425,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,7.5,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,7.574999999999999,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,7.6499999999999995,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,7.725,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,7.8,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,7.875,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,7.949999999999999,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,8.025,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,8.1,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,8.174999999999999,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,8.25,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,8.325,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,8.4,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,8.475,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,8.549999999999999,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,8.625,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,8.7,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,8.775,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,8.85,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,8.924999999999999,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,ERM,9.0,655.9447754553796,629.9874508991481,681.9021000116111
15,operational,mean,RS,0.0,642.6019612337714,617.1081175875469,668.0958048799959
15,operational,mean,RS,0.075,655.9447754553873,629.987450899156,681.9021000116187
15,operational,mean,RS,0.15,614.61132267797,589.537228202486,639.685417153454
15,operational,mean,RS,0.22499999999999998,618.2071448463241,593.0762621248841,643.3380275677641
15,operational,mean,RS,0.3,583.2403699429417,558.7520145006828,607.7287253852006
15,operational,mean,RS,0.375,642.6019612337709,617.1081175875464,668.0958048799954
15,operational,mean,RS,0.44999999999999996,596.108679409401,571.3342145784458,620.8831442403563
15,operational,mean,RS,0.525,581.0560457092265,556.6192545324171,605.4928368860359
15,operational,mean,RS,0.6,536.1592988113787,512.7641381981081,559.5544594246493
15,operational,mean,RS,0.6749999999999999,543.5002965177258,519.9584169130812,567.0421761223704
15,operational,mean,RS,0.75,506.31539351948805,483.5258820074523,529.1049050315238
15,operational,mean,RS,0.825,517.8533839802665,494.8176467148876,540.8891212456454
15,operational,mean,RS,0.8999999999999999,516.7819174415035,493.76305087539157,539.8007840076154
15,operational,mean,RS,0.975,506.24392608827725,483.45066734537863,529.0371848311759
15,operational,mean,RS,1.05,543.2957138258801,519.7579058442448,566.8335218075154
15,operational,mean,RS,1.125,483.9536356225739,461.7016816141689,506.205589630979
15,operational,mean,RS,1.2,442.71506325095993,421.4268505374566,464.0032759644633
15,operational,mean,RS,1.275,507.9711161358749,485.1245109214004,530.8177213503494
15,operational,mean,RS,1.3499999999999999,469.49788047257067,447.575274256745,491.42048668839635
15,operational,mean,RS,1.425,462.63805632849767,440.87117065411627,484.40494200287907
15,operational,mean,RS,1.5,466.8017343151352,444.9399188467867,488.6635497834837
15,operational,mean,RS,1.575,456.60700521460234,434.9800923916425,478.2339180375622
15,operational,mean,RS,1.65,457.2100205043255,435.5689337033097,478.85110730534126
15,operational,mean,RS,1.7249999999999999,469.0900305892497,447.17659639922823,491.00346477927116
15,operational,mean,RS,1.7999999999999998,400.2403004356706,380.05088482295514,420.429716048386
15,operational,mean,RS,1.875,441.33195888708497,420.07885938913955,462.5850583850304
15,operational,mean,RS,1.95,456.5516709913805,434.92606068744453,478.17728129531645
15,operational,mean,RS,2.025,441.9954738214577,420.72549761238326,463.2654500305322
15,operational,mean,RS,2.1,459.3100766530684,437.6200283576105,481.00012494852626
15,operational,mean,RS,2.175,380.3681198807277,360.78306066357976,399.95317909787565
15,operational,mean,RS,2.25,420.1899859024476,399.4182095864084,440.96176221848674
15,operational,mean,RS,2.3249999999999997,351.5827134371784,332.84656952339304,370.3188573509638
15,operational,mean,RS,2.4,390.05225358739574,370.18792115604464,409.91658601874684
15,operational,mean,RS,2.475,392.09095057763824,372.16832590146714,412.01357525380934
15,operational,mean,RS,2.55,394.89144877817574,374.87685014539693,414.90604741095456
15,operational,mean,RS,2.625,337.9557329425237,319.6722481313771,356.2392177536703
15,operational,mean,RS,2.6999999999999997,356.62014571937465,337.7389016679844,375.5013897707649
15,operational,mean,RS,2.775,347.58651156390596,328.974364672722,366.1986584550899
15,operational,mean,RS,2.85,358.50469354425115,339.57384694935786,377.43554013914445
15,operational,mean,RS,2.925,333.46967240660706,315.3949013717606,351.5444434414535
15,operational,mean,RS,3.0,335.8393269828246,317.6613455810579,354.01730838459133
15,operational,mean,RS,3.0749999999999997,337.3297732081069,319.0765486694704,355.58299774674333
15,operational,mean,RS,3.15,338.35955082374056,320.0568135005121,356.66228814696905
15,operational,mean,RS,3.225,342.6791507932486,324.21869094441354,361.13961064208365
15,operational,mean,RS,3.3,304.83848680120036,287.9393914266589,321.7375821757418
15,operational,mean,RS,3.375,316.38957542960566,299.06174829172056,333.71740256749075
15,operational,mean,RS,3.4499999999999997,318.48021720843246,301.06101479077853,335.8994196260864
15,operational,mean,RS,3.525,317.5916430808729,300.2105268332992,334.97275932844667
15,operational,mean,RS,3.5999999999999996,280.04505454119743,264.1271895942779,295.96291948811694
15,operational,mean,RS,3.675,299.7544306089573,283.05159189623146,316.45726932168316
15,operational,mean,RS,3.75,294.5909666085772,278.0795033028382,311.10242991431625
15,operational,mean,RS,3.8249999999999997,294.7612056235402,278.2429943407651,311.2794169063153
15,operational,mean,RS,3.9,247.60993534410366,233.1230645939317,262.0968060942756
15,operational,mean,RS,3.9749999999999996,281.64294122392823,265.65813119486734,297.6277512529891
15,operational,mean,RS,4.05,282.2214579283766,266.2125870934032,298.23032876335
15,operational,mean,RS,4.125,301.867733338346,285.0815205390425,318.6539461376495
15,operational,mean,RS,4.2,287.1859269519463,270.9728168013064,303.39903710258625
15,operational,mean,RS,4.2749999999999995,258.28872271288066,243.30376744238973,273.2736779833716
15,operational,mean,RS,4.35,253.8025625461704,239.04384292907542,268.5612821632654
15,operational,mean,RS,4.425,267.83341112726686,252.35069377215373,283.31612848238
15,operational,mean,RS,4.5,234.49825933305587,220.56264651523594,248.4338721508758
15,operational,mean,RS,4.575,242.73597818639607,228.460337144784,257.0116192280081
15,operational,mean,RS,4.6499999999999995,242.3272216256527,228.06808308733665,256.5863601639688
15,operational,mean,RS,4.725,256.6282855443706,241.7264195698448,271.53015151889645
15,operational,mean,RS,4.8,196.98319145381595,184.89601851982445,209.07036438780744
15,operational,mean,RS,4.875,235.37083196502772,221.39832443930226,249.34333949075318
15,operational,mean,RS,4.95,254.27449299486906,239.49169333076333,269.0572926589748
15,operational,mean,RS,5.0249999999999995,199.47345129661872,187.2090736652155,211.73782892802194
15,operational,mean,RS,5.1,209.91431074496313,197.1033544478766,222.72526704204967
15,operational,mean,RS,5.175,220.26566239054526,206.96491233171923,233.56641244937128
15,operational,mean,RS,5.25,187.0894608239215,175.49839992015018,198.68052172769285
15,operational,mean,RS,5.325,205.41331661233505,192.81724655220995,218.00938667246015
15,operational,mean,RS,5.3999999999999995,196.7585129080749,184.6876500205216,208.82937579562818
15,operational,mean,RS,5.475,207.10080653760716,194.42386410939153,219.77774896582278
15,operational,mean,RS,5.55,212.5290343085125,199.57936112739304,225.47870748963197
15,operational,mean,RS,5.625,178.6234902761808,167.4394470527804,189.8075334995812
15,operational,mean,RS,5.7,197.73511831304762,185.5938032811149,209.87643334498034
15,operational,mean,RS,5.7749999999999995,163.12711800829496,152.7369114154312,173.51732460115872
15,operational,mean,RS,5.85,172.13155444258066,161.29600264084857,182.96710624431276
15,operational,mean,RS,5.925,155.05431653855075,145.06880236494345,165.03983071215805
15,operational,mean,RS,6.0,179.24471122155865,168.0298384028803,190.459584040237
15,operational,mean,RS,6.075,194.07155304816246,182.1458950416169,205.997211054708
15,operational,mean,RS,6.1499999999999995,186.14545600927258,174.6040999215939,197.68681209695126
15,operational,mean,RS,6.225,192.89826306864637,181.04402276108527,204.75250337620747
15,operational,mean,RS,6.3,152.8530399603379,142.95478085573328,162.75129906494251
15,operational,mean,RS,6.375,208.706292353108,195.95273807981252,221.4598466264035
15,operational,mean,RS,6.45,199.37643411465714,187.11886522605076,211.63400300326353
15,operational,mean,RS,6.5249999999999995,145.30727319949912,135.75568772672432,154.85885867227393
15,operational,mean,RS,6.6,164.59926039844646,154.13377732094153,175.0647434759514
15,operational,mean,RS,6.675,159.10805087137987,148.92914350775936,169.28695823500038
15,operational,mean,RS,6.75,127.8040249051326,119.03735433569749,136.57069547456769
15,operational,mean,RS,6.825,139.81618191881435,130.51895572777158,149.11340810985712
15,operational,mean,RS,6.8999999999999995,154.75283931958222,144.7791436664583,164.72653497270613
15,operational,mean,RS,6.975,120.07070929164291,111.68875659978114,128.4526619835047
15,operational,mean,RS,7.05,163.30648335215454,152.90702438549627,173.70594231881282
15,operational,mean,RS,7.125,124.32856855778016,115.7316267496904,132.9255103658699
15,operational,mean,RS,7.199999999999999,125.6388153648283,116.97718940696616,134.30044132269046
15,operational,mean,RS,7.2749999999999995,122.35222961873883,113.85418948762529,130.85026974985237
15,operational,mean,RS,7.35,131.15396729153412,122.22873750413649,140.07919707893174
15,operational,mean,RS,7.425,139.39520528172037,130.1235514634528,148.66685909998793
15,operational,mean,RS,7.5,118.54187283061383,110.23900391170837,126.84474174951929
15,operational,mean,RS,7.574999999999999,116.10671272889792,107.93181025980894,124.2816151979869
15,operational,mean,RS,7.6499999999999995,146.4269326938368,136.82882957310088,156.0250358145727
15,operational,mean,RS,7.725,125.55568663052411,116.89813212655488,134.21324113449333
15,operational,mean,RS,7.8,143.1319870794239,133.67207549550588,152.59189866334194
15,operational,mean,RS,7.875,130.0180335643246,121.14617939618638,138.88988773246285
15,operational,mean,RS,7.949999999999999,124.038641346198,115.45611088346789,132.62117180892812
15,operational,mean,RS,8.025,101.97603487769034,94.5975076587458,109.35456209663488
15,operational,mean,RS,8.1,146.22203869404456,136.63241964014793,155.81165774794118
15,operational,mean,RS,8.174999999999999,120.15869135676319,111.77221134015322,128.54517137337314
15,operational,mean,RS,8.25,114.75895438661657,106.65673609500595,122.86117267822718
15,operational,mean,RS,8.325,98.79605627371855,91.70279772367114,105.88931482376596
15,operational,mean,RS,8.4,93.58014461244342,87.00918643286448,100.15110279202236
15,operational,mean,RS,8.475,98.89886256039794,91.79260306645104,106.00512205434485
15,operational,mean,RS,8.549999999999999,97.83969830909395,90.86192053086137,104.81747608732653
15,operational,mean,RS,8.625,102.82121641872732,95.39375581636766,110.24867702108698
15,operational,mean,RS,8.7,110.53049285388467,102.65932879708551,118.40165691068383
15,operational,mean,RS,8.775,94.21511521872849,87.55805245428296,100.87217798317401
15,operational,mean,RS,8.85,96.35423615430201,89.53243169793859,103.17604061066544
15,operational,mean,RS,8.924999999999999,96.67002638172376,89.78304586388164,103.55700689956588
15,operational,mean,RS,9.0,94.2119333959596,87.55228532712808,100.87158146479113
15,operational,quantile95,DRO,0.0,1645.4242543207483,1610.3356032632796,1657.5578086749108
15,operational,quantile95,DRO,0.075,1645.6894002338397,1610.6147042244286,1657.738219536197
15,operational,quantile95,DRO,0.15,1646.2779897939279,1612.2586250515324,1659.6394415809505
15,operational,quantile95,DRO,0.22499999999999998,1646.3162603273083,1612.3450674706414,1659.690273027139
15,operational,quantile95,DRO,0.3,1646.3162603273076,1612.3450674706407,1659.6902730271388
15,operational,quantile95,DRO,0.375,1646.3162603273076,1612.103466444838,1659.5339221436761
15,operational,quantile95,DRO,0.44999999999999996,1646.3162603273079,1612.1034664448382,1659.5339221436764
15,operational,quantile95,DRO,0.525,1646.3162603273088,1611.6347271867635,1659.2305799005298
15,operational,quantile95,DRO,0.6,1646.3954552446025,1611.745940335668,1659.067855130324
15,operational,quantile95,DRO,0.6749999999999999,1646.395455244602,1611.7459403356677,1659.067855130324
15,operational,quantile95,DRO,0.75,1646.7170311752807,1612.9378858674536,1660.4261962478377
15,operational,quantile95,DRO,0.825,1646.820495677795,1613.0279843079668,1660.7072999265704
15,operational,quantile95,DRO,0.8999999999999999,1646.8204956777956,1612.92556702042,1660.3823312515094
15,operational,quantile95,DRO,0.975,1646.8204956777952,1612.7736536569873,1659.900312193779
15,operational,quantile95,DRO,1.05,1646.8217858068847,1612.7713938809645,1659.9293340131428
15,operational,quantile95,DRO,1.125,1646.983205348672,1615.0443579699806,1661.2659237681517
15,operational,quantile95,DRO,1.2,1640.9653203508503,1615.4355543368758,1657.1504576429443
15,operational,quantile95,DRO,1.275,1640.9653203508503,1615.4355543368756,1657.1504576429443
15,operational,quantile95,DRO,1.3499999999999999,1643.4310051535656,1614.0569965505335,1659.6275075911387
15,operational,quantile95,DRO,1.425,1627.9246209297794,1600.166605851313,1644.847490203273
15,operational,quantile95,DRO,1.5,1627.9246209297785,1600.1666058513115,1644.8474902032722
15,operational,quantile95,DRO,1.575,1629.0070179976906,1601.4953363670536,1645.459129730321
15,operational,quantile95,DRO,1.65,1614.4761801295483,1579.5959155120156,1624.9098852546247
15,operational,quantile95,DRO,1.7249999999999999,1614.017563228243,1576.7313812944967,1621.824223768095
15,operational,quantile95,DRO,1.7999999999999998,1613.8496933178674,1575.6352423820467,1623.5931108659595
15,operational,quantile95,DRO,1.875,1553.2060041612622,1517.3617807140351,1566.4322640024898
15,operational,quantile95,DRO,1.95,1554.5829534873594,1524.3177789302954,1568.3983942725483
15,operational,quantile95,DRO,2.025,1556.4771983726541,1523.6644799183036,1570.5197892771573
15,operational,quantile95,DRO,2.1,1556.8135571099644,1523.7487195894066,1570.8080129211949
15,operational,quantile95,DRO,2.175,1556.813557109963,1523.7487195894053,1570.8080129211933
15,operational,quantile95,DRO,2.25,1527.964369253845,1496.4482553282608,1545.8561042284032
15,operational,quantile95,DRO,2.3249999999999997,1510.878501296266,1479.1908452900857,1529.1493900977905
15,operational,quantile95,DRO,2.4,1507.6836583821032,1476.1533484206411,1526.675120281567
15,operational,quantile95,DRO,2.475,1507.683658382101,1476.1533484206386,1526.6751202815644
15,operational,quantile95,DRO,2.55,1496.3782295946476,1464.8692001735374,1518.758933864906
15,operational,quantile95,DRO,2.625,1493.8245731446968,1462.3155437235862,1516.2052774149552
15,operational,quantile95,DRO,2.6999999999999997,1489.9396180515682,1458.6885141999057,1515.130956412411
15,operational,quantile95,DRO,2.775,1489.9396180515675,1458.6885141999053,1515.1309564124103
15,operational,quantile95,DRO,2.85,1487.3698480903274,1456.4209195678668,1513.4073099575266
15,operational,quantile95,DRO,2.925,1488.078433112121,1455.8466227962092,1510.9852769288757
15,operational,quantile95,DRO,3.0,1488.078433112121,1455.8466227962092,1510.9852769288757
15,operational,quantile95,DRO,3.0749999999999997,1471.2505545431604,1440.9319839327636,1497.931490205759
15,operational,quantile95,DRO,3.15,1468.1032878355093,1438.2538656051497,1495.5156430917007
15,operational,quantile95,DRO,3.225,1453.5860922278976,1423.7296468258332,1480.991424312384
15,operational,quantile95,DRO,3.3,1431.9017798269274,1402.0453344248626,1459.3071119114136
15,operational,quantile95,DRO,3.375,1431.9017798269258,1402.0453344248615,1459.3071119114124
15,operational,quantile95,DRO,3.4499999999999997,1424.0666666713337,1395.7168792450325,1452.720061769101
15,operational,quantile95,DRO,3.525,1421.0064772848455,1393.2921668925107,1450.5582166407917
15,operational,quantile95,DRO,3.5999999999999996,1413.083802774193,1389.21185436467,1443.64644731524
15,operational,quantile95,DRO,3.675,1413.0838027741925,1389.2118543646695,1443.6464473152396
15,operational,quantile95,DRO,3.75,1406.0694979099053,1385.641455377492,1440.9732165274502
15,operational,quantile95,DRO,3.8249999999999997,1406.0694979099035,1385.6414553774903,1440.973216527448
15,operational,quantile95,DRO,3.9,1395.737614062756,1373.8010929393183,1435.6738742902196
15,operational,quantile95,DRO,3.9749999999999996,1394.3686761093409,1373.0454599567229,1434.6245844663556
15,operational,quantile95,DRO,4.05,1274.254720966676,1257.0439908021845,1314.4514242855955
15,operational,quantile95,DRO,4.125,1274.2547209666764,1257.0439908021847,1314.451424285595
15,operational,quantile95,DRO,4.2,1249.84384788135,1236.6007537380606,1288.0672184381076
15,operational,quantile95,DRO,4.2749999999999995,1211.2470989123944,1197.3432693908262,1248.849324196919
15,operational,quantile95,DRO,4.35,1183.2758676193391,1173.3499674093869,1224.695038003824
15,operational,quantile95,DRO,4.425,1169.7350873564449,1161.3537581260757,1213.337253039546
15,operational,quantile95,DRO,4.5,1161.4148354757972,1152.5561111444335,1205.07468021786
15,operational,quantile95,DRO,4.575,1150.4796181763768,1142.558687750418,1195.0190424557456
15,operational,quantile95,DRO,4.6499999999999995,1113.2206910805896,1102.6828345600295,1154.446783149941
15,operational,quantile95,DRO,4.725,1109.0413336203987,1097.8888378426814,1149.7293425827413
15,operational,quantile95,DRO,4.8,1108.6647746586182,1097.8558392748228,1149.8206933198323
15,operational,quantile95,DRO,4.875,1108.6647746586177,1097.8558392748203,1149.8206933198294
15,operational,quantile95,DRO,4.95,1108.6647746586182,1097.8558392748225,1149.8206933198317
15,operational,quantile95,DRO,5.0249999999999995,1108.664774658618,1097.8558392748196,1149.8206933198283
15,operational,quantile95,DRO,5.1,1108.6647746586154,1097.8558392748207,1149.8206933198312
15,operational,quantile95,DRO,5.175,1104.0691868865654,1099.375075457633,1151.2698765441676
15,operational,quantile95,DRO,5.25,1101.5822119800766,1099.2111157838453,1150.586931662897
15,operational,quantile95,DRO,5.325,1081.7792164645284,1074.2872743744988,1130.7998214515046
15,operational,quantile95,DRO,5.3999999999999995,1050.2676909520237,1028.3276944672807,1084.0148598779751
15,operational,quantile95,DRO,5.475,1029.8333776031388,1002.3105414312574,1059.2528872685414
15,operational,quantile95,DRO,5.55,1026.0291768969803,997.1367165918798,1054.344115954818
15,operational,quantile95,DRO,5.625,1025.5441730721097,996.5191822334523,1053.5130383913408
15,operational,quantile95,DRO,5.7,1025.5441730721102,996.5191822334524,1053.5130383913404
15,operational,quantile95,DRO,5.7749999999999995,1025.544173072111,996.5191822334536,1053.5130383913413
15,operational,quantile95,DRO,5.85,957.5181671452988,928.1888214637585,983.0885972155239
15,operational,quantile95,DRO,5.925,913.6169608157597,880.3536346353534,926.8986738794023
15,operational,quantile95,DRO,6.0,842.3250260889777,805.8744135780064,856.1181577538387
15,operational,quantile95,DRO,6.075,779.7398275065125,743.6024094582948,802.38772181859
15,operational,quantile95,DRO,6.1499999999999995,779.7398275065173,743.6024094582991,802.387721818594
15,operational,quantile95,DRO,6.225,773.7510201351179,734.1575950958661,791.9863240814287
15,operational,quantile95,DRO,6.3,747.3622132394952,709.0996084976545,767.1356059782971
15,operational,quantile95,DRO,6.375,745.6062603215692,707.5247679055997,765.5526150746823
15,operational,quantile95,DRO,6.45,724.4277739011462,686.3326963770916,746.4050100811664
15,operational,quantile95,DRO,6.5249999999999995,724.4277739011458,686.3326963770913,746.4050100811663
15,operational,quantile95,DRO,6.6,714.366663768622,678.082260497767,737.9946323098703
15,operational,quantile95,DRO,6.675,684.6083181216749,650.141363435328,702.7655633791359
15,operational,quantile95,DRO,6.75,670.1837018759945,635.29609218675,685.2071111482339
15,operational,quantile95,DRO,6.825,668.0045452973553,632.9897495427568,682.8205581868114
15,operational,quantile95,DRO,6.8999999999999995,659.6108651629119,624.4769711580145,674.0045706645651
15,operational,quantile95,DRO,6.975,652.8801142016918,619.4074520408475,666.7945417796542
15,operational,quantile95,DRO,7.05,572.9146714899211,538.8303032417467,585.8521365390442
15,operational,quantile95,DRO,7.125,563.7360294547173,527.4578489296297,575.1242035168922
15,operational,quantile95,DRO,7.199999999999999,520.5511853031531,480.4389872965334,531.3726011524803
15,operational,quantile95,DRO,7.2749999999999995,502.72809445201295,464.7191626540768,516.6111964051271
15,operational,quantile95,DRO,7.35,421.24638374991633,393.7297075885717,442.2876856529466
15,operational,quantile95,DRO,7.425,386.6617825390781,368.1714248322927,411.9840967989346
15,operational,quantile95,DRO,7.5,363.1270141169796,344.6302943335111,390.36289674319244
15,operational,quantile95,DRO,7.574999999999999,347.5851087866245,327.15129554999606,369.26508642500124
15,operational,quantile95,DRO,7.6499999999999995,347.5684183793693,327.15445865411033,369.2542647624754
15,operational,quantile95,DRO,7.725,331.23726695437927,310.16760317321365,345.38317109056766
15,operational,quantile95,DRO,7.8,309.8585561678974,303.4714850891324,332.6194490315823
15,operational,quantile95,DRO,7.875,306.26377910212796,297.08944713288764,326.8588474062311
15,operational,quantile95,DRO,7.949999999999999,304.1227787273209,294.4638172990962,319.46401319516366
15,operational,quantile95,DRO,8.025,288.0185084474796,284.8144619883527,301.7412497753153
15,operational,quantile95,DRO,8.1,288.01252473479695,284.6382751458639,301.65907161299606
15,operational,quantile95,DRO,8.174999999999999,266.5213133627428,258.663962465891,276.3935670107316
15,operational,quantile95,DRO,8.25,257.6785771642723,248.52361633565312,267.26982480563277
15,operational,quantile95,DRO,8.325,264.0623041231312,253.70085241874276,275.0990859629917
15,operational,quantile95,DRO,8.4,261.05108354233715,252.56080155746258,274.200419314404
15,operational,quantile95,DRO,8.475,250.23752099960302,236.63854086377393,269.4660913025097
15,operational,quantile95,DRO,8.549999999999999,247.6327550896387,234.29435061652887,254.7441221319623
15,operational,quantile95,DRO,8.625,244.9095702279186,231.44887542442848,252.97207804918682
15,operational,quantile95,DRO,8.7,234.1566334814734,221.59401448883543,246.44850231924573
15,operational,quantile95,DRO,8.775,229.22377669909886,215.27001199055954,238.63489647504474
15,operational,quantile95,DRO,8.85,225.3780271154592,213.00886555374097,235.78190696317498
15,operational,quantile95,DRO,8.924999999999999,227.37751220539403,212.8907514280393,233.91312258299422
15,operational,quantile95,DRO,9.0,227.37751220539465,212.89075142804086,233.91312258299592
15,operational,quantile95,ERM,0.0,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,0.075,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,0.15,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,0.22499999999999998,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,0.3,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,0.375,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,0.44999999999999996,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,0.525,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,0.6,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,0.6749999999999999,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,0.75,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,0.825,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,0.8999999999999999,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,0.975,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,1.05,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,1.125,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,1.2,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,1.275,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,1.3499999999999999,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,1.425,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,1.5,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,1.575,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,1.65,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,1.7249999999999999,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,1.7999999999999998,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,1.875,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,1.95,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,2.025,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,2.1,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,2.175,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,2.25,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,2.3249999999999997,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,2.4,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,2.475,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,2.55,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,2.625,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,2.6999999999999997,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,2.775,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,2.85,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,2.925,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,3.0,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,3.0749999999999997,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,3.15,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,3.225,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,3.3,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,3.375,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,3.4499999999999997,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,3.525,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,3.5999999999999996,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,3.675,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,3.75,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,3.8249999999999997,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,3.9,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,3.9749999999999996,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,4.05,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,4.125,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,4.2,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,4.2749999999999995,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,4.35,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,4.425,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,4.5,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,4.575,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,4.6499999999999995,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,4.725,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,4.8,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,4.875,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,4.95,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,5.0249999999999995,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,5.1,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,5.175,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,5.25,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,5.325,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,5.3999999999999995,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,5.475,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,5.55,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,5.625,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,5.7,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,5.7749999999999995,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,5.85,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,5.925,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,6.0,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,6.075,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,6.1499999999999995,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,6.225,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,6.3,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,6.375,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,6.45,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,6.5249999999999995,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,6.6,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,6.675,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,6.75,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,6.825,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,6.8999999999999995,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,6.975,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,7.05,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,7.125,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,7.199999999999999,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,7.2749999999999995,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,7.35,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,7.425,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,7.5,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,7.574999999999999,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,7.6499999999999995,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,7.725,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,7.8,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,7.875,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,7.949999999999999,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,8.025,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,8.1,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,8.174999999999999,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,8.25,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,8.325,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,8.4,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,8.475,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,8.549999999999999,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,8.625,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,8.7,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,8.775,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,8.85,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,8.924999999999999,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,ERM,9.0,1645.424254320749,1610.3356032632803,1657.557808674911
15,operational,quantile95,RS,0.0,1613.849693317867,1575.635242382046,1623.5122828340602
15,operational,quantile95,RS,0.075,1645.4242543206617,1610.3356032631884,1657.5578086748517
15,operational,quantile95,RS,0.15,1576.8931120976324,1541.0249971408725,1586.656182981948
15,operational,quantile95,RS,0.22499999999999998,1581.768730405321,1545.1743638798687,1591.1107995459597
15,operational,quantile95,RS,0.3,1530.4073661035925,1498.705652703653,1547.8812975873952
15,operational,quantile95,RS,0.375,1613.8496933178667,1575.6352423820456,1623.5122828340598
15,operational,quantile95,RS,0.44999999999999996,1551.449929208836,1519.1195925503173,1566.5264019410922
15,operational,quantile95,RS,0.525,1526.7335393446435,1495.2174254190597,1544.6294833373406
15,operational,quantile95,RS,0.6,1452.2068589983448,1422.3504135962803,1479.612191082831
15,operational,quantile95,RS,0.6749999999999999,1463.505214262938,1433.6535675629846,1490.9153450495355
15,operational,quantile95,RS,0.75,1405.0511480795756,1384.9318275041494,1440.4456117279751
15,operational,quantile95,RS,0.825,1424.8485068501866,1396.339558981873,1453.5925933257295
15,operational,quantile95,RS,0.8999999999999999,1423.5189720443577,1395.2821461848312,1452.2557648620189
15,operational,quantile95,RS,0.975,1406.6583449225066,1382.3608733913295,1440.2005670410863
15,operational,quantile95,RS,1.05,1463.1907931303545,1433.3389943188185,1490.6007718053695
15,operational,quantile95,RS,1.125,1366.4051752504727,1345.8571106979532,1407.0342819259324
15,operational,quantile95,RS,1.2,1297.1960245495254,1278.747255706629,1338.5556976249495
15,operational,quantile95,RS,1.275,1410.725979489819,1386.3771371434182,1442.3196798042734
15,operational,quantile95,RS,1.3499999999999999,1342.686401773291,1322.6750665901411,1383.6510362252816
15,operational,quantile95,RS,1.425,1331.265273747903,1311.253938564753,1372.2299081998935
15,operational,quantile95,RS,1.5,1338.2168452991436,1318.205510115994,1379.1814797511347
15,operational,quantile95,RS,1.575,1321.0743162324725,1301.2205335426754,1362.038950684463
15,operational,quantile95,RS,1.65,1322.1009905465787,1302.1232432859824,1363.0656249985695
15,operational,quantile95,RS,1.7249999999999999,1342.0116949855073,1322.0003598023575,1382.9763294374982
15,operational,quantile95,RS,1.7999999999999998,1220.6530906475587,1206.8786306253219,1259.041279805403
15,operational,quantile95,RS,1.875,1294.7856187808643,1276.3197011814432,1336.2276567960487
15,operational,quantile95,RS,1.95,1320.980037497267,1301.1376383813886,1361.9446719492578
15,operational,quantile95,RS,2.025,1295.9433501707304,1277.4856692151086,1337.345827844073
15,operational,quantile95,RS,2.1,1325.6614192580455,1305.6500840748956,1366.626053710036
15,operational,quantile95,RS,2.175,1180.1455175307353,1170.5894975707836,1222.008931078947
15,operational,quantile95,RS,2.25,1259.68814615792,1244.9575161306868,1298.7023580803489
15,operational,quantile95,RS,2.3249999999999997,1123.426827850636,1118.4480783870279,1171.514678804856
15,operational,quantile95,RS,2.4,1199.4335510916158,1187.130576158893,1238.3247376543002
15,operational,quantile95,RS,2.475,1203.4658438842828,1190.57701740153,1241.7774492287642
15,operational,quantile95,RS,2.55,1209.8212117422884,1196.093504052253,1247.5431355098285
15,operational,quantile95,RS,2.625,1095.2403778532757,1092.7156655037352,1144.9274779370983
15,operational,quantile95,RS,2.6999999999999997,1132.951597789872,1129.2882979537114,1182.5835168509461
15,operational,quantile95,RS,2.775,1116.7478153906243,1108.6257614313806,1160.8260432018508
15,operational,quantile95,RS,2.85,1136.2991375143854,1131.5351506004467,1185.0647428752109
15,operational,quantile95,RS,2.925,1083.8323266425148,1078.1007187791622,1133.640343568508
15,operational,quantile95,RS,3.0,1088.9462029549095,1084.8684148516659,1139.2001702528798
15,operational,quantile95,RS,3.0749999999999997,1093.408046777277,1090.5761156837873,1143.2857479020302
15,operational,quantile95,RS,3.15,1096.4070115905695,1093.8017831919171,1145.9678551600327
15,operational,quantile95,RS,3.225,1108.6576623287076,1097.8552160080155,1149.8224187244693
15,operational,quantile95,RS,3.3,1023.9869153857268,994.6746641765234,1051.5799103819627
15,operational,quantile95,RS,3.375,1047.5693255741733,1024.6518454698712,1080.2967240746466
15,operational,quantile95,RS,3.4499999999999997,1052.224078728519,1030.9274247133249,1086.685537182226
15,operational,quantile95,RS,3.525,1050.225533543614,1028.2649102234664,1083.9486157754054
15,operational,quantile95,RS,3.5999999999999996,966.8704317878799,937.5902256520932,993.0329925826939
15,operational,quantile95,RS,3.675,1013.6797087878716,983.1704768724392,1039.6602501945658
15,operational,quantile95,RS,3.75,1002.06718685804,971.4180408960568,1027.9914949465685
15,operational,quantile95,RS,3.8249999999999997,1002.4658428236879,971.8264428443134,1028.3843864792318
15,operational,quantile95,RS,3.9,884.9686351068327,848.1614799929084,894.9161825647219
15,operational,quantile95,RS,3.9749999999999996,970.8627762818884,941.3450046806034,997.154267223017
15,operational,quantile95,RS,4.05,972.2980277779811,942.7094047763823,998.6358692245988
15,operational,quantile95,RS,4.125,1018.0934614156535,987.9710273021863,1044.679237799177
15,operational,quantile95,RS,4.2,984.4299283168366,954.3731036969257,1010.6092653116123
15,operational,quantile95,RS,4.2749999999999995,913.7426869152785,880.4784643082661,927.0658346034614
15,operational,quantile95,RS,4.35,902.1922609956242,865.8516411977562,911.9393634854807
15,operational,quantile95,RS,4.425,937.1169767500802,908.6793126493421,965.1122967969258
15,operational,quantile95,RS,4.5,847.716705526483,811.1868040932937,860.7756763421152
15,operational,quantile95,RS,4.575,871.1385039160541,834.264166361942,881.5274597130185
15,operational,quantile95,RS,4.6499999999999995,870.003717977182,833.1460683502887,880.4772001039802
15,operational,quantile95,RS,4.725,909.6254889667156,875.157265593128,920.9439900064297
15,operational,quantile95,RS,4.8,720.2193487196879,682.8327341037821,743.2888440045773
15,operational,quantile95,RS,4.875,850.2564702676239,813.6892195796531,862.9696126895604
15,operational,quantile95,RS,4.95,903.4722872503478,867.4669971354606,913.4330984415909
15,operational,quantile95,RS,5.0249999999999995,735.3214659231251,695.3925012803508,754.4713418000395
15,operational,quantile95,RS,5.1,771.9477967207581,732.4146728274089,790.227853943832
15,operational,quantile95,RS,5.175,803.7381356902441,768.7121849895673,822.7854714584051
15,operational,quantile95,RS,5.25,685.9119465821597,651.4775214221316,704.497510746303
15,operational,quantile95,RS,5.325,756.6565807353325,717.6357633767681,775.5144748252706
15,operational,quantile95,RS,5.3999999999999995,718.8101833818912,681.7118704437203,742.2454149230067
15,operational,quantile95,RS,5.475,762.4380972639659,723.2235798947936,780.9536608925881
15,operational,quantile95,RS,5.55,779.628004139133,743.4260568734028,802.1736972314486
15,operational,quantile95,RS,5.625,658.5038251731427,623.3486092599638,672.7844334158277
15,operational,quantile95,RS,5.7,724.8779606681804,686.7070969266142,746.7383549004455
15,operational,quantile95,RS,5.7749999999999995,599.3071245013132,565.5224123227666,611.9134169303954
15,operational,quantile95,RS,5.85,636.2283095373907,601.4236301635285,648.1935084783117
15,operational,quantile95,RS,5.925,566.7264423657529,531.1568532137178,578.6290981096334
15,operational,quantile95,RS,6.0,660.9012763663089,625.4712575569631,675.1008097521203
15,operational,quantile95,RS,6.075,707.1647613341343,673.4208207233652,731.7703026255887
15,operational,quantile95,RS,6.1499999999999995,682.8983786868833,648.3887557698787,700.5814298731361
15,operational,quantile95,RS,6.225,703.3857753709724,669.6918438959414,726.7852567845177
15,operational,quantile95,RS,6.3,560.7089777996794,523.7521697570184,571.6129843084182
15,operational,quantile95,RS,6.375,767.8842396448778,728.4872584131997,786.2649303027965
15,operational,quantile95,RS,6.45,734.7496619995783,694.916957086537,754.0479444691647
15,operational,quantile95,RS,6.5249999999999995,535.5159536411072,494.7327281752629,544.9183884679858
15,operational,quantile95,RS,6.6,605.6059195350331,571.8475548727693,618.4040272872734
15,operational,quantile95,RS,6.675,581.310709086939,547.6302594186524,594.1157457630158
15,operational,quantile95,RS,6.75,467.5286490637241,432.5984152115928,487.3151794812379
15,operational,quantile95,RS,6.825,514.4888027106279,475.35493316856326,526.2434226365954
15,operational,quantile95,RS,6.8999999999999995,565.9178062139307,530.1523950477208,577.6773500919895
15,operational,quantile95,RS,6.975,432.6358736874381,402.47166893452356,454.61476296065507
15,operational,quantile95,RS,7.05,600.0828144652654,566.3013615460197,612.7127437212084
15,operational,quantile95,RS,7.125,452.23795805656465,418.64897688645635,472.79621895226944
15,operational,quantile95,RS,7.199999999999999,458.0849706785701,423.9831074315552,478.34812928984206
15,operational,quantile95,RS,7.2749999999999995,443.265408718841,411.07715268688617,464.2990146614795
15,operational,quantile95,RS,7.35,481.6379003448699,445.47004609263314,499.2258475881624
15,operational,quantile95,RS,7.425,512.2883079951584,473.518222859404,524.3827842205096
15,operational,quantile95,RS,7.5,426.6618772753202,397.82321486070856,447.9715099160165
15,operational,quantile95,RS,7.574999999999999,416.9075494767608,390.4500342649048,437.9196322688621
15,operational,quantile95,RS,7.6499999999999995,539.0836185507628,498.3427459332321,548.3395035679116
15,operational,quantile95,RS,7.725,457.7172260439735,423.647620232363,477.99894495069424
15,operational,quantile95,RS,7.8,528.4801375123071,487.61338770748876,538.1715842114005
15,operational,quantile95,RS,7.875,476.8950333183651,441.1432088660107,495.4190855061731
15,operational,quantile95,RS,7.949999999999999,450.9346182686719,417.45996208134414,471.5586595164408
15,operational,quantile95,RS,8.025,354.3310470521526,332.49953914759624,377.63142042760484
15,operational,quantile95,RS,8.1,538.4331249251475,497.68453009755683,547.7157304217911
15,operational,quantile95,RS,8.174999999999999,433.0141498489939,402.8082771878853,454.9935678185731
15,operational,quantile95,RS,8.25,411.44752146454744,386.1616151635378,432.2637024633055
15,operational,quantile95,RS,8.325,331.644165200186,318.2513649891703,353.3368540461361
15,operational,quantile95,RS,8.4,297.92225799868373,293.52854896829723,309.7199592225436
15,operational,quantile95,RS,8.475,332.7258449232282,320.05325259200964,354.52476692822364
15,operational,quantile95,RS,8.549999999999999,330.812672084845,309.32528669726975,344.3100938024317
15,operational,quantile95,RS,8.625,357.4148998247675,335.99062351954524,381.617652620935
15,operational,quantile95,RS,8.7,390.02804108187246,371.13122402246626,414.4061578834982
15,operational,quantile95,RS,8.775,305.83572949539064,296.6642147742761,317.2245591848164
15,operational,quantile95,RS,8.85,310.59760326162,303.4545841930004,332.9628712367905
15,operational,quantile95,RS,8.924999999999999,321.0367906222397,301.7240632724504,336.83315395666216
15,operational,quantile95,RS,9.0,305.20503696095375,295.8567211390729,317.5269514644499
15,total,mean,DRO,0.0,3603.5767886687795,3577.619464112548,3629.534113225011
15,total,mean,DRO,0.075,3603.555821131927,3577.5981451445577,3629.5134971192965
15,total,mean,DRO,0.15,3603.425784408982,3577.4653574953045,3629.3862113226596
15,total,mean,DRO,0.22499999999999998,3603.4737600022095,3577.513701251405,3629.433818753014
15,total,mean,DRO,0.3,3603.4737600022095,3577.513701251405,3629.433818753014
15,total,mean,DRO,0.375,3603.2906162113686,3577.3286380160744,3629.252594406663
15,total,mean,DRO,0.44999999999999996,3603.2906162113686,3577.3286380160744,3629.252594406663
15,total,mean,DRO,0.525,3602.9850144909897,3577.019643180225,3628.9503858017542
15,total,mean,DRO,0.6,3602.8915115802997,3576.926610185723,3628.8564129748765
15,total,mean,DRO,0.6749999999999999,3602.8915115802997,3576.926610185723,3628.8564129748765
15,total,mean,DRO,0.75,3602.884324068087,3576.918434769042,3628.8502133671323
15,total,mean,DRO,0.825,3603.088367578629,3577.1228401663443,3629.0538949909137
15,total,mean,DRO,0.8999999999999999,3603.30896395303,3577.3454040701854,3629.2725238358744
15,total,mean,DRO,0.975,3603.649415540969,3577.688794165233,3629.610036916705
15,total,mean,DRO,1.05,3603.6813345548303,3577.72088863614,3629.6417804735206
15,total,mean,DRO,1.125,3605.2881488125818,3579.338084815712,3631.2382128094514
15,total,mean,DRO,1.2,3606.7091852081817,3580.8204372283503,3632.597933188013
15,total,mean,DRO,1.275,3606.709185208181,3580.82043722835,3632.5979331880126
15,total,mean,DRO,1.3499999999999999,3608.535486277709,3582.6581385317804,3634.4128340236375
15,total,mean,DRO,1.425,3605.5682174258354,3579.860462982362,3631.2759718693087
15,total,mean,DRO,1.5,3605.568217425835,3579.8604629823617,3631.2759718693083
15,total,mean,DRO,1.575,3606.1499640186607,3580.4303870864005,3631.869540950921
15,total,mean,DRO,1.65,3605.010440681153,3579.4951097208595,3630.525771641446
15,total,mean,DRO,1.7249999999999999,3605.397795380498,3579.8922924532108,3630.903298307785
15,total,mean,DRO,1.7999999999999998,3607.320130349458,3581.828255859868,3632.812004839048
15,total,mean,DRO,1.875,3594.1191100650885,3569.3507679742142,3618.887452155963
15,total,mean,DRO,1.95,3593.632409937026,3568.827360036686,3618.4374598373656
15,total,mean,DRO,2.025,3593.400030152098,3568.568610625984,3618.2314496782124
15,total,mean,DRO,2.1,3593.442627277872,3568.607170728781,3618.2780838269628
15,total,mean,DRO,2.175,3593.442627277872,3568.607170728781,3618.2780838269628
15,total,mean,DRO,2.25,3590.173663119668,3565.721467453578,3614.6258587857583
15,total,mean,DRO,2.3249999999999997,3587.528456858608,3563.296652214886,3611.76026150233
15,total,mean,DRO,2.4,3587.7110345313886,3563.530522561326,3611.891546501451
15,total,mean,DRO,2.475,3587.7110345313877,3563.530522561325,3611.89154650145
15,total,mean,DRO,2.55,3588.1033169362117,3564.0969397253257,3612.109694147098
15,total,mean,DRO,2.625,3587.862810014156,3563.8895816715344,3611.8360383567774
15,total,mean,DRO,2.6999999999999997,3588.3456558310695,3564.4419973477975,3612.2493143143415
15,total,mean,DRO,2.775,3588.345655831069,3564.441997347797,3612.249314314341
15,total,mean,DRO,2.85,3588.4952825819373,3564.6305983333405,3612.359966830534
15,total,mean,DRO,2.925,3587.7929618393955,3563.922098034519,3611.663825644272
15,total,mean,DRO,3.0,3587.7929618393955,3563.922098034519,3611.663825644272
15,total,mean,DRO,3.0749999999999997,3587.4017322707573,3563.7578782191185,3611.045586322396
15,total,mean,DRO,3.15,3587.3725302532876,3563.771154610504,3610.9739058960713
15,total,mean,DRO,3.225,3585.2222293476693,3561.809094440123,3608.635364255216
15,total,mean,DRO,3.3,3581.672485270588,3558.5448345143823,3604.8001360267936
15,total,mean,DRO,3.375,3581.672485270588,3558.5448345143823,3604.8001360267936
15,total,mean,DRO,3.4499999999999997,3580.0716948586396,3557.045695909723,3603.0976938075564
15,total,mean,DRO,3.525,3579.688185679631,3556.7029277359566,3602.673443623305
15,total,mean,DRO,3.5999999999999996,3577.441557939829,3554.5622186020014,3600.320897277657
15,total,mean,DRO,3.675,3577.4415579398287,3554.562218602001,3600.3208972776565
15,total,mean,DRO,3.75,3577.5011006453733,3554.696767087678,3600.3054342030687
15,total,mean,DRO,3.8249999999999997,3577.501100645373,3554.6967670876775,3600.305434203068
15,total,mean,DRO,3.9,3578.385358368187,3555.7316772061795,3601.0390395301947
15,total,mean,DRO,3.9749999999999996,3578.1517298829817,3555.5179224324147,3600.7855373335487
15,total,mean,DRO,4.05,3565.755654522116,3544.7935738644605,3586.7177351797714
15,total,mean,DRO,4.125,3565.7556545221155,3544.79357386446,3586.717735179771
15,total,mean,DRO,4.2,3562.5056482675527,3541.875276333466,3583.1360202016394
15,total,mean,DRO,4.2749999999999995,3564.56490526967,3544.5294749819664,3584.6003355573735
15,total,mean,DRO,4.35,3565.0413271004727,3545.410876188452,3584.671778012493
15,total,mean,DRO,4.425,3565.0892645794656,3545.6555316511444,3584.522997507787
15,total,mean,DRO,4.5,3565.6423099794797,3546.351153844015,3584.9334661149446
15,total,mean,DRO,4.575,3566.68307473187,3547.553689194637,3585.8124602691028
15,total,mean,DRO,4.6499999999999995,3565.069325789189,3546.534413081728,3583.60423849665
15,total,mean,DRO,4.725,3564.99753783041,3546.534604560943,3583.4604710998765
15,total,mean,DRO,4.8,3565.0405231962823,3546.580017556219,3583.5010288363455
15,total,mean,DRO,4.875,3565.0405231962823,3546.580017556219,3583.5010288363455
15,total,mean,DRO,4.95,3565.0405231962823,3546.580017556219,3583.5010288363455
15,total,mean,DRO,5.0249999999999995,3565.040523196282,3546.5800175562185,3583.501028836345
15,total,mean,DRO,5.1,3565.0405231962827,3546.5800175562194,3583.501028836346
15,total,mean,DRO,5.175,3565.901374344655,3547.4777705975166,3584.324978091793
15,total,mean,DRO,5.25,3565.6163215834663,3547.234083148304,3583.9985600186287
15,total,mean,DRO,5.325,3571.2333433373497,3553.209569854938,3589.2571168197614
15,total,mean,DRO,5.3999999999999995,3580.215172797913,3562.8331099203856,3597.5972356754405
15,total,mean,DRO,5.475,3583.709301282834,3566.6962759290673,3600.722326636601
15,total,mean,DRO,5.55,3584.3900320285893,3567.4504874074987,3601.32957664968
15,total,mean,DRO,5.625,3584.5508575912813,3567.6217570308213,3601.4799581517414
15,total,mean,DRO,5.7,3584.550857591282,3567.6217570308218,3601.479958151742
15,total,mean,DRO,5.7749999999999995,3584.550857591282,3567.6217570308218,3601.479958151742
15,total,mean,DRO,5.85,3596.459169347697,3580.6910181133976,3612.227320581996
15,total,mean,DRO,5.925,3607.1599037718715,3592.177030205107,3622.1427773386363
15,total,mean,DRO,6.0,3622.5252185888244,3608.667800181194,3636.382636996455
15,total,mean,DRO,6.075,3634.227354660728,3621.2754881877254,3647.1792211337306
15,total,mean,DRO,6.1499999999999995,3634.227354660728,3621.2754881877254,3647.1792211337306
15,total,mean,DRO,6.225,3637.8678785403226,3625.031374673575,3650.70438240707
15,total,mean,DRO,6.3,3643.362015880635,3630.895189798289,3655.8288419629816
15,total,mean,DRO,6.375,3643.7424413671615,3631.299949728107,3656.184933006216
15,total,mean,DRO,6.45,3653.4119709067777,3641.2759074591104,3665.548034354445
15,total,mean,DRO,6.5249999999999995,3653.411970906778,3641.275907459111,3665.5480343544455
15,total,mean,DRO,6.6,3656.8281011316276,3644.812718011379,3668.8434842518764
15,total,mean,DRO,6.675,3667.1068215928403,3655.5372749338735,3678.676368251807
15,total,mean,DRO,6.75,3672.068985699748,3660.720053318451,3683.4179180810447
15,total,mean,DRO,6.825,3672.6632543854685,3661.345858460093,3683.980650310844
15,total,mean,DRO,6.8999999999999995,3675.013875347499,3663.816249993199,3686.2115007017987
15,total,mean,DRO,6.975,3680.0118190152943,3668.938583114512,3691.085054916077
15,total,mean,DRO,7.05,3702.716737748065,3692.6411222001043,3712.792353296026
15,total,mean,DRO,7.125,3705.1565526372706,3695.2145734627243,3715.098531811817
15,total,mean,DRO,7.199999999999999,3717.317142273899,3707.949086170296,3726.6851983775023
15,total,mean,DRO,7.2749999999999995,3721.793037556085,3712.6269629431954,3730.9591121689746
15,total,mean,DRO,7.35,3744.7032552358937,3736.471652545569,3752.9348579262182
15,total,mean,DRO,7.425,3756.0891446078667,3748.250202198671,3763.9280870170624
15,total,mean,DRO,7.5,3765.378732948066,3757.8331568376702,3772.924309058462
15,total,mean,DRO,7.574999999999999,3774.3658569917425,3767.0850269419666,3781.6466870415184
15,total,mean,DRO,7.6499999999999995,3774.368874088071,3767.0881024060927,3781.6496457700496
15,total,mean,DRO,7.725,3794.295091057825,3787.3026760343155,3801.287506081335
15,total,mean,DRO,7.8,3806.999816360552,3800.175764567508,3813.823868153596
15,total,mean,DRO,7.875,3809.3977312920697,3802.669357382958,3816.1261052011814
15,total,mean,DRO,7.949999999999999,3811.7511341178156,3805.0864505808017,3818.4158176548294
15,total,mean,DRO,8.025,3824.619149841733,3818.154671956619,3831.0836277268468
15,total,mean,DRO,8.1,3824.568906549534,3818.1056667781895,3831.0321463208784
15,total,mean,DRO,8.174999999999999,3851.086148138669,3845.026780384741,3857.1455158925974
15,total,mean,DRO,8.25,3859.9348777070486,3854.055707434486,3865.814047979611
15,total,mean,DRO,8.325,3865.759529711954,3859.849321161321,3871.6697382625875
15,total,mean,DRO,8.4,3869.4333930822277,3863.620452789902,3875.246333374553
15,total,mean,DRO,8.475,3871.527238356745,3865.9168477982544,3877.1376289152354
15,total,mean,DRO,8.549999999999999,3879.850819258875,3874.3658633671316,3885.3357751506187
15,total,mean,DRO,8.625,3884.6090653899946,3879.189245967573,3890.0288848124164
15,total,mean,DRO,8.7,3894.9960941342492,3889.81652122848,3900.1756670400187
15,total,mean,DRO,8.775,3902.932736320099,3897.8939114014493,3907.971561238749
15,total,mean,DRO,8.85,3905.8847187048336,3900.896200335082,3910.873237074585
15,total,mean,DRO,8.924999999999999,3907.9070548479317,3902.94939262385,3912.8647170720133
15,total,mean,DRO,9.0,3907.9070548479294,3902.949392623848,3912.864717072011
15,total,mean,ERM,0.0,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,0.075,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,0.15,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,0.22499999999999998,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,0.3,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,0.375,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,0.44999999999999996,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,0.525,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,0.6,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,0.6749999999999999,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,0.75,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,0.825,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,0.8999999999999999,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,0.975,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,1.05,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,1.125,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,1.2,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,1.275,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,1.3499999999999999,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,1.425,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,1.5,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,1.575,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,1.65,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,1.7249999999999999,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,1.7999999999999998,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,1.875,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,1.95,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,2.025,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,2.1,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,2.175,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,2.25,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,2.3249999999999997,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,2.4,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,2.475,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,2.55,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,2.625,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,2.6999999999999997,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,2.775,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,2.85,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,2.925,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,3.0,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,3.0749999999999997,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,3.15,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,3.225,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,3.3,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,3.375,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,3.4499999999999997,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,3.525,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,3.5999999999999996,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,3.675,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,3.75,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,3.8249999999999997,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,3.9,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,3.9749999999999996,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,4.05,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,4.125,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,4.2,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,4.2749999999999995,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,4.35,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,4.425,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,4.5,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,4.575,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,4.6499999999999995,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,4.725,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,4.8,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,4.875,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,4.95,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,5.0249999999999995,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,5.1,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,5.175,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,5.25,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,5.325,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,5.3999999999999995,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,5.475,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,5.55,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,5.625,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,5.7,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,5.7749999999999995,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,5.85,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,5.925,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,6.0,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,6.075,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,6.1499999999999995,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,6.225,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,6.3,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,6.375,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,6.45,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,6.5249999999999995,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,6.6,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,6.675,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,6.75,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,6.825,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,6.8999999999999995,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,6.975,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,7.05,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,7.125,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,7.199999999999999,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,7.2749999999999995,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,7.35,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,7.425,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,7.5,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,7.574999999999999,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,7.6499999999999995,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,7.725,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,7.8,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,7.875,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,7.949999999999999,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,8.025,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,8.1,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,8.174999999999999,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,8.25,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,8.325,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,8.4,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,8.475,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,8.549999999999999,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,8.625,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,8.7,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,8.775,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,8.85,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,8.924999999999999,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,ERM,9.0,3603.57678866878,3577.6194641125485,3629.5341132250114
15,total,mean,RS,0.0,3606.9459318676145,3581.45208822139,3632.439775513839
15,total,mean,RS,0.075,3603.576788668788,3577.6194641125567,3629.5341132250196
15,total,mean,RS,0.15,3597.6189514749085,3572.5448569994246,3622.6930459503924
15,total,mean,RS,0.22499999999999998,3598.7707607292036,3573.6398780077634,3623.901643450644
15,total,mean,RS,0.3,3590.150158797859,3565.6618033556,3614.638514240118
15,total,mean,RS,0.375,3606.945931867615,3581.4520882213906,3632.4397755138393
15,total,mean,RS,0.44999999999999996,3591.7727447113302,3566.998279880375,3616.5472095422856
15,total,mean,RS,0.525,3589.9521575758663,3565.515366399057,3614.388948752676
15,total,mean,RS,0.6,3584.9854678416236,3561.590307228353,3608.380628454894
15,total,mean,RS,0.6749999999999999,3586.6748885646184,3563.1330089599737,3610.216768169263
15,total,mean,RS,0.75,3577.5419953767946,3554.7524838647587,3600.3315068888305
15,total,mean,RS,0.825,3580.3551288656463,3557.3193916002674,3603.390866131025
15,total,mean,RS,0.8999999999999999,3579.9584428110966,3556.9395762449844,3602.9773093772087
15,total,mean,RS,0.975,3577.7755158204995,3554.982257077601,3600.568774563398
15,total,mean,RS,1.05,3586.6275924948563,3563.089784513221,3610.165400476492
15,total,mean,RS,1.125,3574.5735611892833,3552.3216071808783,3596.825515197688
15,total,mean,RS,1.2,3567.939564168143,3546.6513514546396,3589.2277768816466
15,total,mean,RS,1.275,3577.3952952071745,3554.5486899927,3600.241900421649
15,total,mean,RS,1.3499999999999999,3571.9771927778716,3550.0545865620456,3593.8997989936975
15,total,mean,RS,1.425,3570.827932646492,3549.061046972111,3592.5948183208734
15,total,mean,RS,1.5,3571.515824857509,3549.6540093891604,3593.3776403258576
15,total,mean,RS,1.575,3569.8923602903114,3548.2654474673514,3591.5192731132715
15,total,mean,RS,1.65,3569.982038422982,3548.3409516219663,3591.6231252239977
15,total,mean,RS,1.7249999999999999,3571.9066962884417,3549.9932620984205,3593.820130478463
15,total,mean,RS,1.7999999999999998,3563.892656933507,3543.7032413207917,3584.0820725462227
15,total,mean,RS,1.875,3567.761662688599,3546.508563190653,3589.0147621865444
15,total,mean,RS,1.95,3569.884165434693,3548.258555130757,3591.509775738629
15,total,mean,RS,2.025,3567.846311928038,3546.576335718964,3589.1162881371124
15,total,mean,RS,2.1,3570.3018802159913,3548.6118319205334,3591.9919285114493
15,total,mean,RS,2.175,3565.006742963235,3545.421683746087,3584.5918021803827
15,total,mean,RS,2.25,3563.500225050062,3542.728448734023,3584.272001366101
15,total,mean,RS,2.3249999999999997,3564.9222192285843,3546.186075314799,3583.6583631423696
15,total,mean,RS,2.4,3565.0209978788616,3545.1566654475105,3584.885330310213
15,total,mean,RS,2.475,3565.038198404237,3545.115573728066,3584.960823080408
15,total,mean,RS,2.55,3564.6503455413185,3544.6357469085397,3584.6649441740974
15,total,mean,RS,2.625,3567.000215708614,3548.7167308974676,3585.2837005197607
15,total,mean,RS,2.6999999999999997,3565.243522171333,3546.362278119943,3584.1247662227233
15,total,mean,RS,2.775,3564.9492963104267,3546.337149419243,3583.5614432016105
15,total,mean,RS,2.85,3565.4747185896185,3546.543871994725,3584.405565184512
15,total,mean,RS,2.925,3570.240341108349,3552.1655700735027,3588.3151121431956
15,total,mean,RS,3.0,3568.9176353540142,3550.7396539522474,3587.095616755781
15,total,mean,RS,3.0749999999999997,3567.521360475237,3549.2681359366006,3585.7745850138735
15,total,mean,RS,3.15,3566.6771044542766,3548.374367131048,3584.979841777505
15,total,mean,RS,3.225,3565.04135403895,3546.580894190115,3583.501813887785
15,total,mean,RS,3.3,3584.834765376515,3567.9356700019734,3601.7338607510565
15,total,mean,RS,3.375,3581.036952536319,3563.709125398434,3598.364779674204
15,total,mean,RS,3.4499999999999997,3579.708905089699,3562.2897026720448,3597.128107507353
15,total,mean,RS,3.525,3580.2323856434678,3562.851269395894,3597.6135018910413
15,total,mean,RS,3.5999999999999996,3595.1642585514014,3579.246393604482,3611.082123498321
15,total,mean,RS,3.675,3586.788481596147,3570.0856428834213,3603.4913203088727
15,total,mean,RS,3.75,3588.3038633776737,3571.7924000719345,3604.815326683413
15,total,mean,RS,3.8249999999999997,3588.2316439027227,3571.7134326199475,3604.749855185498
15,total,mean,RS,3.9,3615.3704344820603,3600.8835637318884,3629.857305232232
15,total,mean,RS,3.9749999999999996,3594.3340420558497,3578.3492320267887,3610.3188520849108
15,total,mean,RS,4.05,3594.0396534475117,3578.030782612538,3610.0485242824852
15,total,mean,RS,4.125,3585.909233317015,3569.1230205177117,3602.6954461163186
15,total,mean,RS,4.2,3591.6256243727294,3575.4125142220896,3607.838734523369
15,total,mean,RS,4.2749999999999995,3607.1176030355477,3592.132647765057,3622.1025583060386
15,total,mean,RS,4.35,3611.5056627213885,3596.7469431042937,3626.2643823384833
15,total,mean,RS,4.425,3597.39385896568,3581.911141610567,3612.876576320793
15,total,mean,RS,4.5,3621.669785729232,3607.734172911412,3635.605398547052
15,total,mean,RS,4.575,3618.1966053877863,3603.9209643461745,3632.472246429398
15,total,mean,RS,4.6499999999999995,3618.3552417964793,3604.096103258163,3632.6143803347954
15,total,mean,RS,4.725,3608.698973644312,3593.7971076697863,3623.6008396188377
15,total,mean,RS,4.8,3655.141281611897,3643.0541086779053,3667.2284545458883
15,total,mean,RS,4.875,3621.272475990633,3607.2999684649076,3635.244983516359
15,total,mean,RS,4.95,3611.0268465361646,3596.244046872059,3625.8096462002704
15,total,mean,RS,5.0249999999999995,3648.9897454556944,3636.7253678242914,3661.2541230870975
15,total,mean,RS,5.1,3638.22900335392,3625.418047056833,3651.0399596510065
15,total,mean,RS,5.175,3629.426473704841,3616.125723646015,3642.727223763667
15,total,mean,RS,5.25,3666.56727279585,3654.9762118920785,3678.1583336996214
15,total,mean,RS,5.325,3641.37366223047,3628.777592170345,3653.969732290595
15,total,mean,RS,5.3999999999999995,3655.722961486903,3643.6520985993498,3667.793824374456
15,total,mean,RS,5.475,3640.1703768709713,3627.4934344427556,3652.847319299187
15,total,mean,RS,5.55,3634.2913960960295,3621.34172291491,3647.241069277149
15,total,mean,RS,5.625,3675.1961148477353,3664.012071624335,3686.3801580711356
15,total,mean,RS,5.7,3653.227438264535,3641.0861232326024,3665.3687532964677
15,total,mean,RS,5.7749999999999995,3694.942103317805,3684.5518967249413,3705.3323099106688
15,total,mean,RS,5.85,3684.9336415721764,3674.0980897704444,3695.7691933739084
15,total,mean,RS,5.925,3704.418021038766,3694.4325068651583,3714.4035352123733
15,total,mean,RS,6.0,3674.632432421936,3663.4175596032574,3685.8473052406143
15,total,mean,RS,6.075,3659.3968001821177,3647.471142175572,3671.3224581886634
15,total,mean,RS,6.1499999999999995,3667.816387682647,3656.2750315949684,3679.3577437703257
15,total,mean,RS,6.225,3661.47699531181,3649.6227550042486,3673.331235619371
15,total,mean,RS,6.3,3705.90899052623,3696.010731421625,3715.8072496308346
15,total,mean,RS,6.375,3639.0527754628843,3626.299221189589,3651.8063297361796
15,total,mean,RS,6.45,3649.2199282810006,3636.9623593923943,3661.477497169607
15,total,mean,RS,6.5249999999999995,3713.534309899942,3703.9827244271673,3723.0858953727165
15,total,mean,RS,6.6,3693.1689405295183,3682.7034574520135,3703.634423607023
15,total,mean,RS,6.675,3700.10314493166,3689.9242375680396,3710.2820522952807
15,total,mean,RS,6.75,3730.883182185868,3722.116511616433,3739.649852755303
15,total,mean,RS,6.825,3719.850199265832,3710.5529730747894,3729.1474254568748
15,total,mean,RS,6.8999999999999995,3704.6174034086275,3694.643707755504,3714.5910990617513
15,total,mean,RS,6.975,3740.6157696020473,3732.2338169101854,3748.997722293909
15,total,mean,RS,7.05,3694.721805266259,3684.3223462996007,3705.121264232917
15,total,mean,RS,7.125,3735.053071342095,3726.456129534005,3743.650013150185
15,total,mean,RS,7.199999999999999,3733.4398118381405,3724.778185880278,3742.1014377960028
15,total,mean,RS,7.2749999999999995,3737.5630070719158,3729.064966940802,3746.0610472030294
15,total,mean,RS,7.35,3727.178498931696,3718.2532691442984,3736.103728719094
15,total,mean,RS,7.425,3720.773691534113,3711.5020377158453,3730.0453453523805
15,total,mean,RS,7.5,3742.7461720710858,3734.4433031521803,3751.049040989991
15,total,mean,RS,7.574999999999999,3746.285808998832,3738.1109065297433,3754.460711467921
15,total,mean,RS,7.6499999999999995,3712.608340977333,3703.010237856597,3722.2064440980685
15,total,mean,RS,7.725,3733.5405554211343,3724.883000917165,3742.1981099251034
15,total,mean,RS,7.8,3715.393221434065,3705.933309850147,3724.8531330179826
15,total,mean,RS,7.875,3728.4139987177396,3719.5421445496013,3737.285852885878
15,total,mean,RS,7.949999999999999,3735.4148140244597,3726.8322835617296,3743.99734448719
15,total,mean,RS,8.025,3771.008848658284,3763.6303214393397,3778.3873758772284
15,total,mean,RS,8.1,3712.776427142241,3703.1868080883446,3722.3660461961376
15,total,mean,RS,8.174999999999999,3740.4950982448636,3732.108618228254,3748.8815782614734
15,total,mean,RS,8.25,3748.343213952576,3740.2409956609654,3756.445432244187
15,total,mean,RS,8.325,3786.890809578455,3779.7975510284077,3793.9840681285023
15,total,mean,RS,8.4,3818.769240727962,3812.198282548383,3825.340198907541
15,total,mean,RS,8.475,3785.973583426233,3778.867323932286,3793.0798429201795
15,total,mean,RS,8.549999999999999,3795.041960041581,3788.064182263349,3802.0197378198136
15,total,mean,RS,8.625,3769.319737286585,3761.8922766842256,3776.747197888945
15,total,mean,RS,8.7,3755.1097681819674,3747.2386041251684,3762.9809322387664
15,total,mean,RS,8.775,3813.111942872567,3806.4548801081214,3819.7690056370125
15,total,mean,RS,8.85,3807.2912324386716,3800.4694279823084,3814.113036895035
15,total,mean,RS,8.924999999999999,3799.674298709807,3792.787318191965,3806.561279227649
15,total,mean,RS,9.0,3812.6115427676773,3805.9518946988455,3819.271190836509
15,total,quantile95,DRO,0.0,4593.056267534149,4557.96761647668,4605.189821888312
15,total,quantile95,DRO,0.075,4593.321413447241,4558.246717437829,4605.370232749598
15,total,quantile95,DRO,0.15,4593.910003007329,4559.890638264933,4607.2714547943515
15,total,quantile95,DRO,0.22499999999999998,4593.948273540708,4559.9770806840415,4607.322286240539
15,total,quantile95,DRO,0.3,4593.948273540708,4559.9770806840415,4607.322286240539
15,total,quantile95,DRO,0.375,4593.948273540708,4559.735479658239,4607.165935357077
15,total,quantile95,DRO,0.44999999999999996,4593.948273540708,4559.735479658238,4607.165935357077
15,total,quantile95,DRO,0.525,4593.948273540709,4559.266740400163,4606.8625931139295
15,total,quantile95,DRO,0.6,4594.027468458004,4559.3779535490685,4606.699868343724
15,total,quantile95,DRO,0.6749999999999999,4594.027468458003,4559.3779535490685,4606.699868343724
15,total,quantile95,DRO,0.75,4594.349044388681,4560.569899080854,4608.058209461238
15,total,quantile95,DRO,0.825,4594.452508891195,4560.659997521368,4608.339313139971
15,total,quantile95,DRO,0.8999999999999999,4594.452508891196,4560.55758023382,4608.014344464909
15,total,quantile95,DRO,0.975,4594.452508891196,4560.405666870388,4607.532325407179
15,total,quantile95,DRO,1.05,4594.453799020284,4560.403407094364,4607.561347226542
15,total,quantile95,DRO,1.125,4594.615218562073,4562.676371183382,4608.897936981552
15,total,quantile95,DRO,1.2,4590.192319084286,4564.662553070311,4606.377456376379
15,total,quantile95,DRO,1.275,4590.192319084285,4564.66255307031,4606.377456376379
15,total,quantile95,DRO,1.3499999999999999,4592.658003887001,4563.283995283969,4608.854506324574
15,total,quantile95,DRO,1.425,4584.534668280931,4556.776653202466,4601.457537554426
15,total,quantile95,DRO,1.5,4584.534668280931,4556.776653202464,4601.4575375544255
15,total,quantile95,DRO,1.575,4585.004261547603,4557.492579916967,4601.456373280234
15,total,quantile95,DRO,1.65,4578.7001206511995,4543.819856033667,4589.133825776275
15,total,quantile95,DRO,1.7249999999999999,4578.361533862087,4541.07535192834,4586.168194401938
15,total,quantile95,DRO,1.7999999999999998,4578.193663951711,4539.979213015889,4587.937081499803
15,total,quantile95,DRO,1.875,4548.715466453044,4512.871243005818,4561.941726294272
15,total,quantile95,DRO,1.95,4548.676875202525,4518.41170064546,4562.4923159877135
15,total,quantile95,DRO,2.025,4549.64600953668,4516.833291082329,4563.688600441183
15,total,quantile95,DRO,2.1,4549.814188905335,4516.749351384777,4563.808644716565
15,total,quantile95,DRO,2.175,4549.814188905334,4516.749351384777,4563.808644716564
15,total,quantile95,DRO,2.25,4536.245066165883,4504.7289522403,4554.136801140442
15,total,quantile95,DRO,2.3249999999999997,4527.849957302939,4496.162301296758,4546.120846104463
15,total,quantile95,DRO,2.4,4526.475625468548,4494.945315507086,4545.467087368012
15,total,quantile95,DRO,2.475,4526.475625468547,4494.945315507084,4545.46708736801
15,total,quantile95,DRO,2.55,4521.748576092873,4490.239546671763,4544.129280363131
15,total,quantile95,DRO,2.625,4520.471747867899,4488.962718446787,4542.852452138157
15,total,quantile95,DRO,2.6999999999999997,4519.2768255000865,4488.025721648424,4544.46816386093
15,total,quantile95,DRO,2.775,4519.276825500086,4488.025721648424,4544.468163860929
15,total,quantile95,DRO,2.85,4518.192930332978,4487.244001810517,4544.2303922001765
15,total,quantile95,DRO,2.925,4518.901515354771,4486.669705038859,4541.808359171525
15,total,quantile95,DRO,3.0,4518.901515354771,4486.669705038859,4541.808359171525
15,total,quantile95,DRO,3.0749999999999997,4510.555306185455,4480.236735575058,4537.236241848054
15,total,quantile95,DRO,3.15,4508.977730861319,4479.12830863096,4536.390086117512
15,total,quantile95,DRO,3.225,4501.722644643367,4471.866199241302,4529.127976727853
15,total,quantile95,DRO,3.3,4490.880488442881,4461.024043040817,4518.285820527367
15,total,quantile95,DRO,3.375,4490.88048844288,4461.024043040816,4518.285820527366
15,total,quantile95,DRO,3.4499999999999997,4486.9688360827795,4458.619048656478,4515.622231180547
15,total,quantile95,DRO,3.525,4485.423487532152,4457.709177139816,4514.9752268880975
15,total,quantile95,DRO,3.5999999999999996,4481.221378166571,4457.349429757048,4511.784022707618
15,total,quantile95,DRO,3.675,4481.221378166571,4457.349429757048,4511.784022707618
15,total,quantile95,DRO,3.75,4476.786924852047,4456.358882319633,4511.690643469592
15,total,quantile95,DRO,3.8249999999999997,4476.786924852046,4456.358882319632,4511.69064346959
15,total,quantile95,DRO,3.9,4471.620982928472,4449.6844618050345,4511.557243155936
15,total,quantile95,DRO,3.9749999999999996,4471.006851246617,4449.683635093998,4511.262759603632
15,total,quantile95,DRO,4.05,4410.949873675284,4393.739143510792,4451.146576994203
15,total,quantile95,DRO,4.125,4410.949873675284,4393.739143510793,4451.146576994203
15,total,quantile95,DRO,4.2,4398.076236167249,4384.833142023959,4436.2996067240065
15,total,quantile95,DRO,4.2749999999999995,4380.28366202516,4366.379832503592,4417.885887309685
15,total,quantile95,DRO,4.35,4366.34907872863,4356.4231785186785,4407.768249113115
15,total,quantile95,DRO,4.425,4359.575970377245,4351.194641146875,4403.178136060346
15,total,quantile95,DRO,4.5,4356.152529930033,4347.293805598669,4399.812374672096
15,total,quantile95,DRO,4.575,4350.793079411681,4342.872148985722,4395.33250369105
15,total,quantile95,DRO,4.6499999999999995,4333.099989404047,4322.562132883487,4374.3260814733985
15,total,quantile95,DRO,4.725,4331.293727924879,4320.141232147161,4371.981736887221
15,total,quantile95,DRO,4.8,4331.024942314391,4320.2160069305955,4372.180860975605
15,total,quantile95,DRO,4.875,4331.024942314392,4320.216006930595,4372.180860975604
15,total,quantile95,DRO,4.95,4331.024942314391,4320.2160069305955,4372.180860975605
15,total,quantile95,DRO,5.0249999999999995,4331.024942314392,4320.216006930594,4372.180860975603
15,total,quantile95,DRO,5.1,4331.02494231439,4320.2160069305955,4372.180860975605
15,total,quantile95,DRO,5.175,4328.054127664289,4323.360016235357,4375.254817321891
15,total,quantile95,DRO,5.25,4326.9723195358265,4324.601223339595,4375.9770392186465
15,total,quantile95,DRO,5.325,4320.502301120118,4313.010359030089,4369.522906107095
15,total,quantile95,DRO,5.3999999999999995,4312.8720455272505,4290.932049042507,4346.6192144532015
15,total,quantile95,DRO,5.475,4305.755732369526,4278.2328961976455,4335.175242034929
15,total,quantile95,DRO,5.55,4304.581578997827,4275.689118692727,4332.896518055664
15,total,quantile95,DRO,5.625,4304.463836152213,4275.438845313555,4332.432701471444
15,total,quantile95,DRO,5.7,4304.463836152213,4275.438845313555,4332.432701471444
15,total,quantile95,DRO,5.7749999999999995,4304.463836152214,4275.438845313557,4332.4327014714445
15,total,quantile95,DRO,5.85,4277.828392005988,4248.499046324447,4303.398822076212
15,total,quantile95,DRO,5.925,4262.529421500456,4229.26609532005,4275.811134564099
15,total,quantile95,DRO,6.0,4232.192392203907,4195.741779692936,4245.985523868768
15,total,quantile95,DRO,6.075,4201.39467406324,4165.257256015023,4224.042568375317
15,total,quantile95,DRO,6.1499999999999995,4201.394674063243,4165.257256015025,4224.04256837532
15,total,quantile95,DRO,6.225,4201.164098692283,4161.570673653031,4219.3994026385935
15,total,quantile95,DRO,6.3,4187.969769967634,4149.707165225795,4207.743162706437
15,total,quantile95,DRO,6.375,4187.091798678097,4149.010306262127,4207.03815343121
15,total,quantile95,DRO,6.45,4180.177701587348,4142.082624063293,4202.154937767368
15,total,quantile95,DRO,6.5249999999999995,4180.177701587348,4142.082624063293,4202.154937767369
15,total,quantile95,DRO,6.6,4175.632272254666,4139.347868983811,4199.260240795914
15,total,quantile95,DRO,6.675,4165.034843830737,4130.56788914439,4183.192089088198
15,total,quantile95,DRO,6.75,4160.0573132923055,4125.169703603061,4175.080722564546
15,total,quantile95,DRO,6.825,4159.172648821331,4124.157853066732,4173.988661710787
15,total,quantile95,DRO,6.8999999999999995,4155.666206930955,4120.532312926058,4170.059912432608
15,total,quantile95,DRO,6.975,4155.7079067125,4122.235244551655,4169.622334290462
15,total,quantile95,DRO,7.05,4118.424848510812,4084.340480262637,4131.362313559935
15,total,quantile95,DRO,7.125,4114.944192815964,4078.6660122908766,4126.3323668781395
15,total,quantile95,DRO,7.199999999999999,4096.877817209597,4056.7656192029776,4107.699233058925
15,total,quantile95,DRO,7.2749999999999995,4088.1404870659303,4050.1315552679944,4102.023589019044
15,total,quantile95,DRO,7.35,4048.767823371239,4021.2511472098945,4069.8091252742693
15,total,quantile95,DRO,7.425,4032.8322538547045,4014.341896147919,4058.154568114561
15,total,quantile95,DRO,7.5,4023.6729052327923,4005.1761854493243,4050.9087878590053
15,total,quantile95,DRO,7.574999999999999,4021.4697712658676,4001.0359580292393,4043.1497489042445
15,total,quantile95,DRO,7.6499999999999995,4021.4530808586146,4001.039121133356,4043.138927241721
15,total,quantile95,DRO,7.725,4027.5025057087323,4006.4328419275666,4041.6484098449205
15,total,quantile95,DRO,7.8,4020.558433924596,4014.171362845831,4043.319326788281
15,total,quantile95,DRO,7.875,4020.7748321035006,4011.60050013426,4041.3699004076034
15,total,quantile95,DRO,7.949999999999999,4021.6417848817864,4011.9828234535617,4036.983019349629
15,total,quantile95,DRO,8.025,4019.6507585278855,4016.4467120687586,4033.373499855721
15,total,quantile95,DRO,8.1,4019.6460884475546,4016.2718388586213,4033.292635325754
15,total,quantile95,DRO,8.174999999999999,4026.1765241769085,4018.319173280057,4036.0487778248976
15,total,quantile95,DRO,8.25,4029.2361325905854,4020.0811717619663,4038.827380231946
15,total,quantile95,DRO,8.325,4038.1161897421134,4027.754738037725,4049.152971581974
15,total,quantile95,DRO,8.4,4041.1417217747526,4032.651439789878,4054.2910575468195
15,total,quantile95,DRO,8.475,4040.2955398088357,4026.6965596730065,4059.524110111742
15,total,quantile95,DRO,8.549999999999999,4049.131772833173,4035.7933683600627,4056.243139875496
15,total,quantile95,DRO,8.625,4051.9138160441353,4038.453121240645,4059.9763238654036
15,total,quantile95,DRO,8.7,4055.2179422985187,4042.6553233058808,4067.509811136291
15,total,quantile95,DRO,8.775,4060.2394832263794,4046.2857185178405,4069.6506030023256
15,total,quantile95,DRO,8.85,4060.0437306204435,4047.6745690587254,4070.4476104681594
15,total,quantile95,DRO,8.924999999999999,4063.7679384687344,4049.2811776913795,4070.3035488463347
15,total,quantile95,DRO,9.0,4063.767938468733,4049.2811776913795,4070.3035488463347
15,total,quantile95,ERM,0.0,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,0.075,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,0.15,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,0.22499999999999998,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,0.3,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,0.375,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,0.44999999999999996,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,0.525,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,0.6,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,0.6749999999999999,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,0.75,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,0.825,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,0.8999999999999999,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,0.975,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,1.05,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,1.125,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,1.2,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,1.275,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,1.3499999999999999,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,1.425,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,1.5,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,1.575,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,1.65,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,1.7249999999999999,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,1.7999999999999998,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,1.875,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,1.95,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,2.025,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,2.1,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,2.175,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,2.25,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,2.3249999999999997,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,2.4,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,2.475,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,2.55,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,2.625,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,2.6999999999999997,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,2.775,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,2.85,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,2.925,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,3.0,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,3.0749999999999997,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,3.15,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,3.225,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,3.3,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,3.375,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,3.4499999999999997,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,3.525,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,3.5999999999999996,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,3.675,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,3.75,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,3.8249999999999997,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,3.9,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,3.9749999999999996,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,4.05,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,4.125,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,4.2,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,4.2749999999999995,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,4.35,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,4.425,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,4.5,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,4.575,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,4.6499999999999995,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,4.725,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,4.8,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,4.875,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,4.95,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,5.0249999999999995,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,5.1,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,5.175,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,5.25,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,5.325,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,5.3999999999999995,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,5.475,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,5.55,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,5.625,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,5.7,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,5.7749999999999995,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,5.85,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,5.925,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,6.0,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,6.075,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,6.1499999999999995,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,6.225,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,6.3,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,6.375,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,6.45,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,6.5249999999999995,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,6.6,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,6.675,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,6.75,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,6.825,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,6.8999999999999995,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,6.975,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,7.05,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,7.125,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,7.199999999999999,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,7.2749999999999995,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,7.35,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,7.425,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,7.5,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,7.574999999999999,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,7.6499999999999995,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,7.725,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,7.8,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,7.875,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,7.949999999999999,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,8.025,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,8.1,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,8.174999999999999,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,8.25,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,8.325,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,8.4,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,8.475,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,8.549999999999999,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,8.625,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,8.7,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,8.775,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,8.85,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,8.924999999999999,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,ERM,9.0,4593.05626753415,4557.967616476681,4605.189821888312
15,total,quantile95,RS,0.0,4578.19366395171,4539.979213015889,4587.856253467903
15,total,quantile95,RS,0.075,4593.056267534062,4557.967616476589,4605.1898218882525
15,total,quantile95,RS,0.15,4559.900740894571,4524.032625937811,4569.663811778886
15,total,quantile95,RS,0.22499999999999998,4562.332346288201,4525.737979762748,4571.674415428839
15,total,quantile95,RS,0.3,4537.31715495851,4505.615441558571,4554.791086442313
15,total,quantile95,RS,0.375,4578.19366395171,4539.979213015889,4587.856253467903
15,total,quantile95,RS,0.44999999999999996,4547.113994510765,4514.783657852246,4562.190467243022
15,total,quantile95,RS,0.525,4535.629651211282,4504.1135372857,4553.52559520398
15,total,quantile95,RS,0.6,4501.033028028591,4471.1765826265255,4528.438360113077
15,total,quantile95,RS,0.6749999999999999,4506.67980630983,4476.828159609878,4534.089937096428
15,total,quantile95,RS,0.75,4476.277749936882,4456.158429361456,4511.6722135852815
15,total,quantile95,RS,0.825,4487.350251735566,4458.8413038672525,4516.094338211109
15,total,quantile95,RS,0.8999999999999999,4486.695497413951,4458.458671554424,4515.432290231612
15,total,quantile95,RS,0.975,4478.189934654729,4453.892463123552,4511.732156773309
15,total,quantile95,RS,1.05,4506.52267179933,4476.670872987795,4533.932650474346
15,total,quantile95,RS,1.125,4457.025100817183,4436.477036264662,4497.654207492642
15,total,quantile95,RS,1.2,4422.420525466709,4403.971756623812,4463.780198542133
15,total,quantile95,RS,1.275,4480.150158561118,4455.801316214718,4511.743858875573
15,total,quantile95,RS,1.3499999999999999,4445.165714078592,4425.154378895442,4486.1303485305825
15,total,quantile95,RS,1.425,4439.455150065897,4419.443814882748,4480.419784517888
15,total,quantile95,RS,1.5,4442.9309358415185,4422.919600658368,4483.895570293509
15,total,quantile95,RS,1.575,4434.359671308182,4414.505888618385,4475.324305760172
15,total,quantile95,RS,1.65,4434.873008465235,4414.895261204639,4475.837642917226
15,total,quantile95,RS,1.7249999999999999,4444.8283606847,4424.81702550155,4485.79299513669
15,total,quantile95,RS,1.7999999999999998,4384.305447145395,4370.530987123158,4422.693636303239
15,total,quantile95,RS,1.875,4421.215322582379,4402.749404982957,4462.657360597563
15,total,quantile95,RS,1.95,4434.31253194058,4414.470132824701,4475.2771663925705
15,total,quantile95,RS,2.025,4421.794188277311,4403.336507321689,4463.196665950653
15,total,quantile95,RS,2.1,4436.653222820969,4416.641887637819,4477.617857272959
15,total,quantile95,RS,2.175,4364.784140613242,4355.228120653292,4406.6475541614545
15,total,quantile95,RS,2.25,4402.998385305535,4388.267755278301,4442.012597227963
15,total,quantile95,RS,2.3249999999999997,4336.766333642042,4331.7875841784335,4384.854184596262
15,total,quantile95,RS,2.4,4374.402295383082,4362.099320450358,4413.293481945766
15,total,quantile95,RS,2.475,4376.413091710881,4363.524265228129,4414.724697055363
15,total,quantile95,RS,2.55,4379.580108505431,4365.852400815396,4417.302032272971
15,total,quantile95,RS,2.625,4324.284860619367,4321.760148269826,4373.971960703189
15,total,quantile95,RS,2.6999999999999997,4341.57497424183,4337.91167440567,4391.206893302904
15,total,quantile95,RS,2.775,4334.110600137145,4325.988546177901,4378.188827948372
15,total,quantile95,RS,2.85,4343.269162559752,4338.505175645813,4392.034767920578
15,total,quantile95,RS,2.925,4320.602995344257,4314.871387480905,4370.4110122702505
15,total,quantile95,RS,3.0,4322.0245113261,4317.946723222856,4372.27847862407
15,total,quantile95,RS,3.0749999999999997,4323.599634044407,4320.767702950918,4373.477335169161
15,total,quantile95,RS,3.15,4324.724565221106,4322.119336822453,4374.285408790569
15,total,quantile95,RS,3.225,4331.019865574409,4320.217419253717,4372.184621970171
15,total,quantile95,RS,3.3,4303.98319396104,4274.670942751838,4331.576188957277
15,total,quantile95,RS,3.375,4312.216702680886,4289.299222576584,4344.94410118136
15,total,quantile95,RS,3.4499999999999997,4313.452766609786,4292.156112594592,4347.914225063492
15,total,quantile95,RS,3.525,4312.866276106209,4290.905652786061,4346.589358338
15,total,quantile95,RS,3.5999999999999996,4281.989635798084,4252.709429662297,4308.152196592898
15,total,quantile95,RS,3.675,4300.713759775062,4270.204527859629,4326.694301181756
15,total,quantile95,RS,3.75,4295.780083627136,4265.1309376651525,4321.704391715664
15,total,quantile95,RS,3.8249999999999997,4295.93628110287,4265.296881123496,4321.854824758415
15,total,quantile95,RS,3.9,4252.72913424479,4215.921979130865,4262.676681702678
15,total,quantile95,RS,3.9749999999999996,4283.55387711381,4254.036105512525,4309.845368054939
15,total,quantile95,RS,4.05,4284.116223297116,4254.527600295518,4310.454064743734
15,total,quantile95,RS,4.125,4302.134961394322,4272.0125272808555,4328.720737777846
15,total,quantile95,RS,4.2,4288.8696257376205,4258.812801117709,4315.048962732396
15,total,quantile95,RS,4.2749999999999995,4262.571567237946,4229.307344630934,4275.8947149261285
15,total,quantile95,RS,4.35,4259.895361170843,4223.554741372975,4269.642463660699
15,total,quantile95,RS,4.425,4266.6774245884935,4238.239760487755,4294.672744635339
15,total,quantile95,RS,4.5,4234.8882319226595,4198.35833048947,4247.947202738292
15,total,quantile95,RS,4.575,4246.599131117445,4209.724793563332,4256.988086914409
15,total,quantile95,RS,4.6499999999999995,4246.031738148009,4209.174088521116,4256.505220274807
15,total,quantile95,RS,4.725,4261.696177066657,4227.227953693069,4273.014678106371
15,total,quantile95,RS,4.8,4178.377438877769,4140.990824261863,4201.446934162658
15,total,quantile95,RS,4.875,4236.15811429323,4199.590863605259,4248.871256715166
15,total,quantile95,RS,4.95,4260.224640791644,4224.219350676756,4270.185451982887
15,total,quantile95,RS,5.0249999999999995,4184.837760082201,4144.908795439427,4203.987635959115
15,total,quantile95,RS,5.1,4200.262489329715,4160.729365436366,4218.542546552789
15,total,quantile95,RS,5.175,4212.89894700454,4177.872996303863,4231.946282772701
15,total,quantile95,RS,5.25,4165.389758554088,4130.95533339406,4183.975322718232
15,total,quantile95,RS,5.325,4192.6169263534675,4153.596108994902,4211.474820443405
15,total,quantile95,RS,5.3999999999999995,4177.7746319607195,4140.676319022548,4201.209863501835
15,total,quantile95,RS,5.475,4195.5076675973305,4156.293150228157,4214.023231225952
15,total,quantile95,RS,5.55,4201.390365926651,4165.1884186609195,4223.936059018965
15,total,quantile95,RS,5.625,4155.076449744698,4119.921233831519,4169.357057987383
15,total,quantile95,RS,5.7,4180.370280619669,4142.199416878102,4202.230674851933
15,total,quantile95,RS,5.7749999999999995,4131.1221098108235,4097.337397632276,4143.728402239905
15,total,quantile95,RS,5.85,4149.030396666986,4114.225717293124,4160.9955956079075
15,total,quantile95,RS,5.925,4116.090146865969,4080.5205577139327,4127.992802609849
15,total,quantile95,RS,6.0,4156.288997566686,4120.85897875734,4170.488530952497
15,total,quantile95,RS,6.075,4172.490008468089,4138.74606785732,4197.095549759544
15,total,quantile95,RS,6.1499999999999995,4164.569310360258,4130.059687443253,4182.252361546511
15,total,quantile95,RS,6.225,4171.964507614136,4138.270576139105,4195.363989027681
15,total,quantile95,RS,6.3,4113.764928365572,4076.808120322911,4124.66893487431
15,total,quantile95,RS,6.375,4198.2307227546535,4158.833741522976,4216.611413412573
15,total,quantile95,RS,6.45,4184.593156165922,4144.760451252881,4203.891438635508
15,total,quantile95,RS,6.5249999999999995,4103.7429903415505,4062.959764875706,4113.145425168429
15,total,quantile95,RS,6.6,4134.175599666105,4100.417235003841,4146.973707418345
15,total,quantile95,RS,6.675,4122.305803147219,4088.6253534789325,4135.110839823296
15,total,quantile95,RS,6.75,4070.6078063444593,4035.6775724923277,4090.394336761973
15,total,quantile95,RS,6.825,4094.5228200576453,4055.3889505155807,4106.277439983613
15,total,quantile95,RS,6.8999999999999995,4115.782370302976,4080.016959136766,4127.541914181034
15,total,quantile95,RS,6.975,4053.180933997842,4023.016729244928,4075.1598232710594
15,total,quantile95,RS,7.05,4131.4981363793695,4097.716683460124,4144.128065635313
15,total,quantile95,RS,7.125,4062.9624608408794,4029.373479670771,4083.520721736584
15,total,quantile95,RS,7.199999999999999,4065.8859671518826,4031.7841039048676,4086.149125763154
15,total,quantile95,RS,7.2749999999999995,4058.476186172018,4026.287930140063,4079.509792114656
15,total,quantile95,RS,7.35,4077.662431985032,4041.4945777327953,4095.250379228324
15,total,quantile95,RS,7.425,4093.666794247552,4054.8967091117975,4105.761270472904
15,total,quantile95,RS,7.5,4050.866176515792,4022.0275141011807,4072.175809156489
15,total,quantile95,RS,7.574999999999999,4047.0866457466955,4020.629130534839,4068.0987285387964
15,total,quantile95,RS,7.6499999999999995,4105.265026834259,4064.5241542167273,4114.520911851407
15,total,quantile95,RS,7.725,4065.702094834584,4031.6324890229735,4085.983813741305
15,total,quantile95,RS,7.8,4100.741371866948,4059.874622062129,4110.4328185660415
15,total,quantile95,RS,7.875,4075.2909984717803,4039.539174019426,4093.815050659588
15,total,quantile95,RS,7.949999999999999,4062.310790946933,4028.8361347596056,4082.9348321947023
15,total,quantile95,RS,8.025,4023.363860832746,4001.53235292819,4046.664234208198
15,total,quantile95,RS,8.1,4104.987513373344,4064.2389185457537,4114.2701188699875
15,total,quantile95,RS,8.174999999999999,4053.350556737094,4023.1446840759854,4075.329974706673
15,total,quantile95,RS,8.25,4045.031781030507,4019.7458747294977,4065.847962029265
15,total,quantile95,RS,8.325,4019.7389185049224,4006.346118293907,4041.4316073508726
15,total,quantile95,RS,8.4,4023.111354114202,4018.717645083816,4034.9090553380624
15,total,quantile95,RS,8.475,4019.800565789063,4007.1279734578443,4041.5994877940584
15,total,quantile95,RS,8.549999999999999,4028.0149338173323,4006.527548429757,4041.512355534919
15,total,quantile95,RS,8.625,4023.9134206926256,4002.4891443874035,4048.1161734887933
15,total,quantile95,RS,8.7,4034.6073164099553,4015.710499350549,4058.9854332115815
15,total,quantile95,RS,8.775,4024.7325571492297,4015.561042428115,4036.1213868386553
15,total,quantile95,RS,8.85,4021.5345995459893,4014.3915804773696,4043.89986752116
15,total,quantile95,RS,8.924999999999999,4024.0410629503226,4004.7283356005332,4039.837426284745
15,total,quantile95,RS,9.0,4023.6046463326716,4014.2563305107906,4035.9265608361675
15,transport,mean,DRO,0.0,132.88203245131803,128.22561779160588,137.53844711103017
15,transport,mean,DRO,0.075,132.86106491446517,128.2059745062711,137.51615532265924
15,transport,mean,DRO,0.15,132.73102819151967,128.07455455630156,137.38750182673778
15,transport,mean,DRO,0.22499999999999998,132.77900378474735,128.11992310803493,137.43808446145977
15,transport,mean,DRO,0.3,132.77900378474743,128.119923108035,137.43808446145985
15,transport,mean,DRO,0.375,132.59585999390688,127.93791735721516,137.2538026305986
15,transport,mean,DRO,0.44999999999999996,132.59585999390688,127.93791735721516,137.2538026305986
15,transport,mean,DRO,0.525,132.29025827352697,127.63449938290898,136.94601716414496
15,transport,mean,DRO,0.6,132.1967553628374,127.53741799635078,136.856092729324
15,transport,mean,DRO,0.6749999999999999,132.19675536283745,127.53741799635084,136.85609272932405
15,transport,mean,DRO,0.75,132.1895678506249,127.52619008803288,136.85294561321695
15,transport,mean,DRO,0.825,132.39361136116716,127.72765924055356,137.05956348178077
15,transport,mean,DRO,0.8999999999999999,132.61420773556793,127.93822533054664,137.29019014058923
15,transport,mean,DRO,0.975,132.95465932350652,128.26378813127695,137.64553051573608
15,transport,mean,DRO,1.05,132.9865783373682,128.29487095295758,137.67828572177882
15,transport,mean,DRO,1.125,134.59339259511987,129.8295123356036,139.35727285463614
15,transport,mean,DRO,1.2,136.75827145565887,131.88456467504008,141.63197823627766
15,transport,mean,DRO,1.275,136.75827145565893,131.88456467504014,141.63197823627772
15,transport,mean,DRO,1.3499999999999999,138.58457252518622,133.6516231128547,143.51752193751773
15,transport,mean,DRO,1.425,138.9842698797403,134.0516329930525,143.91690676642813
15,transport,mean,DRO,1.5,138.98426987974054,134.0516329930527,143.91690676642838
15,transport,mean,DRO,1.575,139.29258096416768,134.34935456516158,144.2358073631738
15,transport,mean,DRO,1.65,141.81108007906025,136.79908298583064,146.82307717228986
15,transport,mean,DRO,1.7249999999999999,142.25124802777006,137.22801955716054,147.27447649837958
15,transport,mean,DRO,1.7999999999999998,144.1735829967295,139.09431548289984,149.25285051055914
15,transport,mean,DRO,1.875,143.55713341818947,138.56940679159558,148.54486004478335
15,transport,mean,DRO,1.95,142.549514357931,137.58534771756064,147.51368099830137
15,transport,mean,DRO,2.025,141.97453862409176,137.0618357318405,146.88724151634304
15,transport,mean,DRO,2.1,141.95423666598862,137.04535776744297,146.86311556453427
15,transport,mean,DRO,2.175,141.95423666598867,137.04535776744302,146.86311556453433
15,transport,mean,DRO,2.25,144.09726008757247,139.1394905011378,149.05502967400713
15,transport,mean,DRO,2.3249999999999997,144.2417455697871,139.27772496065296,149.20576617892124
15,transport,mean,DRO,2.4,144.98350831048575,140.00357500738605,149.96344161358545
15,transport,mean,DRO,2.475,144.98350831048575,140.00357500738605,149.96344161358545
15,transport,mean,DRO,2.55,147.3409651258149,142.30476727693784,152.37716297469197
15,transport,mean,DRO,2.625,147.46794643825788,142.41452707981273,152.52136579670304
15,transport,mean,DRO,2.6999999999999997,148.71102909649647,143.6378558048461,153.78420238814684
15,transport,mean,DRO,2.775,148.71102909649625,143.63785580484588,153.7842023881466
15,transport,mean,DRO,2.85,149.27967253930936,144.19379876177982,154.3655463168389
15,transport,mean,DRO,2.925,148.57735179676675,143.53330930343296,153.62139429010054
15,transport,mean,DRO,3.0,148.57735179676675,143.53330930343296,153.62139429010054
15,transport,mean,DRO,3.0749999999999997,150.50395491571942,145.40135619090353,155.6065536405353
15,transport,mean,DRO,3.15,150.88388916351082,145.770531610093,155.99724671692863
15,transport,mean,DRO,3.225,150.5520974623555,145.44238196534099,155.66181295937002
15,transport,mean,DRO,3.3,149.47941147750268,144.43289813813047,154.5259248168749
15,transport,mean,DRO,3.375,149.47941147750254,144.43289813813033,154.52592481687475
15,transport,mean,DRO,3.4499999999999997,148.7036671872001,143.67457745776386,153.73275691663633
15,transport,mean,DRO,3.525,148.6306416561196,143.60057771674775,153.66070559549144
15,transport,mean,DRO,3.5999999999999996,147.11336481460242,142.07216387839145,152.1545657508134
15,transport,mean,DRO,3.675,147.11336481460245,142.07216387839148,152.15456575081342
15,transport,mean,DRO,3.75,147.6505798470934,142.57947078232843,152.7216889118584
15,transport,mean,DRO,3.8249999999999997,147.6505798470931,142.57947078232814,152.72168891185805
15,transport,mean,DRO,3.9,149.4244548834573,144.30533169509624,154.54357807181833
15,transport,mean,DRO,3.9749999999999996,149.31861176676367,144.2027577506156,154.43446578291173
15,transport,mean,DRO,4.05,143.0788712733988,138.22180716729304,147.93593537950454
15,transport,mean,DRO,4.125,143.07887127339848,138.22180716729275,147.9359353795042
15,transport,mean,DRO,4.2,139.9574765687888,135.20260543134592,144.71234770623167
15,transport,mean,DRO,4.2749999999999995,141.35414764694386,136.50518764277646,146.20310765111125
15,transport,mean,DRO,4.35,140.89562959004604,136.03378667411567,145.7574725059764
15,transport,mean,DRO,4.425,140.30135299313594,135.4513177714325,145.15138821483936
15,transport,mean,DRO,4.5,140.29442304315307,135.43568613061606,145.15315995569009
15,transport,mean,DRO,4.575,140.6373293240858,135.7579886129062,145.51667003526543
15,transport,mean,DRO,4.6499999999999995,135.96672513850365,131.21825165783713,140.71519861917017
15,transport,mean,DRO,4.725,135.44076372034445,130.71006085493022,140.17146658575868
15,transport,mean,DRO,4.8,135.46305660276894,130.73240115755698,140.1937120479809
15,transport,mean,DRO,4.875,135.46305660276838,130.73240115755644,140.1937120479803
15,transport,mean,DRO,4.95,135.46305660276883,130.73240115755686,140.1937120479808
15,transport,mean,DRO,5.0249999999999995,135.46305660276838,130.73240115755644,140.1937120479803
15,transport,mean,DRO,5.1,135.46305660276877,130.73240115755684,140.1937120479807
15,transport,mean,DRO,5.175,136.00890550069033,131.27916571234874,140.73864528903192
15,transport,mean,DRO,5.25,135.4512503845647,130.73868358835853,140.16381718077088
15,transport,mean,DRO,5.325,138.28678982911686,133.43876803584303,143.13481162239069
15,transport,mean,DRO,5.3999999999999995,141.51689256479514,136.50995633585222,146.52382879373806
15,transport,mean,DRO,5.475,141.18491854687616,136.16928813230948,146.20054896144285
15,transport,mean,DRO,5.55,141.03669841793626,136.02199094320602,146.0514058926665
15,transport,mean,DRO,5.625,141.0800004672662,136.06441785176983,146.09558308276254
15,transport,mean,DRO,5.7,141.08000046726676,136.0644178517704,146.0955830827631
15,transport,mean,DRO,5.7749999999999995,141.080000467267,136.06441785177063,146.0955830827634
15,transport,mean,DRO,5.85,138.03398082126358,133.07502480138933,142.99293684113783
15,transport,mean,DRO,5.925,136.61115303591066,131.69766301760757,141.52464305421375
15,transport,mean,DRO,6.0,131.9154231178153,127.14590648058174,136.68493975504884
15,transport,mean,DRO,6.075,125.8034767886906,121.27382969662324,130.33312388075797
15,transport,mean,DRO,6.1499999999999995,125.80347678869101,121.27382969662364,130.3331238807584
15,transport,mean,DRO,6.225,126.03687099419938,121.4417198806857,130.63202210771306
15,transport,mean,DRO,6.3,123.55296985665903,119.06455564904442,128.04138406427364
15,transport,mean,DRO,6.375,123.39773784141242,118.91618962403541,127.87928605878943
15,transport,mean,DRO,6.45,124.17748302823078,119.6409270153292,128.71403904113237
15,transport,mean,DRO,6.5249999999999995,124.1774830282309,119.64092701532931,128.71403904113248
15,transport,mean,DRO,6.6,124.0712873684727,119.52300151261298,128.6195732243324
15,transport,mean,DRO,6.675,121.90700725971296,117.36128307557703,126.45273144384888
15,transport,mean,DRO,6.75,120.5900073610339,116.05284784601004,125.12716687605776
15,transport,mean,DRO,6.825,120.30920238573623,115.77728663513294,124.84111813633952
15,transport,mean,DRO,6.8999999999999995,119.33262282218345,114.82262862562844,123.84261701873847
15,transport,mean,DRO,6.975,119.63488972800056,115.08701691731036,124.18276253869075
15,transport,mean,DRO,7.05,111.05183936463685,106.69711365342074,115.40656507585295
15,transport,mean,DRO,7.125,109.13947854104737,104.82397118451273,113.454985897582
15,transport,mean,DRO,7.199999999999999,101.71286953264652,97.54858913478374,105.8771499305093
15,transport,mean,DRO,7.2749999999999995,98.94023312777956,94.8298762426822,103.05059001287692
15,transport,mean,DRO,7.35,87.46393889712832,83.64114037651113,91.2867374177455
15,transport,mean,DRO,7.425,83.15799448489105,79.44824998813108,86.86773898165102
15,transport,mean,DRO,7.5,80.16858703157915,76.53947152681414,83.79770253634416
15,transport,mean,DRO,7.574999999999999,77.68361552564555,74.12049261854592,81.24673843274518
15,transport,mean,DRO,7.6499999999999995,77.68663262197227,74.12361240422301,81.24965283972152
15,transport,mean,DRO,7.725,78.18142810182103,74.49454421175997,81.86831199188208
15,transport,mean,DRO,7.8,78.2483150612552,74.47896560221857,82.01766452029183
15,transport,mean,DRO,7.875,77.27792532460782,73.56393289973325,80.9919177494824
15,transport,mean,DRO,7.949999999999999,76.96742561055689,73.27857594650185,80.65627527461193
15,transport,mean,DRO,8.025,77.26912482007775,73.57116226966752,80.96708737048797
15,transport,mean,DRO,8.1,77.21770188602743,73.52140511172306,80.9139986603318
15,transport,mean,DRO,8.174999999999999,78.36817377371275,74.71418357454468,82.02216397288083
15,transport,mean,DRO,8.25,76.35824154424559,72.74454392587135,79.97193916261982
15,transport,mean,DRO,8.325,79.89195640409851,76.19356845566496,83.59034435253206
15,transport,mean,DRO,8.4,78.01484891408039,74.35515637694938,81.6745414512114
15,transport,mean,DRO,8.475,70.90377493454301,67.36268718069944,74.44486268838658
15,transport,mean,DRO,8.549999999999999,68.58205407332078,65.03415493697169,72.12995320966986
15,transport,mean,DRO,8.625,68.16897521661186,64.63284555837255,71.70510487485116
15,transport,mean,DRO,8.7,65.31089505842507,61.90825312151555,68.7135369953346
15,transport,mean,DRO,8.775,63.81052339419389,60.46769183233465,67.15335495605314
15,transport,mean,DRO,8.85,63.29500865010972,59.97280264895933,66.61721465126011
15,transport,mean,DRO,8.924999999999999,63.67885817276932,60.37262677857531,66.98508956696332
15,transport,mean,DRO,9.0,63.67885817276963,60.37262677857561,66.98508956696365
15,transport,mean,ERM,0.0,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,0.075,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,0.15,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,0.22499999999999998,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,0.3,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,0.375,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,0.44999999999999996,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,0.525,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,0.6,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,0.6749999999999999,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,0.75,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,0.825,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,0.8999999999999999,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,0.975,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,1.05,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,1.125,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,1.2,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,1.275,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,1.3499999999999999,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,1.425,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,1.5,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,1.575,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,1.65,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,1.7249999999999999,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,1.7999999999999998,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,1.875,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,1.95,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,2.025,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,2.1,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,2.175,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,2.25,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,2.3249999999999997,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,2.4,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,2.475,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,2.55,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,2.625,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,2.6999999999999997,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,2.775,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,2.85,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,2.925,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,3.0,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,3.0749999999999997,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,3.15,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,3.225,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,3.3,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,3.375,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,3.4499999999999997,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,3.525,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,3.5999999999999996,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,3.675,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,3.75,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,3.8249999999999997,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,3.9,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,3.9749999999999996,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,4.05,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,4.125,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,4.2,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,4.2749999999999995,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,4.35,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,4.425,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,4.5,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,4.575,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,4.6499999999999995,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,4.725,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,4.8,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,4.875,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,4.95,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,5.0249999999999995,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,5.1,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,5.175,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,5.25,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,5.325,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,5.3999999999999995,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,5.475,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,5.55,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,5.625,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,5.7,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,5.7749999999999995,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,5.85,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,5.925,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,6.0,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,6.075,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,6.1499999999999995,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,6.225,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,6.3,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,6.375,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,6.45,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,6.5249999999999995,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,6.6,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,6.675,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,6.75,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,6.825,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,6.8999999999999995,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,6.975,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,7.05,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,7.125,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,7.199999999999999,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,7.2749999999999995,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,7.35,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,7.425,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,7.5,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,7.574999999999999,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,7.6499999999999995,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,7.725,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,7.8,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,7.875,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,7.949999999999999,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,8.025,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,8.1,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,8.174999999999999,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,8.25,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,8.325,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,8.4,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,8.475,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,8.549999999999999,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,8.625,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,8.7,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,8.775,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,8.85,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,8.924999999999999,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,ERM,9.0,132.882032451318,128.22561779160586,137.53844711103014
15,transport,mean,RS,0.0,143.79938451488695,138.75253534613137,148.84623368364254
15,transport,mean,RS,0.075,132.8820324513261,128.22561779161353,137.53844711103866
15,transport,mean,RS,0.15,142.31288856626514,137.3400926242107,147.28568450831958
15,transport,mean,RS,0.22499999999999998,142.50323955284128,137.5209843037989,147.48549480188365
15,transport,mean,RS,0.3,143.61041709376806,138.66548232748568,148.55535186005045
15,transport,mean,RS,0.375,143.79938451488695,138.75253534613137,148.84623368364254
15,transport,mean,RS,0.44999999999999996,141.26760181265035,136.38459157701175,146.15061204828896
15,transport,mean,RS,0.525,144.08051769183825,139.12289690490167,149.03813847877484
15,transport,mean,RS,0.6,150.48222317708542,145.37650585789422,155.58794049627662
15,transport,mean,RS,0.6749999999999999,150.77507749851026,145.66275561776624,155.88739937925428
15,transport,mean,RS,0.75,147.7820896374457,142.7058045478791,152.8583747270123
15,transport,mean,RS,0.825,148.90461374183687,143.86986053730098,153.93936694637276
15,transport,mean,RS,0.8999999999999999,148.646932467035,143.61908252058322,153.67478241348675
15,transport,mean,RS,0.975,148.0690727704687,143.03521793668486,153.10292760425253
15,transport,mean,RS,1.05,150.76773223075682,145.65549053228685,155.8799739292268
15,transport,mean,RS,1.125,147.8892362782713,142.86334397763966,152.91512857890297
15,transport,mean,RS,1.2,144.76648184827866,139.85265711310797,149.68030658344935
15,transport,mean,RS,1.275,147.30764564720366,142.2670044298382,152.3482868645691
15,transport,mean,RS,1.3499999999999999,146.80638447253307,141.8392997658149,151.77346917925124
15,transport,mean,RS,1.425,146.29350703251833,141.330644322945,151.25636974209166
15,transport,mean,RS,1.5,146.60108155887724,141.63588242061928,151.5662806971352
15,transport,mean,RS,1.575,145.85759914167772,140.89816727028443,150.81703101307102
15,transport,mean,RS,1.65,145.90170588292108,140.941909889548,150.86150187629417
15,transport,mean,RS,1.7249999999999999,146.77502097679545,141.80823492208094,151.74180703150995
15,transport,mean,RS,1.7999999999999998,140.9606829489724,136.13664935094417,145.7847165470006
15,transport,mean,RS,1.875,144.65553710150365,139.75001441503105,149.56105978797626
15,transport,mean,RS,1.95,145.85355255040753,140.89415365759388,150.81295144322118
15,transport,mean,RS,2.025,144.70830449078034,139.79882466617556,149.6177843153851
15,transport,mean,RS,2.1,146.05447485798086,141.09329186579058,151.01565785017115
15,transport,mean,RS,2.175,140.73145828083506,135.8733990807657,145.58951748090442
15,transport,mean,RS,2.25,140.93737483385945,136.15171216535995,145.72303750235895
15,transport,mean,RS,2.3249999999999997,136.96121224106383,132.2042288966896,141.71819558543805
15,transport,mean,RS,2.4,141.4488696404099,136.58431453100465,146.31342474981514
15,transport,mean,RS,2.475,141.59140294660827,136.7257111731723,146.45709472004424
15,transport,mean,RS,2.55,141.39769256687072,136.54574151289813,146.2496436208433
15,transport,mean,RS,2.625,136.10024930148828,131.34420043224532,140.85629817073124
15,transport,mean,RS,2.6999999999999997,138.02979769083987,133.25243440037616,142.80716098130358
15,transport,mean,RS,2.775,136.30784267643045,131.55542663023752,141.0602587226234
15,transport,mean,RS,2.85,138.50746076382907,133.71080871267677,143.30411281498138
15,transport,mean,RS,2.925,137.7155094461475,132.8878131327271,142.5432057595679
15,transport,mean,RS,3.0,137.17774498727923,132.3664300495076,141.98905992505084
15,transport,mean,RS,3.0749999999999997,136.3853493864095,131.61425648636785,141.15644228645115
15,transport,mean,RS,3.15,135.92397773253253,131.17740224753857,140.6705532175265
15,transport,mean,RS,3.225,135.46349661217064,130.73284181573104,140.19415140861025
15,transport,mean,RS,3.3,141.0182682001547,136.00309955478116,146.03343684552823
15,transport,mean,RS,3.375,141.77730861143493,136.76125169069368,146.79336553217618
15,transport,mean,RS,3.4499999999999997,141.38309996161337,136.38234040739076,146.38385951583598
15,transport,mean,RS,3.525,141.52420787778618,136.51704131664326,146.5313744389291
15,transport,mean,RS,3.5999999999999996,138.78033692600886,133.7987581221448,143.76191572987292
15,transport,mean,RS,3.675,140.62313205674155,135.61221096415727,145.63405314932584
15,transport,mean,RS,3.75,139.81966044137138,134.83354478193397,144.8057761008088
15,transport,mean,RS,3.8249999999999997,139.8327863548706,134.84656371103685,144.81900899870433
15,transport,mean,RS,3.9,135.96578021861865,131.04648492457298,140.88507551266432
15,transport,mean,RS,3.9749999999999996,138.88388616569654,133.90259092707353,143.86518140431954
15,transport,mean,RS,4.05,138.92057019880775,133.9393360867454,143.9018043108701
15,transport,mean,RS,4.125,140.75928121711615,135.7467900067604,145.77177242747192
15,transport,mean,RS,4.2,139.2553872258246,134.2733743394946,144.23740011215457
15,transport,mean,RS,4.2749999999999995,136.6062963017765,131.693233111428,141.519359492125
15,transport,mean,RS,4.35,136.92722319568168,131.98842151023365,141.8660248811297
15,transport,mean,RS,4.425,135.20580011251664,130.3611263217037,140.0504739033296
15,transport,mean,RS,4.5,132.4672185914116,127.67626006105247,137.25817712177076
15,transport,mean,RS,4.575,134.99551243863237,130.10537494574453,139.88564993152022
15,transport,mean,RS,4.6499999999999995,134.8695511216033,129.98436266752614,139.75473957568047
15,transport,mean,RS,4.725,136.7214334190379,131.79857158516293,141.64429525291288
15,transport,mean,RS,4.8,124.37518078517704,119.8263608721597,128.92400069819436
15,transport,mean,RS,4.875,132.73278745025073,127.93144640699464,137.5341284935068
15,transport,mean,RS,4.95,136.89335643513343,131.95710559694663,141.82960727332022
15,transport,mean,RS,5.0249999999999995,123.67250207332292,119.16798258742446,128.17702155922137
15,transport,mean,RS,5.1,125.86069090910907,121.27286899236982,130.4485128258483
15,transport,mean,RS,5.175,128.20751750826167,123.59327976866042,132.8217552478629
15,transport,mean,RS,5.25,121.99171210175693,117.44628961123473,126.53713459227913
15,transport,mean,RS,5.325,124.39738528247007,119.87143414543914,128.923336419501
15,transport,mean,RS,5.3999999999999995,124.44240398774657,119.88941922634763,128.99538874914552
15,transport,mean,RS,5.475,124.94067769628403,120.39147800171325,129.4898773908548
15,transport,mean,RS,5.55,125.80451429874917,121.27368255775961,130.33534603973874
15,transport,mean,RS,5.625,119.16000631921125,114.65303417706745,123.66697846135504
15,transport,mean,RS,5.7,124.15678890526651,119.62151757858406,128.69206023194897
15,transport,mean,RS,5.7749999999999995,113.6047112820631,109.1883145229661,118.02110804116012
15,transport,mean,RS,5.85,117.4624232387016,112.95957258715441,121.9652738902488
15,transport,mean,RS,5.925,109.81379790536873,105.48460717810819,114.14298863262927
15,transport,mean,RS,6.0,119.4079358715197,114.89319377247091,123.92267797056849
15,transport,mean,RS,6.075,124.02430762664231,119.46809575662617,128.58051949665844
15,transport,mean,RS,6.1499999999999995,121.79775422500252,117.25156915818857,126.34393929181647
15,transport,mean,RS,6.225,124.00275137578613,119.43946255434852,128.56604019722374
15,transport,mean,RS,6.3,108.47281585683945,104.17108194254983,112.77454977112906
15,transport,mean,RS,6.375,125.46415388269769,120.8929175388639,130.0353902265315
15,transport,mean,RS,6.45,123.69851209409394,119.19230357292294,128.20472061526496
15,transport,mean,RS,6.5249999999999995,104.31346900262255,100.09859381820002,108.52834418704509
15,transport,mean,RS,6.6,114.23302265411289,109.80185855661429,118.66418675161148
15,transport,mean,RS,6.675,111.87335462471948,107.49833525565708,116.24837399378188
15,transport,mean,RS,6.75,93.7804061183327,89.79367048395754,97.76714175270787
15,transport,mean,RS,6.825,101.29484771388263,97.12896360899174,105.46073181877352
15,transport,mean,RS,6.8999999999999995,109.63052354936413,105.3050536081942,113.95599349053406
15,transport,mean,RS,6.975,89.17160489727638,85.30333163800202,93.03987815655074
15,transport,mean,RS,7.05,113.6817627966986,109.263525656572,118.09999993682521
15,transport,mean,RS,7.125,91.70341188870786,87.768997490249,95.63782628716672
15,transport,mean,RS,7.199999999999999,92.48608659715111,88.53165034120302,96.44052285309921
15,transport,mean,RS,7.2749999999999995,90.53030910003122,86.62577725389711,94.43484094616532
15,transport,mean,RS,7.35,95.77825786316923,91.74350503832969,99.81301068800877
15,transport,mean,RS,7.425,101.14677720283413,96.98009367744746,105.3134607282208
15,transport,mean,RS,7.5,88.2679448590641,84.42378002704304,92.11210969108517
15,transport,mean,RS,7.574999999999999,86.81937638853034,83.01382629013585,90.62492648692483
15,transport,mean,RS,7.6499999999999995,104.9871815020656,100.7596705003544,109.21469250377679
15,transport,mean,RS,7.725,92.4364226245952,88.48325485208552,96.38959039710487
15,transport,mean,RS,7.8,103.0080024499885,98.81788340864111,107.19812149133588
15,transport,mean,RS,7.875,95.09763937050424,91.07930822218509,99.11597051882339
15,transport,mean,RS,7.949999999999999,91.5307852580361,87.60078574004824,95.46078477602397
15,transport,mean,RS,8.025,78.50826013754768,74.91889472420073,82.09762555089463
15,transport,mean,RS,8.1,104.8635971781782,100.63840724678414,109.08878710957225
15,transport,mean,RS,8.174999999999999,89.22369857376043,85.35401548098075,93.09338166654011
15,transport,mean,RS,8.25,86.02325450020513,82.23975825693903,89.80675074347123
15,transport,mean,RS,8.325,77.88857610840529,74.25180158081339,81.52535063599719
15,transport,mean,RS,8.4,77.17353346444928,73.45586875559836,80.8911981733002
15,transport,mean,RS,8.475,77.85673811314965,74.22588008977844,81.48759613652085
15,transport,mean,RS,8.549999999999999,78.10933900268752,74.42221109375217,81.79646691162287
15,transport,mean,RS,8.625,78.99864067080163,75.39891638685195,82.59836495475132
15,transport,mean,RS,8.7,83.53113464840403,79.81322590616915,87.24904339063892
15,transport,mean,RS,8.775,77.10748451686393,73.3997982888466,80.81517074488127
15,transport,mean,RS,8.85,78.33073363176611,74.55965917499054,82.10180808854167
15,transport,mean,RS,8.924999999999999,77.67072041036243,73.98242342634089,81.35901739438398
15,transport,mean,RS,9.0,77.0476198099333,73.34703403732968,80.74820558253691
15,transport,quantile95,DRO,0.0,306.767544181555,296.0934764831115,313.0488389736086
15,transport,quantile95,DRO,0.075,306.50546275978405,295.9474553443843,312.76999054463755
15,transport,quantile95,DRO,0.15,306.2481809511178,296.80513370976695,314.36238760025475
15,transport,quantile95,DRO,0.22499999999999998,306.46634846739124,296.9528220215743,314.5813881994638
15,transport,quantile95,DRO,0.3,306.4663484673914,296.9528220215743,314.581388199464
15,transport,quantile95,DRO,0.375,306.0332629740639,296.6099154784778,314.41299912932044
15,transport,quantile95,DRO,0.44999999999999996,306.0332629740637,296.60991547847766,314.4129991293201
15,transport,quantile95,DRO,0.525,305.1930174819303,295.94769554523316,314.08630114637555
15,transport,quantile95,DRO,0.6,305.37481110902104,296.02261454406545,314.27003467054294
15,transport,quantile95,DRO,0.6749999999999999,305.37481110902115,296.0226145440655,314.270034670543
15,transport,quantile95,DRO,0.75,305.3739040873347,297.464665285247,315.43063336071674
15,transport,quantile95,DRO,0.825,305.7001902885668,297.7336904875956,315.75691682237107
15,transport,quantile95,DRO,0.8999999999999999,306.6534882475459,297.925383357833,316.3097801531666
15,transport,quantile95,DRO,0.975,308.06749464012,297.8935703760653,316.9717546309688
15,transport,quantile95,DRO,1.05,308.13271379882605,297.95897523327,317.00514891638534
15,transport,quantile95,DRO,1.125,313.86932939787744,301.5607413442667,319.83554123246023
15,transport,quantile95,DRO,1.2,313.85294393738775,309.94106782857443,323.805195125326
15,transport,quantile95,DRO,1.275,313.85294393738786,309.9410678285745,323.80519512532607
15,transport,quantile95,DRO,1.3499999999999999,319.7875930387458,312.2491319122822,328.8906912150132
15,transport,quantile95,DRO,1.425,321.17336279149924,311.92647777743986,331.9956499964823
15,transport,quantile95,DRO,1.5,321.17336279149913,311.9264777774399,331.99564999648317
15,transport,quantile95,DRO,1.575,322.7127506648662,311.9839504526783,332.4957595053909
15,transport,quantile95,DRO,1.65,326.099512693953,320.8297939492863,338.72260023010443
15,transport,quantile95,DRO,1.7249999999999999,326.73959236511735,321.44030159470265,337.2522845941741
15,transport,quantile95,DRO,1.7999999999999998,331.4818265343317,325.3583266593922,341.01762747402466
15,transport,quantile95,DRO,1.875,334.62323854059144,330.19045009512786,340.0798703882865
15,transport,quantile95,DRO,1.95,331.18562308127207,325.96869100637844,338.45867403272325
15,transport,quantile95,DRO,2.025,326.75918581469426,324.6150179362972,337.41911039403936
15,transport,quantile95,DRO,2.1,327.09650019008023,324.1534936227087,337.16113459068384
15,transport,quantile95,DRO,2.175,327.0965001900797,324.15349362270894,337.16113459068356
15,transport,quantile95,DRO,2.25,330.60831143717854,327.7523429237547,337.7925873052388
15,transport,quantile95,DRO,2.3249999999999997,334.53301472633126,327.44153601047947,341.3319252675036
15,transport,quantile95,DRO,2.4,334.8628334435313,329.6949526686291,344.18206749953873
15,transport,quantile95,DRO,2.475,334.86283344353166,329.69495266862936,344.1820674995394
15,transport,quantile95,DRO,2.55,342.51283047922243,333.7506441366576,346.1020422689585
15,transport,quantile95,DRO,2.625,342.236970397761,335.48336043253545,346.743223017503
15,transport,quantile95,DRO,2.6999999999999997,345.8441991089688,338.82747367773317,347.3936075016874
15,transport,quantile95,DRO,2.775,345.8441991089682,338.8274736777328,347.3936075016871
15,transport,quantile95,DRO,2.85,346.1270598856901,340.589361899078,348.2547292841512
15,transport,quantile95,DRO,2.925,344.236026164167,337.63758385252356,345.7215093939782
15,transport,quantile95,DRO,3.0,344.2360261641672,337.6375838525235,345.7215093939783
15,transport,quantile95,DRO,3.0749999999999997,344.239547909493,340.96976510162676,351.4207474853602
15,transport,quantile95,DRO,3.15,345.5040303697757,341.70891663878365,352.1558102983881
15,transport,quantile95,DRO,3.225,344.83397474202565,338.1399528631356,350.35467398021035
15,transport,quantile95,DRO,3.3,338.08657198623007,331.1381917890435,346.6067631699499
15,transport,quantile95,DRO,3.375,338.08657198622933,331.13819178904316,346.6067631699498
15,transport,quantile95,DRO,3.4499999999999997,338.7502017645067,329.29097213491394,346.51697266109414
15,transport,quantile95,DRO,3.525,339.5535185446965,328.13709966103363,346.72289276235426
15,transport,quantile95,DRO,3.5999999999999996,338.4365239780705,326.1326874532551,346.6598900968535
15,transport,quantile95,DRO,3.675,338.4365239780705,326.13268745325496,346.65989009685353
15,transport,quantile95,DRO,3.75,338.57480002968435,326.16126842871995,347.39733924239783
15,transport,quantile95,DRO,3.8249999999999997,338.57480002968254,326.1612684287192,347.397339242397
15,transport,quantile95,DRO,3.9,341.77529052587386,329.04678945363867,349.9789679557342
15,transport,quantile95,DRO,3.9749999999999996,341.9547049014814,328.50296119806643,349.5077833016462
15,transport,quantile95,DRO,4.05,326.11172736730117,318.4882130770343,331.6999067343205
15,transport,quantile95,DRO,4.125,326.11172736730003,318.48821307703355,331.69990673431965
15,transport,quantile95,DRO,4.2,316.3343414748004,313.68224598866163,326.4346999960894
15,transport,quantile95,DRO,4.2749999999999995,324.7021578724998,318.11035087039124,333.15261990558923
15,transport,quantile95,DRO,4.35,324.9208056782002,321.11597044210254,330.02250968609223
15,transport,quantile95,DRO,4.425,324.69100743982085,321.2168850504167,328.07206876935095
15,transport,quantile95,DRO,4.5,325.6992903724361,319.2507012605592,328.427132293734
15,transport,quantile95,DRO,4.575,323.59668665565846,317.566721083975,331.1495722909701
15,transport,quantile95,DRO,4.6499999999999995,307.28512047020905,303.51476389917235,316.9462129955586
15,transport,quantile95,DRO,4.725,305.9997869483521,302.0885713071401,314.50592312831014
15,transport,quantile95,DRO,4.8,306.0067611185459,301.84691429209056,314.55739874393686
15,transport,quantile95,DRO,4.875,306.00676111854585,301.8469142920896,314.55739874393566
15,transport,quantile95,DRO,4.95,306.0067611185458,301.84691429209056,314.55739874393663
15,transport,quantile95,DRO,5.0249999999999995,306.0067611185457,301.8469142920909,314.5573987439347
15,transport,quantile95,DRO,5.1,306.006761118546,301.84691429208885,314.5573987439363
15,transport,quantile95,DRO,5.175,306.5426600789652,301.87598558429835,314.3701988547228
15,transport,quantile95,DRO,5.25,305.43072299860506,301.2292424858849,311.8426475290959
15,transport,quantile95,DRO,5.325,316.1924717463629,309.79213137199713,321.9554800952381
15,transport,quantile95,DRO,5.3999999999999995,324.39382404031403,320.4037310588405,333.03117057317695
15,transport,quantile95,DRO,5.475,324.493522153119,320.2996919830343,329.12972153765907
15,transport,quantile95,DRO,5.55,324.6559805356733,320.10567648842635,329.29860522215114
15,transport,quantile95,DRO,5.625,324.55942369196686,320.06051207282025,329.57387355134176
15,transport,quantile95,DRO,5.7,324.5594236919681,320.06051207282144,329.5738735513429
15,transport,quantile95,DRO,5.7749999999999995,324.5594236919689,320.06051207282184,329.5738735513437
15,transport,quantile95,DRO,5.85,324.6537145727358,313.9644324381127,335.79587153718035
15,transport,quantile95,DRO,5.925,325.0976729150818,321.17593733809315,331.5330214978073
15,transport,quantile95,DRO,6.0,314.9507399450432,310.2562601534256,326.6777941905904
15,transport,quantile95,DRO,6.075,294.3158464114428,291.2318769868339,297.6453819574284
15,transport,quantile95,DRO,6.1499999999999995,294.3158464114458,291.23187698683546,297.6453819574308
15,transport,quantile95,DRO,6.225,298.22627428612026,295.37164730735907,302.9764995621681
15,transport,quantile95,DRO,6.3,295.949370367648,287.41047115275904,297.2666833421529
15,transport,quantile95,DRO,6.375,294.8740231591831,287.11394829090443,297.19305878753187
15,transport,quantile95,DRO,6.45,295.8730989130599,293.49251217639596,302.9190727434815
15,transport,quantile95,DRO,6.5249999999999995,295.87309891305995,293.49251217639613,302.91907274348154
15,transport,quantile95,DRO,6.6,298.91316632877664,292.38731529968663,301.70423556080146
15,transport,quantile95,DRO,6.675,292.75264778351647,288.88008559632163,296.4956450888067
15,transport,quantile95,DRO,6.75,293.23421225481667,285.89374888278905,295.84521185267744
15,transport,quantile95,DRO,6.825,292.74085474404956,285.00628507504166,295.78120586216
15,transport,quantile95,DRO,6.8999999999999995,289.27314185633645,282.5560648705504,296.9057429747243
15,transport,quantile95,DRO,6.975,291.47940364352166,283.9648645159914,301.27213342191845
15,transport,quantile95,DRO,7.05,281.7967554816074,269.9183342489351,285.71408051836073
15,transport,quantile95,DRO,7.125,277.1888830132813,267.00959114083344,283.8085766315898
15,transport,quantile95,DRO,7.199999999999999,259.0876258787253,257.42428525814796,265.9513059856335
15,transport,quantile95,DRO,7.2749999999999995,259.0426528693086,252.3655825956203,261.2558031356141
15,transport,quantile95,DRO,7.35,239.59336091642402,233.06597723209416,246.51463568719768
15,transport,quantile95,DRO,7.425,227.41213250423468,221.5226867499861,235.91650071951435
15,transport,quantile95,DRO,7.5,223.73584744613217,216.0662720828345,228.39132677950516
15,transport,quantile95,DRO,7.574999999999999,214.1560191628191,211.993187309017,223.730212999492
15,transport,quantile95,DRO,7.6499999999999995,214.12404630596345,211.990024204898,223.74019313834214
15,transport,quantile95,DRO,7.725,222.1877564940988,217.90091114851504,231.13053445328018
15,transport,quantile95,DRO,7.8,225.18056136840502,221.53991845223445,234.26946249001807
15,transport,quantile95,DRO,7.875,221.73528077839902,215.72996486112694,230.7986834425327
15,transport,quantile95,DRO,7.949999999999999,224.11895647931186,213.42247481735603,228.16183292230232
15,transport,quantile95,DRO,8.025,215.78899531598168,212.9886838199078,223.12708994053676
15,transport,quantile95,DRO,8.1,215.62814789448242,212.95212473175505,223.05912381755894
15,transport,quantile95,DRO,8.174999999999999,210.69483103143983,204.74774980476965,217.05839998215743
15,transport,quantile95,DRO,8.25,205.94555281229182,202.17326274193618,211.29306819725375
15,transport,quantile95,DRO,8.325,213.04701097249034,210.97683738345458,221.01716814323154
15,transport,quantile95,DRO,8.4,210.56197919913697,204.30130900804917,215.23031561851522
15,transport,quantile95,DRO,8.475,205.6060188205562,201.70791293500105,207.5677243117159
15,transport,quantile95,DRO,8.549999999999999,200.7567995393379,196.58009633846385,209.56511087208676
15,transport,quantile95,DRO,8.625,199.3401352001712,194.5733428380474,207.6456055182981
15,transport,quantile95,DRO,8.7,193.70507373178097,190.11854076745578,196.28640154221404
15,transport,quantile95,DRO,8.775,188.56208963286036,186.02041738449404,190.95129213973883
15,transport,quantile95,DRO,8.85,186.6327991731612,185.16330311217712,190.0010803258197
15,transport,quantile95,DRO,8.924999999999999,191.79038439755635,187.28191738057444,193.21508591187347
15,transport,quantile95,DRO,9.0,191.79038439755647,187.28191738057527,193.215085911873
15,transport,quantile95,ERM,0.0,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,0.075,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,0.15,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,0.22499999999999998,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,0.3,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,0.375,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,0.44999999999999996,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,0.525,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,0.6,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,0.6749999999999999,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,0.75,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,0.825,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,0.8999999999999999,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,0.975,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,1.05,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,1.125,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,1.2,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,1.275,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,1.3499999999999999,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,1.425,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,1.5,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,1.575,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,1.65,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,1.7249999999999999,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,1.7999999999999998,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,1.875,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,1.95,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,2.025,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,2.1,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,2.175,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,2.25,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,2.3249999999999997,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,2.4,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,2.475,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,2.55,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,2.625,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,2.6999999999999997,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,2.775,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,2.85,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,2.925,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,3.0,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,3.0749999999999997,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,3.15,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,3.225,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,3.3,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,3.375,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,3.4499999999999997,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,3.525,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,3.5999999999999996,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,3.675,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,3.75,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,3.8249999999999997,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,3.9,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,3.9749999999999996,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,4.05,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,4.125,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,4.2,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,4.2749999999999995,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,4.35,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,4.425,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,4.5,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,4.575,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,4.6499999999999995,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,4.725,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,4.8,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,4.875,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,4.95,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,5.0249999999999995,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,5.1,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,5.175,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,5.25,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,5.325,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,5.3999999999999995,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,5.475,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,5.55,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,5.625,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,5.7,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,5.7749999999999995,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,5.85,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,5.925,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,6.0,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,6.075,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,6.1499999999999995,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,6.225,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,6.3,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,6.375,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,6.45,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,6.5249999999999995,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,6.6,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,6.675,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,6.75,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,6.825,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,6.8999999999999995,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,6.975,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,7.05,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,7.125,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,7.199999999999999,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,7.2749999999999995,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,7.35,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,7.425,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,7.5,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,7.574999999999999,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,7.6499999999999995,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,7.725,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,7.8,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,7.875,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,7.949999999999999,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,8.025,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,8.1,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,8.174999999999999,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,8.25,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,8.325,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,8.4,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,8.475,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,8.549999999999999,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,8.625,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,8.7,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,8.775,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,8.85,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,8.924999999999999,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,ERM,9.0,306.767544181555,296.0934764831113,313.04883897360855
15,transport,quantile95,RS,0.0,328.7401021906757,322.5226257170255,338.57738155380537
15,transport,quantile95,RS,0.075,306.7675441816413,296.0934764831595,313.04883897370024
15,transport,quantile95,RS,0.15,330.3517550839239,325.96511056917853,335.26324445519174
15,transport,quantile95,RS,0.22499999999999998,332.1520886181005,325.58945354585336,336.7175171476418
15,transport,quantile95,RS,0.3,329.84878046014546,326.67168432716284,337.25814058804644
15,transport,quantile95,RS,0.375,328.7401021906755,322.52262571702556,338.5773815538055
15,transport,quantile95,RS,0.44999999999999996,324.6839145399215,322.6348664358031,335.04483114820596
15,transport,quantile95,RS,0.525,330.89172263188857,327.6016179244791,337.72717733318035
15,transport,quantile95,RS,0.6,344.78642031236535,337.6893027341893,349.77212737971865
15,transport,quantile95,RS,0.6749999999999999,344.9358744888547,341.7073294657422,351.188312622288
15,transport,quantile95,RS,0.75,338.5688375376851,326.3969008183172,347.57603851168716
15,transport,quantile95,RS,0.825,338.82195701142007,329.89113994726927,346.61893484284315
15,transport,quantile95,RS,0.8999999999999999,338.8270354211584,329.0109340322364,346.49067997569756
15,transport,quantile95,RS,0.975,336.20906659060415,327.77720349635206,345.9088953269469
15,transport,quantile95,RS,1.05,344.9999584042812,341.65667029454016,351.1211891994064
15,transport,quantile95,RS,1.125,336.0931969693634,327.25357748167005,340.24060799167165
15,transport,quantile95,RS,1.2,325.61527477628994,319.377407234856,332.26090443574753
15,transport,quantile95,RS,1.275,337.7643883699474,325.194362833594,346.9565549339117
15,transport,quantile95,RS,1.3499999999999999,328.20830099830744,325.88509834558886,332.64804181375416
15,transport,quantile95,RS,1.425,328.6407796406325,326.58100338466073,331.0002895982222
15,transport,quantile95,RS,1.5,328.4340390534591,325.9293170649168,332.11062442489884
15,transport,quantile95,RS,1.575,328.7646731108613,325.0259626199774,331.73434960504227
15,transport,quantile95,RS,1.65,328.96173720872196,325.0769219347007,331.5403099714617
15,transport,quantile95,RS,1.7249999999999999,328.31613135604437,325.911310136142,332.4452241614051
15,transport,quantile95,RS,1.7999999999999998,321.5580776250974,314.0897063186661,333.3112976334182
15,transport,quantile95,RS,1.875,325.42400285463947,318.44361939734966,331.9752858695322
15,transport,quantile95,RS,1.95,328.74657686198714,325.0212830641796,331.75216811962116
15,transport,quantile95,RS,2.025,325.51498025848736,318.8843030666359,332.0366592515983
15,transport,quantile95,RS,2.1,329.07832847640265,325.14004209617383,330.86739522812894
15,transport,quantile95,RS,2.175,324.84466669773116,320.74709809935655,329.2228961279887
15,transport,quantile95,RS,2.25,319.5331965758885,315.04277552877613,326.6904616878922
15,transport,quantile95,RS,2.3249999999999997,310.59857521851194,304.6855734695606,322.60625389328885
15,transport,quantile95,RS,2.4,325.6205529416909,319.46198491757167,330.60975119620736
15,transport,quantile95,RS,2.475,325.3060715971201,319.08040791750943,331.7795169947797
15,transport,quantile95,RS,2.55,325.2095915396909,318.3188609095105,332.89905717093444
15,transport,quantile95,RS,2.625,308.2911980129306,300.2403745543236,314.26275575305453
15,transport,quantile95,RS,2.6999999999999997,311.2911911875369,308.9921968633835,327.0920410519201
15,transport,quantile95,RS,2.775,308.5790254864767,303.72984495856986,318.8278359435731
15,transport,quantile95,RS,2.85,312.0920554968232,311.10699376246885,328.49360127504735
15,transport,quantile95,RS,2.925,313.04621422430466,307.2319069705796,320.77566572031554
15,transport,quantile95,RS,3.0,313.2795070546351,305.682872020194,319.04403328401094
15,transport,quantile95,RS,3.0749999999999997,310.2992279866919,301.6962153166012,315.4191366069876
15,transport,quantile95,RS,3.15,306.80442738457907,300.5429149911058,313.58127609889675
15,transport,quantile95,RS,3.225,306.0068928445287,301.8423499486818,314.55837099953885
15,transport,quantile95,RS,3.3,323.9623091314604,320.05898256486137,328.95067550250195
15,transport,quantile95,RS,3.375,324.1592735647769,320.03214276817204,332.1283047217105
15,transport,quantile95,RS,3.4499999999999997,324.587187261176,320.6569953359287,333.6257753071274
15,transport,quantile95,RS,3.525,324.39559829344347,320.402791769741,333.0183857726735
15,transport,quantile95,RS,3.5999999999999996,322.9621469937365,314.66072395719846,338.1416963804525
15,transport,quantile95,RS,3.675,324.69958773318825,317.10065331113185,329.00499066891376
15,transport,quantile95,RS,3.75,319.3974892663187,313.6553935533992,330.080814280099
15,transport,quantile95,RS,3.8249999999999997,319.54350419224056,313.80187054578886,329.9617646906178
15,transport,quantile95,RS,3.9,330.5402924726154,321.8882540467899,338.2918109460599
15,transport,quantile95,RS,3.9749999999999996,321.0958432383762,313.78291732515476,337.7471008777058
15,transport,quantile95,RS,4.05,320.42490533182587,313.7608675698504,337.6052787136729
15,transport,quantile95,RS,4.125,325.60691486960854,318.67735066500546,328.76199722678626
15,transport,quantile95,RS,4.2,317.1955910442939,313.06889591711393,336.24391366327677
15,transport,quantile95,RS,4.2749999999999995,325.1071444439414,321.13226659151337,331.47240866779777
15,transport,quantile95,RS,4.35,330.1800589615817,323.9230224023671,335.9237199297438
15,transport,quantile95,RS,4.425,317.63293504237686,310.8666941699836,323.9393082450276
15,transport,quantile95,RS,4.5,315.9266286522787,312.4049387678656,330.33481952509663
15,transport,quantile95,RS,4.575,331.687317958023,316.6971011345595,334.74740852657095
15,transport,quantile95,RS,4.6499999999999995,330.95755521149977,316.51517067812557,334.3065635526909
15,transport,quantile95,RS,4.725,325.9791927711994,322.0474301820199,334.18539783888633
15,transport,quantile95,RS,4.8,297.0857838940509,293.3541251468667,303.0967091951627
15,transport,quantile95,RS,4.875,317.6326787383485,312.915847872423,332.0574709011092
15,transport,quantile95,RS,4.95,329.1784428352713,323.08124917476994,335.40919835416025
15,transport,quantile95,RS,5.0249999999999995,295.8117364123965,289.9808645981304,301.03277597766777
15,transport,quantile95,RS,5.1,296.99814229487606,295.39892389889764,302.1870259930458
15,transport,quantile95,RS,5.175,302.78704487851627,294.7722440245968,310.1134763308866
15,transport,quantile95,RS,5.25,293.14228387980216,288.81052219715366,296.48130702952324
15,transport,quantile95,RS,5.325,294.1225482644372,291.7231568086452,301.6935708530067
15,transport,quantile95,RS,5.3999999999999995,297.9343695810248,293.29127668275333,302.9143244429046
15,transport,quantile95,RS,5.475,294.9282829605386,292.7293999685084,301.13385159208855
15,transport,quantile95,RS,5.55,294.3845190120928,291.3492005131139,297.68311663687325
15,transport,quantile95,RS,5.625,288.86204910578044,282.13696293619904,296.8496203491226
15,transport,quantile95,RS,5.7,295.87282066197093,293.49223392530706,302.8539849164098
15,transport,quantile95,RS,5.7749999999999995,281.7528064782125,278.5084624754289,289.35147747224045
15,transport,quantile95,RS,5.85,284.6216229224527,281.0668841876731,297.89158850689637
15,transport,quantile95,RS,5.925,279.2572519502189,268.0263482922565,284.71188104019075
15,transport,quantile95,RS,6.0,289.6641915433278,283.0009252990795,297.17092569027665
15,transport,quantile95,RS,6.075,297.5568235616695,291.65460857583497,300.9487268524405
15,transport,quantile95,RS,6.1499999999999995,292.1887627144752,288.72826676237986,296.70256506747364
15,transport,quantile95,RS,6.225,297.8569738751527,290.99831043873786,299.82418454254224
15,transport,quantile95,RS,6.3,275.2082702490829,265.9909992414299,282.55506362863616
15,transport,quantile95,RS,6.375,297.4525114508446,293.64283660945296,301.21479677821094
15,transport,quantile95,RS,6.45,295.8275296528611,290.17906160841966,301.25286165343545
15,transport,quantile95,RS,6.5249999999999995,263.7660233205549,261.1021439963516,271.97716726608434
15,transport,quantile95,RS,6.6,281.6916325365931,277.8949623616786,290.9819668505561
15,transport,quantile95,RS,6.675,283.1117773598491,273.3620464813243,286.1515710228381
15,transport,quantile95,RS,6.75,248.4041043264216,245.19823933627447,250.22931393718008
15,transport,quantile95,RS,6.825,260.6376949578029,257.1919759931796,265.95295800967847
15,transport,quantile95,RS,6.8999999999999995,278.6955899705507,267.7502496599904,284.5331305557025
15,transport,quantile95,RS,6.975,243.92493422013658,236.75584450930836,248.84772906316138
15,transport,quantile95,RS,7.05,281.5950019684521,278.5559176471155,289.5395781667122
15,transport,quantile95,RS,7.125,246.02457902406036,244.14674431835232,247.8306940161441
15,transport,quantile95,RS,7.199999999999999,246.87997449533742,244.81153496896218,248.38436451553451
15,transport,quantile95,RS,7.2749999999999995,246.53489151877534,240.49924838060755,248.98795549433402
15,transport,quantile95,RS,7.35,249.92677422164664,246.55185401903017,255.71654715198315
15,transport,quantile95,RS,7.425,261.3832441477754,257.71316437336435,266.55305421722534
15,transport,quantile95,RS,7.5,240.0468946657537,235.119836508147,248.5473044831712
15,transport,quantile95,RS,7.574999999999999,237.54755809641443,231.42044760910156,244.19733557246903
15,transport,quantile95,RS,7.6499999999999995,264.81739665756845,260.908569373126,273.7397113046298
15,transport,quantile95,RS,7.725,246.74432541249678,244.83410483545128,248.20817304721692
15,transport,quantile95,RS,7.8,261.766311509592,259.3891474884353,268.57568346169717
15,transport,quantile95,RS,7.875,248.2671610180436,246.04192207695863,253.871997291566
15,transport,quantile95,RS,7.949999999999999,245.68962204461207,243.64741615807205,247.95284969744142
15,transport,quantile95,RS,8.025,218.42515923741846,214.316954038905,225.20108802338328
15,transport,quantile95,RS,8.1,264.63022119766305,260.9718667351793,273.38748139249685
15,transport,quantile95,RS,8.174999999999999,244.1410058153684,236.7818277593419,248.80010395019292
15,transport,quantile95,RS,8.25,237.20673963766188,229.51081636409842,243.43995324772845
15,transport,quantile95,RS,8.325,219.4521465621897,216.86266193189212,230.3654215388855
15,transport,quantile95,RS,8.4,223.2364756919906,217.71933924536864,226.6556521829049
15,transport,quantile95,RS,8.475,219.29118085528762,215.97287941513687,229.9456387989028
15,transport,quantile95,RS,8.549999999999999,221.9411173027584,217.6271608790043,231.16280546733694
15,transport,quantile95,RS,8.625,219.5797604920222,214.2793752704969,227.4619117975197
15,transport,quantile95,RS,8.7,228.66612255432688,222.89754697439858,236.67305420812096
15,transport,quantile95,RS,8.775,226.1393633475823,215.65203907156035,228.0502551137248
15,transport,quantile95,RS,8.85,225.02421014922115,222.0343450532466,234.36864968747275
15,transport,quantile95,RS,8.924999999999999,219.9058699193522,216.7181954820085,232.42366991189607
15,transport,quantile95,RS,9.0,225.72925419442888,214.83227409444126,228.16858756403295


==> anc/experimental_data/all_results_long_c20.csv <==
c,comp,metric,method,k,center,lower,upper
20,emergency,mean,DRO,0.0,696.0162626617858,665.4414194520613,726.5911058715104
20,emergency,mean,DRO,0.075,696.0162626617853,665.4414194520607,726.5911058715099
20,emergency,mean,DRO,0.15,696.0162626617849,665.4414194520604,726.5911058715095
20,emergency,mean,DRO,0.22499999999999998,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,DRO,0.3,696.0162626617848,665.4414194520602,726.5911058715094
20,emergency,mean,DRO,0.375,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,DRO,0.44999999999999996,696.016262661785,665.4414194520605,726.5911058715096
20,emergency,mean,DRO,0.525,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,DRO,0.6,696.0162626617848,665.4414194520602,726.5911058715094
20,emergency,mean,DRO,0.6749999999999999,696.0162626617854,665.4414194520608,726.59110587151
20,emergency,mean,DRO,0.75,696.0162626617847,665.4414194520601,726.5911058715093
20,emergency,mean,DRO,0.825,696.0162626617849,665.4414194520604,726.5911058715095
20,emergency,mean,DRO,0.8999999999999999,696.0162626617856,665.441419452061,726.5911058715102
20,emergency,mean,DRO,0.975,696.0162626617849,665.4414194520604,726.5911058715095
20,emergency,mean,DRO,1.05,693.4936951145726,662.9538767114465,724.0335135176987
20,emergency,mean,DRO,1.125,664.5812160651216,634.4567009731657,694.7057311570775
20,emergency,mean,DRO,1.2,651.9037181625688,621.9717844606772,681.8356518644604
20,emergency,mean,DRO,1.275,624.6408515133397,595.1379382066639,654.1437648200156
20,emergency,mean,DRO,1.3499999999999999,624.6408515133397,595.1379382066639,654.1437648200156
20,emergency,mean,DRO,1.425,624.6408515133392,595.1379382066633,654.143764820015
20,emergency,mean,DRO,1.5,624.6408515133389,595.1379382066631,654.1437648200148
20,emergency,mean,DRO,1.575,624.6408515133394,595.1379382066635,654.1437648200152
20,emergency,mean,DRO,1.65,624.6408515133392,595.1379382066633,654.143764820015
20,emergency,mean,DRO,1.7249999999999999,624.6408515133372,595.1379382066614,654.1437648200131
20,emergency,mean,DRO,1.7999999999999998,624.6408515133389,595.1379382066631,654.1437648200148
20,emergency,mean,DRO,1.875,624.6408515133409,595.1379382066649,654.1437648200168
20,emergency,mean,DRO,1.95,624.6408515133371,595.1379382066613,654.143764820013
20,emergency,mean,DRO,2.025,624.6408515133392,595.1379382066633,654.143764820015
20,emergency,mean,DRO,2.1,624.64085151334,595.1379382066641,654.1437648200158
20,emergency,mean,DRO,2.175,624.6408515133375,595.1379382066616,654.1437648200133
20,emergency,mean,DRO,2.25,624.6408515133402,595.1379382066643,654.143764820016
20,emergency,mean,DRO,2.3249999999999997,619.4021460735516,589.9832537361365,648.8210384109668
20,emergency,mean,DRO,2.4,610.8814771528914,581.6002809255074,640.1626733802755
20,emergency,mean,DRO,2.475,593.3191797521405,564.3302976064755,622.3080618978055
20,emergency,mean,DRO,2.55,593.3191797521408,564.3302976064758,622.3080618978058
20,emergency,mean,DRO,2.625,593.319179752141,564.330297606476,622.308061897806
20,emergency,mean,DRO,2.6999999999999997,593.3191797521405,564.3302976064755,622.3080618978055
20,emergency,mean,DRO,2.775,593.319179752141,564.330297606476,622.308061897806
20,emergency,mean,DRO,2.85,593.3191797521417,564.3302976064767,622.3080618978067
20,emergency,mean,DRO,2.925,593.3191797521415,564.3302976064765,622.3080618978065
20,emergency,mean,DRO,3.0,593.3191797521405,564.3302976064755,622.3080618978055
20,emergency,mean,DRO,3.0749999999999997,593.3191797521413,564.3302976064763,622.3080618978063
20,emergency,mean,DRO,3.15,593.3191797521405,564.3302976064755,622.3080618978055
20,emergency,mean,DRO,3.225,593.3191797521403,564.3302976064753,622.3080618978053
20,emergency,mean,DRO,3.3,593.31917975214,564.330297606475,622.308061897805
20,emergency,mean,DRO,3.375,555.7664931317305,527.4158944428117,584.1170918206493
20,emergency,mean,DRO,3.4499999999999997,555.7883951465438,527.4374231908697,584.139367102218
20,emergency,mean,DRO,3.525,541.1559745313083,513.0569652464102,569.2549838162064
20,emergency,mean,DRO,3.5999999999999996,538.8657299523694,510.80731086708886,566.92414903765
20,emergency,mean,DRO,3.675,538.8657299523683,510.8073108670877,566.9241490376488
20,emergency,mean,DRO,3.75,530.1781049376206,502.2758636601127,558.0803462151284
20,emergency,mean,DRO,3.8249999999999997,529.4143154524162,501.5259875305537,557.3026433742787
20,emergency,mean,DRO,3.9,523.062743004041,495.2908760592387,550.8346099488432
20,emergency,mean,DRO,3.9749999999999996,523.0627430040616,495.290876059259,550.8346099488642
20,emergency,mean,DRO,4.05,523.062743004066,495.29087605926327,550.8346099488687
20,emergency,mean,DRO,4.125,521.9728211821217,494.22115090829385,549.7244914559495
20,emergency,mean,DRO,4.2,509.42945115955627,481.9142698129321,536.9446325061805
20,emergency,mean,DRO,4.2749999999999995,502.5998030185904,475.215494426306,529.9841116108748
20,emergency,mean,DRO,4.35,498.673286548041,471.3641790962087,525.9823939998734
20,emergency,mean,DRO,4.425,497.9206290014598,470.6259895252039,525.2152684777157
20,emergency,mean,DRO,4.5,497.92062899496466,470.6259895188336,525.2152684710958
20,emergency,mean,DRO,4.575,497.92062900146084,470.62598952520494,525.2152684777168
20,emergency,mean,DRO,4.6499999999999995,497.92062899496545,470.62598951883433,525.2152684710966
20,emergency,mean,DRO,4.725,497.92062899496574,470.6259895188346,525.2152684710968
20,emergency,mean,DRO,4.8,497.92062900146027,470.6259895252044,525.2152684777161
20,emergency,mean,DRO,4.875,497.92062899496614,470.625989518835,525.2152684710973
20,emergency,mean,DRO,4.95,497.9206290014588,470.62598952520295,525.2152684777146
20,emergency,mean,DRO,5.0249999999999995,497.92062899496614,470.625989518835,525.2152684710973
20,emergency,mean,DRO,5.1,488.4298621343146,461.3187226733361,515.5410015952931
20,emergency,mean,DRO,5.175,481.5728055582544,454.59658788828943,508.54902322821937
20,emergency,mean,DRO,5.25,481.57280555825344,454.59658788828847,508.5490232282184
20,emergency,mean,DRO,5.325,457.80422956138756,431.3252756287984,484.2831834939767
20,emergency,mean,DRO,5.3999999999999995,449.6177200016749,423.3156918695299,475.9197481338199
20,emergency,mean,DRO,5.475,442.62627036799546,416.47939903035126,468.77314170563966
20,emergency,mean,DRO,5.55,435.4200073916669,409.43646539605663,461.40354938727717
20,emergency,mean,DRO,5.625,434.8008132781994,408.8316002061583,460.7700263502405
20,emergency,mean,DRO,5.7,410.29741928605523,384.91202533010835,435.6828132420021
20,emergency,mean,DRO,5.7749999999999995,399.3183908028478,374.2031186111246,424.43366299457097
20,emergency,mean,DRO,5.85,398.34513516771517,373.2543412679898,423.43592906744055
20,emergency,mean,DRO,5.925,398.21568881482136,373.12814937227955,423.3032282573632
20,emergency,mean,DRO,6.0,388.10272851355273,363.27178899758337,412.9336680295221
20,emergency,mean,DRO,6.075,388.10272851355353,363.27178899758417,412.9336680295229
20,emergency,mean,DRO,6.1499999999999995,388.1027285135527,363.2717889975833,412.93366802952204
20,emergency,mean,DRO,6.225,388.10272851355313,363.27178899758377,412.9336680295225
20,emergency,mean,DRO,6.3,388.10272851355296,363.2717889975836,412.9336680295223
20,emergency,mean,DRO,6.375,308.20607677941575,285.65363510464704,330.75851845418447
20,emergency,mean,DRO,6.45,284.59486997832437,262.8107532712819,306.37898668536684
20,emergency,mean,DRO,6.5249999999999995,262.40419318172195,241.399440302273,283.40894606117087
20,emergency,mean,DRO,6.6,261.74481124952274,240.76382586332647,282.725796635719
20,emergency,mean,DRO,6.675,261.74481124952314,240.76382586332687,282.7257966357194
20,emergency,mean,DRO,6.75,257.98905452456205,237.1450939552979,278.8330150938262
20,emergency,mean,DRO,6.825,255.52046656258324,234.76803400708368,276.2728991180828
20,emergency,mean,DRO,6.8999999999999995,244.6997167013965,224.35114504044088,265.04828836235214
20,emergency,mean,DRO,6.975,237.23286307252246,217.1689256641447,257.29680048090023
20,emergency,mean,DRO,7.05,237.2328630725233,217.1689256641455,257.2968004809011
20,emergency,mean,DRO,7.125,234.15314582632624,214.21099997752867,254.0952916751238
20,emergency,mean,DRO,7.199999999999999,233.7291141202679,213.80391391548048,253.6543143250553
20,emergency,mean,DRO,7.2749999999999995,222.6364556008153,203.15870063511662,242.114210566514
20,emergency,mean,DRO,7.35,209.11752002787736,190.2095897218689,228.02545033388583
20,emergency,mean,DRO,7.425,209.11752002787742,190.20958972186895,228.02545033388589
20,emergency,mean,DRO,7.5,209.11752002787753,190.20958972186904,228.02545033388603
20,emergency,mean,DRO,7.574999999999999,209.1175200278777,190.2095897218692,228.0254503338862
20,emergency,mean,DRO,7.6499999999999995,209.1175200278772,190.20958972186872,228.02545033388566
20,emergency,mean,DRO,7.725,209.117520027877,190.20958972186853,228.02545033388546
20,emergency,mean,DRO,7.8,207.28394598275779,188.456768900562,226.11112306495357
20,emergency,mean,DRO,7.875,207.2839459827584,188.4567689005626,226.11112306495423
20,emergency,mean,DRO,7.949999999999999,206.3527506202484,187.56663062152208,225.13887061897472
20,emergency,mean,DRO,8.025,206.35275062024834,187.56663062152202,225.13887061897466
20,emergency,mean,DRO,8.1,206.3527506202488,187.56663062152248,225.13887061897512
20,emergency,mean,DRO,8.174999999999999,176.33753292299133,158.91268543599753,193.76238040998513
20,emergency,mean,DRO,8.25,173.88274126657274,156.57575080932145,191.18973172382402
20,emergency,mean,DRO,8.325,173.01818242794837,155.75281530177813,190.28354955411862
20,emergency,mean,DRO,8.4,170.80873127406497,153.6501861666611,187.96727638146885
20,emergency,mean,DRO,8.475,170.8087312740644,153.65018616666055,187.96727638146825
20,emergency,mean,DRO,8.549999999999999,155.19599119585914,138.8436888686707,171.54829352304756
20,emergency,mean,DRO,8.625,136.39068201441563,121.07098258703608,151.7103814417952
20,emergency,mean,DRO,8.7,115.55583079626929,101.46724372877625,129.64441786376233
20,emergency,mean,DRO,8.775,105.01458612305889,91.59979785457682,118.42937439154096
20,emergency,mean,DRO,8.85,105.01458612305892,91.59979785457683,118.429374391541
20,emergency,mean,DRO,8.924999999999999,102.22971799596814,88.9988017563696,115.46063423556669
20,emergency,mean,DRO,9.0,94.35104983888668,81.66236938826486,107.0397302895085
20,emergency,mean,ERM,0.0,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,0.075,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,0.15,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,0.22499999999999998,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,0.3,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,0.375,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,0.44999999999999996,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,0.525,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,0.6,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,0.6749999999999999,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,0.75,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,0.825,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,0.8999999999999999,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,0.975,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,1.05,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,1.125,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,1.2,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,1.275,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,1.3499999999999999,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,1.425,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,1.5,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,1.575,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,1.65,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,1.7249999999999999,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,1.7999999999999998,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,1.875,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,1.95,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,2.025,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,2.1,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,2.175,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,2.25,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,2.3249999999999997,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,2.4,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,2.475,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,2.55,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,2.625,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,2.6999999999999997,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,2.775,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,2.85,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,2.925,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,3.0,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,3.0749999999999997,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,3.15,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,3.225,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,3.3,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,3.375,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,3.4499999999999997,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,3.525,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,3.5999999999999996,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,3.675,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,3.75,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,3.8249999999999997,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,3.9,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,3.9749999999999996,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,4.05,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,4.125,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,4.2,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,4.2749999999999995,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,4.35,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,4.425,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,4.5,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,4.575,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,4.6499999999999995,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,4.725,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,4.8,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,4.875,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,4.95,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,5.0249999999999995,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,5.1,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,5.175,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,5.25,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,5.325,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,5.3999999999999995,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,5.475,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,5.55,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,5.625,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,5.7,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,5.7749999999999995,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,5.85,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,5.925,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,6.0,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,6.075,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,6.1499999999999995,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,6.225,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,6.3,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,6.375,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,6.45,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,6.5249999999999995,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,6.6,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,6.675,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,6.75,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,6.825,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,6.8999999999999995,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,6.975,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,7.05,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,7.125,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,7.199999999999999,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,7.2749999999999995,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,7.35,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,7.425,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,7.5,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,7.574999999999999,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,7.6499999999999995,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,7.725,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,7.8,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,7.875,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,7.949999999999999,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,8.025,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,8.1,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,8.174999999999999,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,8.25,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,8.325,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,8.4,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,8.475,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,8.549999999999999,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,8.625,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,8.7,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,8.775,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,8.85,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,8.924999999999999,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,ERM,9.0,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,RS,0.0,624.6408515133406,595.1379382066648,654.1437648200165
20,emergency,mean,RS,0.075,696.0162626617852,665.4414194520606,726.5911058715097
20,emergency,mean,RS,0.15,591.7281635339926,562.7660483437436,620.6902787242417
20,emergency,mean,RS,0.22499999999999998,593.319179752141,564.330297606476,622.308061897806
20,emergency,mean,RS,0.3,566.7583141669531,538.2201237046896,595.2965046292167
20,emergency,mean,RS,0.375,624.6408515133404,595.1379382066646,654.1437648200163
20,emergency,mean,RS,0.44999999999999996,579.0702494824435,550.321530016858,607.818968948029
20,emergency,mean,RS,0.525,561.4658145189751,533.0177852829905,589.9138437549597
20,emergency,mean,RS,0.6,523.0627430040707,495.29087605926793,550.8346099488735
20,emergency,mean,RS,0.6749999999999999,520.3781589646834,492.6560477920687,548.1002701372981
20,emergency,mean,RS,0.75,475.2625622544191,448.4150344503297,502.1100900585085
20,emergency,mean,RS,0.825,499.5900816512264,472.26333193935864,526.9168313630942
20,emergency,mean,RS,0.8999999999999999,494.0315087778538,466.8117591171469,521.2512584385606
20,emergency,mean,RS,0.975,491.93739010457585,464.75818500051327,519.1165952086385
20,emergency,mean,RS,1.05,533.6192519687598,505.6549147299623,561.5835892075575
20,emergency,mean,RS,1.125,442.72025925800506,416.57126540608425,468.86925310992586
20,emergency,mean,RS,1.2,395.76742894241625,370.7414498595681,420.7934080252644
20,emergency,mean,RS,1.275,482.95574200322335,455.95216251833614,509.95932148811056
20,emergency,mean,RS,1.3499999999999999,422.602541804015,396.9193996357149,448.2856839723151
20,emergency,mean,RS,1.425,411.60884373117506,386.1912685989424,437.02641886340774
20,emergency,mean,RS,1.5,420.2240844013451,394.5976495171409,445.85051928554935
20,emergency,mean,RS,1.575,409.3206528126759,383.95918752593536,434.68211809941647
20,emergency,mean,RS,1.65,408.39252779997827,383.0537675928274,433.73128800712914
20,emergency,mean,RS,1.7249999999999999,415.96201549665915,390.4380411092365,441.4859898840818
20,emergency,mean,RS,1.7999999999999998,351.77535340715247,327.9275013704432,375.6232054438617
20,emergency,mean,RS,1.875,388.10272851355245,363.2717889975831,412.9336680295218
20,emergency,mean,RS,1.95,404.61714628977256,379.3706148482039,429.8636777313412
20,emergency,mean,RS,2.025,392.9806912481414,368.0252012541938,417.936181242089
20,emergency,mean,RS,2.1,408.39252779997815,383.0537675928273,433.731288007129
20,emergency,mean,RS,2.175,333.9063351302274,310.5767055410153,357.23596471943944
20,emergency,mean,RS,2.25,373.1947412555672,348.75416166086643,397.63532085026793
20,emergency,mean,RS,2.3249999999999997,307.6532201521753,285.118130176489,330.18831012786166
20,emergency,mean,RS,2.4,344.943040273101,321.29060543428636,368.5954751119157
20,emergency,mean,RS,2.475,345.37764153743507,321.71262508091644,369.0426579939537
20,emergency,mean,RS,2.55,348.2189942992416,324.47263310190414,371.9653554965791
20,emergency,mean,RS,2.625,292.62171683201234,270.56984180888503,314.67359185513965
20,emergency,mean,RS,2.6999999999999997,311.13980780472934,288.4958347161479,333.7837808933108
20,emergency,mean,RS,2.775,303.9633317494009,281.5452442503104,326.38141924849134
20,emergency,mean,RS,2.85,311.4288959374316,288.77596034345424,334.08183153140897
20,emergency,mean,RS,2.925,290.4729103771882,268.4917623174148,312.45405843696165
20,emergency,mean,RS,3.0,289.4658014364863,267.5178976223595,311.4137052506131
20,emergency,mean,RS,3.0749999999999997,299.0676203335662,276.8066671198941,321.3285735472383
20,emergency,mean,RS,3.15,295.9684997230129,273.80798686979136,318.1290125762344
20,emergency,mean,RS,3.225,298.54920405174545,276.30494831496407,320.79345978852683
20,emergency,mean,RS,3.3,256.5547597507283,235.76375724315827,277.34576225829835
20,emergency,mean,RS,3.375,267.48591518583123,246.29769970451295,288.67413066714954
20,emergency,mean,RS,3.4499999999999997,265.63017448009214,244.5087840010318,286.75156495915246
20,emergency,mean,RS,3.525,269.4687279267361,248.20932828602054,290.7281275674517
20,emergency,mean,RS,3.5999999999999996,231.7237673955224,211.87856301129355,251.56897177975125
20,emergency,mean,RS,3.675,249.9231240927781,229.37988658824537,270.4663615973108
20,emergency,mean,RS,3.75,247.9095207181863,227.44123156247704,268.37780987389556
20,emergency,mean,RS,3.8249999999999997,243.3132157192393,223.0171462634629,263.6092851750157
20,emergency,mean,RS,3.9,197.70493238520575,179.30322516021107,216.10663961020043
20,emergency,mean,RS,3.9749999999999996,232.30192073021172,212.4336354518311,252.17020600859234
20,emergency,mean,RS,4.05,230.63768437817228,210.83585781595198,250.43951094039258
20,emergency,mean,RS,4.125,252.998287723944,232.3400706152457,273.65650483264227
20,emergency,mean,RS,4.2,235.79823180923924,215.79072923759236,255.80573438088612
20,emergency,mean,RS,4.2749999999999995,204.74041480977937,186.02520957413367,223.45562004542506
20,emergency,mean,RS,4.35,199.70000664324886,181.2091536289364,218.1908596575613
20,emergency,mean,RS,4.425,218.3506023055953,199.0496221593528,237.65158245183778
20,emergency,mean,RS,4.5,182.01726202556043,164.324140257211,199.71038379390984
20,emergency,mean,RS,4.575,190.98817195727855,172.88666057460415,209.08968333995296
20,emergency,mean,RS,4.6499999999999995,185.9484092541996,168.0741630168189,203.8226554915803
20,emergency,mean,RS,4.725,203.79110036249187,185.11798622071652,222.46421450426723
20,emergency,mean,RS,4.8,147.43655691907185,131.504920331101,163.3681935070427
20,emergency,mean,RS,4.875,182.82110950906497,165.09061808617113,200.5516009319588
20,emergency,mean,RS,4.95,200.40990343580035,181.88724730333684,218.93255956826385
20,emergency,mean,RS,5.0249999999999995,150.91590902315062,134.79473840627043,167.0370796400308
20,emergency,mean,RS,5.1,158.534801339988,142.00420488018824,175.06539779978777
20,emergency,mean,RS,5.175,169.09776228182105,152.02299872070375,186.17252584293834
20,emergency,mean,RS,5.25,139.62923451526305,124.1266595079294,155.13180952259668
20,emergency,mean,RS,5.325,157.22108215228545,140.76019777237468,173.6819665321962
20,emergency,mean,RS,5.3999999999999995,147.94027217449334,131.9811588063844,163.8993855426023
20,emergency,mean,RS,5.475,157.94269698582838,141.4433852894707,174.44200868218604
20,emergency,mean,RS,5.55,161.89049696547835,145.18268962186414,178.59830430909255
20,emergency,mean,RS,5.625,132.7552377065362,117.64301427802063,147.8674611350518
20,emergency,mean,RS,5.7,148.34388675061007,132.3627742647734,164.32499923644673
20,emergency,mean,RS,5.7749999999999995,117.76310887642352,103.53765359272978,131.98856416011725
20,emergency,mean,RS,5.85,124.77205289128543,110.12509238574923,139.4190133968216
20,emergency,mean,RS,5.925,113.64035073180659,99.67186981902292,127.60883164459027
20,emergency,mean,RS,6.0,132.4212551543068,117.32819265954377,147.51431764906985
20,emergency,mean,RS,6.075,143.85790016501457,128.1210392742418,159.59476105578733
20,emergency,mean,RS,6.1499999999999995,134.65840490319994,119.43712541721442,149.87968438918546
20,emergency,mean,RS,6.225,142.11074095989116,126.46990752388807,157.75157439589424
20,emergency,mean,RS,6.3,112.27884330857897,98.39679313884133,126.16089347831661
20,emergency,mean,RS,6.375,159.1161597815763,142.55487856857002,175.67744099458258
20,emergency,mean,RS,6.45,149.87130296022497,133.80706793688896,165.93553798356098
20,emergency,mean,RS,6.5249999999999995,107.23246984067244,93.67240417131387,120.792535510031
20,emergency,mean,RS,6.6,122.4280702345318,107.92084451900834,136.93529595005526
20,emergency,mean,RS,6.675,116.18534262884856,102.05751763252574,130.3131676251714
20,emergency,mean,RS,6.75,94.90933994179468,82.18098340884073,107.63769647474864
20,emergency,mean,RS,6.825,104.26263054490657,90.89698741351657,117.62827367629657
20,emergency,mean,RS,6.8999999999999995,111.67907710049586,97.83499054193186,125.52316365905986
20,emergency,mean,RS,6.975,88.75831778893965,76.47451194649709,101.04212363138221
20,emergency,mean,RS,7.05,118.79969767271953,104.51090502380632,133.08849032163275
20,emergency,mean,RS,7.125,90.2124421113286,77.82256777687992,102.60231644577728
20,emergency,mean,RS,7.199999999999999,92.1478727879993,79.61718332565474,104.67856225034387
20,emergency,mean,RS,7.2749999999999995,90.98918320785917,78.54276967792309,103.43559673779525
20,emergency,mean,RS,7.35,98.18133746675277,85.22256501110652,111.140109922399
20,emergency,mean,RS,7.425,102.74222068931489,89.47711550658487,116.00732587204492
20,emergency,mean,RS,7.5,88.11055043012439,75.87413462436358,100.3469662358852
20,emergency,mean,RS,7.574999999999999,82.83354052573222,70.9930194878852,94.67406156357923
20,emergency,mean,RS,7.6499999999999995,108.58362960052999,94.9363579218648,122.23090127919518
20,emergency,mean,RS,7.725,91.76886695196346,79.2657108875296,104.27202301639733
20,emergency,mean,RS,7.8,105.4677936113237,92.02336458098448,118.91222264166292
20,emergency,mean,RS,7.875,96.86677975922586,84.00009208481842,109.73346743363331
20,emergency,mean,RS,7.949999999999999,89.40957403752448,77.07817860177131,101.74096947327764
20,emergency,mean,RS,8.025,68.16128176566725,57.47781175954448,78.84475177179003
20,emergency,mean,RS,8.1,107.15869756327014,93.60342194548974,120.71397318105053
20,emergency,mean,RS,8.174999999999999,88.38724407831141,76.13056455635905,100.64392360026378
20,emergency,mean,RS,8.25,80.62427051861305,68.95250238984188,92.29603864738421
20,emergency,mean,RS,8.325,63.17120412894177,52.89436214694678,73.44804611093674
20,emergency,mean,RS,8.4,53.063938761801154,43.692722999457686,62.43515452414462
20,emergency,mean,RS,8.475,62.62990080431769,52.39792311433078,72.8618784943046
20,emergency,mean,RS,8.549999999999999,60.2001997939653,50.17371997335538,70.2266796145752
20,emergency,mean,RS,8.625,70.59562902782208,59.71474099820229,81.47651705744188
20,emergency,mean,RS,8.7,78.42703972682743,66.92408650150861,89.92999295214625
20,emergency,mean,RS,8.775,55.45592464571746,45.856414060513806,65.0554352309211
20,emergency,mean,RS,8.85,57.530271096718515,47.73919325919625,67.32134893424077
20,emergency,mean,RS,8.924999999999999,58.00657194660523,48.17279535749622,67.84034853571424
20,emergency,mean,RS,9.0,55.86162903353371,46.22343549031932,65.4998225767481
20,emergency,quantile95,DRO,0.0,1795.3794535384545,1781.3257054432738,1819.8656148661285
20,emergency,quantile95,DRO,0.075,1795.3794535384538,1781.3257054432731,1819.8656148661278
20,emergency,quantile95,DRO,0.15,1795.3794535384536,1781.325705443273,1819.8656148661275
20,emergency,quantile95,DRO,0.22499999999999998,1795.3794535384536,1781.3257054432731,1819.8656148661278
20,emergency,quantile95,DRO,0.3,1795.3794535384534,1781.3257054432727,1819.8656148661273
20,emergency,quantile95,DRO,0.375,1795.3794535384538,1781.3257054432731,1819.8656148661278
20,emergency,quantile95,DRO,0.44999999999999996,1795.3794535384536,1781.325705443273,1819.8656148661275
20,emergency,quantile95,DRO,0.525,1795.3794535384536,1781.3257054432731,1819.8656148661278
20,emergency,quantile95,DRO,0.6,1795.3794535384532,1781.3257054432727,1819.8656148661273
20,emergency,quantile95,DRO,0.6749999999999999,1795.379453538454,1781.3257054432731,1819.8656148661278
20,emergency,quantile95,DRO,0.75,1795.3794535384532,1781.3257054432725,1819.8656148661273
20,emergency,quantile95,DRO,0.825,1795.3794535384534,1781.3257054432727,1819.8656148661275
20,emergency,quantile95,DRO,0.8999999999999999,1795.379453538454,1781.3257054432736,1819.8656148661285
20,emergency,quantile95,DRO,0.975,1795.3794535384536,1781.3257054432727,1819.8656148661278
20,emergency,quantile95,DRO,1.05,1792.2880717403991,1778.2343236452184,1816.7742330680733
20,emergency,quantile95,DRO,1.125,1756.5228393242464,1742.4690912290655,1781.0090006519201
20,emergency,quantile95,DRO,1.2,1740.6012848236737,1726.547536728493,1765.0874461513479
20,emergency,quantile95,DRO,1.275,1705.960581970231,1691.90683387505,1730.4467432979047
20,emergency,quantile95,DRO,1.3499999999999999,1705.960581970231,1691.90683387505,1730.4467432979047
20,emergency,quantile95,DRO,1.425,1705.9605819702306,1691.9068338750496,1730.4467432979043
20,emergency,quantile95,DRO,1.5,1705.96058197023,1691.9068338750492,1730.446743297904
20,emergency,quantile95,DRO,1.575,1705.9605819702306,1691.9068338750499,1730.4467432979047
20,emergency,quantile95,DRO,1.65,1705.9605819702304,1691.9068338750494,1730.4467432979043
20,emergency,quantile95,DRO,1.7249999999999999,1705.9605819702278,1691.9068338750471,1730.4467432979018
20,emergency,quantile95,DRO,1.7999999999999998,1705.96058197023,1691.9068338750494,1730.4467432979038
20,emergency,quantile95,DRO,1.875,1705.9605819702324,1691.906833875052,1730.4467432979066
20,emergency,quantile95,DRO,1.95,1705.9605819702278,1691.9068338750471,1730.4467432979018
20,emergency,quantile95,DRO,2.025,1705.9605819702304,1691.9068338750496,1730.4467432979043
20,emergency,quantile95,DRO,2.1,1705.960581970231,1691.9068338750506,1730.4467432979052
20,emergency,quantile95,DRO,2.175,1705.960581970228,1691.9068338750474,1730.446743297902
20,emergency,quantile95,DRO,2.25,1705.9605819702315,1691.9068338750508,1730.4467432979054
20,emergency,quantile95,DRO,2.3249999999999997,1699.2524698749448,1685.1987217797644,1723.7386312026188
20,emergency,quantile95,DRO,2.4,1688.3058834070184,1674.2521353118375,1712.7920447346921
20,emergency,quantile95,DRO,2.475,1665.5199262508172,1651.4661781556363,1690.0060875784911
20,emergency,quantile95,DRO,2.55,1665.5199262508172,1651.4661781556365,1690.0060875784914
20,emergency,quantile95,DRO,2.625,1665.5199262508177,1651.466178155637,1690.0060875784916
20,emergency,quantile95,DRO,2.6999999999999997,1665.5199262508172,1651.4661781556363,1690.006087578491
20,emergency,quantile95,DRO,2.775,1665.5199262508177,1651.4661781556367,1690.0060875784916
20,emergency,quantile95,DRO,2.85,1665.5199262508186,1651.4661781556376,1690.0060875784923
20,emergency,quantile95,DRO,2.925,1665.5199262508183,1651.4661781556376,1690.0060875784923
20,emergency,quantile95,DRO,3.0,1665.519926250817,1651.4661781556363,1690.006087578491
20,emergency,quantile95,DRO,3.0749999999999997,1665.5199262508181,1651.4661781556372,1690.006087578492
20,emergency,quantile95,DRO,3.15,1665.5199262508172,1651.4661781556363,1690.0060875784911
20,emergency,quantile95,DRO,3.225,1665.5199262508168,1651.4661781556363,1690.006087578491
20,emergency,quantile95,DRO,3.3,1665.5199262508163,1651.466178155636,1690.0060875784905
20,emergency,quantile95,DRO,3.375,1616.2026809995546,1602.1489329043739,1640.6888423272285
20,emergency,quantile95,DRO,3.4499999999999997,1616.2316136479208,1602.17786555274,1640.717774975595
20,emergency,quantile95,DRO,3.525,1596.8109654437394,1582.7572173485587,1621.2971267714136
20,emergency,quantile95,DRO,3.5999999999999996,1593.7414159872233,1579.6876678920426,1618.2275773148972
20,emergency,quantile95,DRO,3.675,1593.741415987222,1579.6876678920412,1618.227577314896
20,emergency,quantile95,DRO,3.75,1582.0350057389444,1567.9812576437637,1606.5211670666183
20,emergency,quantile95,DRO,3.8249999999999997,1581.0007174689817,1566.946969373801,1605.486878796656
20,emergency,quantile95,DRO,3.9,1572.3749235676132,1558.3211754724327,1596.8610848952874
20,emergency,quantile95,DRO,3.9749999999999996,1572.3749235676414,1558.3211754724607,1596.8610848953156
20,emergency,quantile95,DRO,4.05,1572.3749235676473,1558.3211754724664,1596.8610848953213
20,emergency,quantile95,DRO,4.125,1570.8887808536756,1556.835032758495,1595.3749421813498
20,emergency,quantile95,DRO,4.2,1553.6658137494173,1539.6120656542364,1578.1519750770915
20,emergency,quantile95,DRO,4.2749999999999995,1544.2147319977084,1530.160983902528,1568.7008933253826
20,emergency,quantile95,DRO,4.35,1538.7714390450283,1524.7176909498476,1563.2576003727024
20,emergency,quantile95,DRO,4.425,1537.7260813414437,1523.6723332462627,1562.2122426691174
20,emergency,quantile95,DRO,4.5,1537.7260813324224,1523.6723332372417,1562.2122426600963
20,emergency,quantile95,DRO,4.575,1537.7260813414448,1523.672333246264,1562.2122426691187
20,emergency,quantile95,DRO,4.6499999999999995,1537.7260813324233,1523.6723332372428,1562.2122426600974
20,emergency,quantile95,DRO,4.725,1537.726081332424,1523.6723332372433,1562.212242660098
20,emergency,quantile95,DRO,4.8,1537.7260813414441,1523.6723332462634,1562.212242669118
20,emergency,quantile95,DRO,4.875,1537.7260813324242,1523.6723332372437,1562.2122426600984
20,emergency,quantile95,DRO,4.95,1537.726081341442,1523.6723332462614,1562.212242669116
20,emergency,quantile95,DRO,5.0249999999999995,1537.7260813324244,1523.6723332372437,1562.2122426600986
20,emergency,quantile95,DRO,5.1,1524.4978336412512,1510.4440855460705,1548.9839949689251
20,emergency,quantile95,DRO,5.175,1514.8627822792323,1500.8090341840516,1539.3489436069065
20,emergency,quantile95,DRO,5.25,1514.862782279231,1500.80903418405,1539.3489436069046
20,emergency,quantile95,DRO,5.325,1480.6418183747403,1466.5880702795596,1505.1279797024142
20,emergency,quantile95,DRO,5.3999999999999995,1468.6553364976517,1454.6015884024707,1493.1414978253254
20,emergency,quantile95,DRO,5.475,1458.2959086222834,1444.2421605271027,1482.7820699499573
20,emergency,quantile95,DRO,5.55,1447.5089849471306,1433.45523685195,1471.9951462748045
20,emergency,quantile95,DRO,5.625,1446.5739234505681,1432.5201753553874,1471.060084778242
20,emergency,quantile95,DRO,5.7,1408.964535097406,1394.9107870022253,1433.45069642508
20,emergency,quantile95,DRO,5.7749999999999995,1391.7635255211544,1377.7097774259737,1416.2496868488283
20,emergency,quantile95,DRO,5.85,1390.221379285086,1376.1676311899053,1414.7075406127599
20,emergency,quantile95,DRO,5.925,1390.016234510294,1375.962486415113,1414.5023958379677
20,emergency,quantile95,DRO,6.0,1373.8878310605323,1359.8340829653516,1398.3739923882063
20,emergency,quantile95,DRO,6.075,1373.8878310605335,1359.834082965353,1398.3739923882074
20,emergency,quantile95,DRO,6.1499999999999995,1373.8878310605323,1359.8340829653516,1398.3739923882063
20,emergency,quantile95,DRO,6.225,1373.887831060533,1359.8340829653523,1398.373992388207
20,emergency,quantile95,DRO,6.3,1373.8878310605328,1359.8340829653519,1398.3739923882065
20,emergency,quantile95,DRO,6.375,1236.3858001269891,1222.3320520318084,1260.8719614546633
20,emergency,quantile95,DRO,6.45,1191.5401278549907,1177.48637975981,1216.0262891826649
20,emergency,quantile95,DRO,6.5249999999999995,1146.8199436252792,1132.7661955300987,1171.3061049529533
20,emergency,quantile95,DRO,6.6,1145.4575842612312,1131.4038361660505,1169.9437455889051
20,emergency,quantile95,DRO,6.675,1145.4575842612321,1131.4038361660514,1169.9437455889063
20,emergency,quantile95,DRO,6.75,1137.6300853139787,1123.5763372187982,1162.1162466416529
20,emergency,quantile95,DRO,6.825,1132.423831123337,1118.3700830281564,1156.9099924510112
20,emergency,quantile95,DRO,6.8999999999999995,1109.349359968754,1095.2956118735733,1133.835521296428
20,emergency,quantile95,DRO,6.975,1093.0683833427768,1079.014635247596,1117.5545446704507
20,emergency,quantile95,DRO,7.05,1093.0683833427788,1079.0146352475979,1117.5545446704527
20,emergency,quantile95,DRO,7.125,1086.1719448153985,1072.1181967202178,1110.6581061430725
20,emergency,quantile95,DRO,7.199999999999999,1085.2147626346798,1071.161014539499,1109.700923962354
20,emergency,quantile95,DRO,7.2749999999999995,1059.8539844653874,1045.8002363702067,1084.3401457930615
20,emergency,quantile95,DRO,7.35,1027.619283231332,1013.5655351361513,1052.105444559006
20,emergency,quantile95,DRO,7.425,1027.619283231332,1013.5655351361514,1052.1054445590062
20,emergency,quantile95,DRO,7.5,1027.6192832313322,1013.5655351361518,1052.1054445590064
20,emergency,quantile95,DRO,7.574999999999999,1027.6192832313327,1013.5655351361522,1052.1054445590069
20,emergency,quantile95,DRO,7.6499999999999995,1027.6192832313316,1013.565535136151,1052.1054445590055
20,emergency,quantile95,DRO,7.725,1027.619283231331,1013.5655351361505,1052.105444559005
20,emergency,quantile95,DRO,7.8,1023.0835826161075,1009.0298345209268,1047.5697439437815
20,emergency,quantile95,DRO,7.875,1023.0835826161089,1009.0298345209283,1047.569743943783
20,emergency,quantile95,DRO,7.949999999999999,1020.7738390444725,1006.7200909492917,1045.2600003721464
20,emergency,quantile95,DRO,8.025,1020.7738390444724,1006.7200909492917,1045.2600003721464
20,emergency,quantile95,DRO,8.1,1020.7738390444734,1006.7200909492926,1045.2600003721475
20,emergency,quantile95,DRO,8.174999999999999,943.0994915722862,929.0457434771054,967.58565289996
20,emergency,quantile95,DRO,8.25,936.3289318263256,922.2751837311448,960.8150931539993
20,emergency,quantile95,DRO,8.325,933.9326776034735,919.8789295082928,958.4188389311474
20,emergency,quantile95,DRO,8.4,927.7741218013034,913.7203737061227,952.2602831289772
20,emergency,quantile95,DRO,8.475,927.7741218013017,913.7203737061209,952.2602831289756
20,emergency,quantile95,DRO,8.549999999999999,881.5239127175262,867.4701646223454,906.0100740452
20,emergency,quantile95,DRO,8.625,821.2517037432558,807.1979556480751,845.7378650709296
20,emergency,quantile95,DRO,8.7,747.2298404554483,733.1760923602676,771.7160017831221
20,emergency,quantile95,DRO,8.775,705.6419852264369,691.5882371312562,730.1281465541107
20,emergency,quantile95,DRO,8.85,705.641985226437,691.5882371312563,730.1281465541109
20,emergency,quantile95,DRO,8.924999999999999,694.1271827850348,680.0734346898541,718.6133441127087
20,emergency,quantile95,DRO,9.0,659.8271086952894,645.7733606001086,684.3132700229633
20,emergency,quantile95,ERM,0.0,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,0.075,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,0.15,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,0.22499999999999998,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,0.3,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,0.375,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,0.44999999999999996,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,0.525,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,0.6,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,0.6749999999999999,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,0.75,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,0.825,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,0.8999999999999999,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,0.975,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,1.05,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,1.125,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,1.2,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,1.275,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,1.3499999999999999,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,1.425,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,1.5,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,1.575,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,1.65,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,1.7249999999999999,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,1.7999999999999998,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,1.875,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,1.95,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,2.025,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,2.1,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,2.175,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,2.25,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,2.3249999999999997,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,2.4,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,2.475,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,2.55,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,2.625,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,2.6999999999999997,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,2.775,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,2.85,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,2.925,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,3.0,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,3.0749999999999997,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,3.15,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,3.225,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,3.3,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,3.375,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,3.4499999999999997,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,3.525,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,3.5999999999999996,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,3.675,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,3.75,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,3.8249999999999997,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,3.9,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,3.9749999999999996,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,4.05,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,4.125,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,4.2,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,4.2749999999999995,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,4.35,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,4.425,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,4.5,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,4.575,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,4.6499999999999995,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,4.725,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,4.8,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,4.875,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,4.95,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,5.0249999999999995,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,5.1,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,5.175,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,5.25,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,5.325,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,5.3999999999999995,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,5.475,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,5.55,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,5.625,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,5.7,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,5.7749999999999995,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,5.85,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,5.925,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,6.0,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,6.075,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,6.1499999999999995,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,6.225,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,6.3,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,6.375,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,6.45,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,6.5249999999999995,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,6.6,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,6.675,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,6.75,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,6.825,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,6.8999999999999995,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,6.975,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,7.05,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,7.125,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,7.199999999999999,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,7.2749999999999995,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,7.35,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,7.425,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,7.5,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,7.574999999999999,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,7.6499999999999995,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,7.725,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,7.8,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,7.875,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,7.949999999999999,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,8.025,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,8.1,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,8.174999999999999,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,8.25,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,8.325,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,8.4,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,8.475,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,8.549999999999999,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,8.625,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,8.7,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,8.775,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,8.85,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,8.924999999999999,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,ERM,9.0,1795.3794535384536,1781.325705443273,1819.8656148661278
20,emergency,quantile95,RS,0.0,1705.960581970232,1691.9068338750512,1730.4467432979059
20,emergency,quantile95,RS,0.075,1795.3794535384538,1781.3257054432731,1819.8656148661278
20,emergency,quantile95,RS,0.15,1663.445589590911,1649.3918414957304,1687.931750918585
20,emergency,quantile95,RS,0.22499999999999998,1665.5199262508177,1651.466178155637,1690.0060875784918
20,emergency,quantile95,RS,0.3,1630.704985785157,1616.6512376899764,1655.191147112831
20,emergency,quantile95,RS,0.375,1705.9605819702315,1691.906833875051,1730.4467432979056
20,emergency,quantile95,RS,0.44999999999999996,1646.9035094787348,1632.849761383554,1671.3896708064087
20,emergency,quantile95,RS,0.525,1623.7309493516948,1609.677201256514,1648.217110679369
20,emergency,quantile95,RS,0.6,1572.3749235676537,1558.321175472473,1596.8610848953278
20,emergency,quantile95,RS,0.6749999999999999,1568.713252589776,1554.6595044945955,1593.19941391745
20,emergency,quantile95,RS,0.75,1505.8794216111146,1491.8256735159337,1530.3655829387883
20,emergency,quantile95,RS,0.825,1540.0447655772305,1525.9910174820498,1564.5309269049044
20,emergency,quantile95,RS,0.8999999999999999,1532.3172603352295,1518.2635122400486,1556.8034216629035
20,emergency,quantile95,RS,0.975,1529.3971580832495,1515.3434099880687,1553.8833194109234
20,emergency,quantile95,RS,1.05,1586.6802698782196,1572.6265217830392,1611.1664312058936
20,emergency,quantile95,RS,1.125,1458.4361905476708,1444.38244245249,1482.9223518753447
20,emergency,quantile95,RS,1.2,1386.1332875594085,1372.0795394642278,1410.6194488870826
20,emergency,quantile95,RS,1.275,1516.8111404983135,1502.7573924031326,1541.2973018259875
20,emergency,quantile95,RS,1.3499999999999999,1428.0115494665688,1413.957801371388,1452.4977107942427
20,emergency,quantile95,RS,1.425,1411.0104390679517,1396.956690972771,1435.4966003956258
20,emergency,quantile95,RS,1.5,1424.3583851224494,1410.3046370272687,1448.8445464501233
20,emergency,quantile95,RS,1.575,1407.4407184462682,1393.3869703510875,1431.9268797739423
20,emergency,quantile95,RS,1.65,1405.9927855091423,1391.9390374139616,1430.4789468368162
20,emergency,quantile95,RS,1.7249999999999999,1417.781993718127,1403.7282456229464,1442.2681550458008
20,emergency,quantile95,RS,1.7999999999999998,1313.6441244257308,1299.5903763305498,1338.1302857534045
20,emergency,quantile95,RS,1.875,1373.8878310605319,1359.8340829653512,1398.3739923882058
20,emergency,quantile95,RS,1.95,1400.0985097863438,1386.044761691163,1424.5846711140177
20,emergency,quantile95,RS,2.025,1381.6972176214317,1367.643469526251,1406.1833789491056
20,emergency,quantile95,RS,2.1,1405.9927855091423,1391.9390374139616,1430.4789468368162
20,emergency,quantile95,RS,2.175,1282.605478447126,1268.5517303519453,1307.0916397748001
20,emergency,quantile95,RS,2.25,1349.6492565757517,1335.595508480571,1374.1354179034256
20,emergency,quantile95,RS,2.3249999999999997,1235.3638839953062,1221.3101359001257,1259.8500453229803
20,emergency,quantile95,RS,2.4,1301.8922286335085,1287.8384805383278,1326.3783899611824
20,emergency,quantile95,RS,2.475,1302.6452628828372,1288.5915147876565,1327.131424210511
20,emergency,quantile95,RS,2.55,1307.5397571176843,1293.4860090225036,1332.0259184453582
20,emergency,quantile95,RS,2.625,1207.076253592913,1193.022505497732,1231.5624149205867
20,emergency,quantile95,RS,2.6999999999999997,1241.7858900853112,1227.7321419901307,1266.2720514129853
20,emergency,quantile95,RS,2.775,1228.498615070704,1214.4448669755234,1252.9847763983782
20,emergency,quantile95,RS,2.85,1242.3157590582782,1228.2620109630975,1266.8019203859521
20,emergency,quantile95,RS,2.925,1202.9552972503784,1188.9015491551977,1227.4414585780523
20,emergency,quantile95,RS,3.0,1201.018371646302,1186.9646235511213,1225.5045329739762
20,emergency,quantile95,RS,3.0749999999999997,1219.3040468130912,1205.2502987179103,1243.7902081407651
20,emergency,quantile95,RS,3.15,1213.4362367698432,1199.3824886746622,1237.9223980975169
20,emergency,quantile95,RS,3.225,1218.326485190726,1204.2727370955456,1242.8126465184
20,emergency,quantile95,RS,3.3,1134.6135167217715,1120.5597686265908,1159.0996780494454
20,emergency,quantile95,RS,3.375,1157.2958220026526,1143.242073907472,1181.7819833303267
20,emergency,quantile95,RS,3.4499999999999997,1153.4818290310604,1139.4280809358797,1177.9679903587346
20,emergency,quantile95,RS,3.525,1161.3564770203734,1147.3027289251927,1185.8426383480476
20,emergency,quantile95,RS,3.5999999999999996,1080.6855635697184,1066.6318154745377,1105.1717248973923
20,emergency,quantile95,RS,3.675,1120.5154062852698,1106.4616581900889,1145.0015676129435
20,emergency,quantile95,RS,3.75,1116.2220088980803,1102.1682608028993,1140.7081702257542
20,emergency,quantile95,RS,3.8249999999999997,1106.3482755917903,1092.2945274966096,1130.8344369194645
20,emergency,quantile95,RS,3.9,999.0604355043678,985.006687409187,1023.5465968320417
20,emergency,quantile95,RS,3.9749999999999996,1081.9931071266524,1067.9393590314717,1106.4792684543265
20,emergency,quantile95,RS,4.05,1078.2260426679743,1064.1722945727936,1102.7122039956482
20,emergency,quantile95,RS,4.125,1127.0687032727706,1113.0149551775899,1151.5548646004445
20,emergency,quantile95,RS,4.2,1089.8684906949463,1075.8147425997656,1114.3546520226205
20,emergency,quantile95,RS,4.2749999999999995,1016.7728445224107,1002.7190964272299,1041.2590058500846
20,emergency,quantile95,RS,4.35,1004.111256410806,990.0575083156252,1028.5974177384799
20,emergency,quantile95,RS,4.425,1049.8280895071389,1035.7743414119582,1074.3142508348128
20,emergency,quantile95,RS,4.5,958.4879932039512,944.4342451087704,982.974154531625
20,emergency,quantile95,RS,4.575,981.9336386075455,967.8798905123648,1006.4197999352193
20,emergency,quantile95,RS,4.6499999999999995,968.883953740834,954.8302056456533,993.370115068508
20,emergency,quantile95,RS,4.725,1014.4011541902217,1000.3474060950409,1038.8873155178956
20,emergency,quantile95,RS,4.8,857.1913557654153,843.1376076702346,881.6775170930893
20,emergency,quantile95,RS,4.875,960.6315864932967,946.577838398116,985.1177478209705
20,emergency,quantile95,RS,4.95,1005.9074842086483,991.8537361134674,1030.393645536322
20,emergency,quantile95,RS,5.0249999999999995,868.1894464016708,854.1356983064901,892.6756077293447
20,emergency,quantile95,RS,5.1,891.7632807102815,877.7095326151006,916.2494420379552
20,emergency,quantile95,RS,5.175,922.9474808782676,908.8937327830868,947.4336422059415
20,emergency,quantile95,RS,5.25,832.0310113843686,817.9772632891878,856.5171727120425
20,emergency,quantile95,RS,5.325,887.7600428166757,873.7062947214949,912.2462041443495
20,emergency,quantile95,RS,5.3999999999999995,858.7904518143724,844.7367037191918,883.2766131420464
20,emergency,quantile95,RS,5.475,889.9655597239479,875.911811628767,914.4517210516216
20,emergency,quantile95,RS,5.55,901.9067364204832,887.8529883253025,926.3928977481571
20,emergency,quantile95,RS,5.625,808.9536402964083,794.8998922012274,833.439801624082
20,emergency,quantile95,RS,5.7,860.0697484937547,846.0160003985739,884.5559098214286
20,emergency,quantile95,RS,5.7749999999999995,755.5702290648125,741.5164809696317,780.0563903924864
20,emergency,quantile95,RS,5.85,781.1120657235725,767.0583176283918,805.5982270512465
20,emergency,quantile95,RS,5.925,739.8852889692997,725.8315408741189,764.3714502969734
20,emergency,quantile95,RS,6.0,807.813768104499,793.7600200093183,832.2999294321729
20,emergency,quantile95,RS,6.075,845.7935957260939,831.7398476309131,870.2797570537678
20,emergency,quantile95,RS,6.1499999999999995,815.4246313562061,801.3708832610254,839.91079268388
20,emergency,quantile95,RS,6.225,840.1558351483753,826.1020870531945,864.641996476049
20,emergency,quantile95,RS,6.3,734.5895424912572,720.5357943960764,759.075703818931
20,emergency,quantile95,RS,6.375,893.5249729575187,879.4712248623379,918.0111342851925
20,emergency,quantile95,RS,6.45,864.895293071323,850.8415449761421,889.3814543989969
20,emergency,quantile95,RS,6.5249999999999995,714.6775386505776,700.6237905553969,739.1636999782514
20,emergency,quantile95,RS,6.6,772.6827974050045,758.6290493098237,797.1689587326784
20,emergency,quantile95,RS,6.675,749.623421567917,735.5696734727362,774.109582895591
20,emergency,quantile95,RS,6.75,662.3528557153192,648.2991076201384,686.8390170429931
20,emergency,quantile95,RS,6.825,702.5678856213441,688.5141375261634,727.054046949018
20,emergency,quantile95,RS,6.8999999999999995,732.2543656834147,718.2006175882339,756.7405270110885
20,emergency,quantile95,RS,6.975,633.840008189171,619.7862600939903,658.326169516845
20,emergency,quantile95,RS,7.05,759.4258156016232,745.3720675064425,783.9119769292971
20,emergency,quantile95,RS,7.125,640.6936853989855,626.6399373038047,665.1798467266593
20,emergency,quantile95,RS,7.199999999999999,649.7346664622027,635.680918367022,674.2208277898766
20,emergency,quantile95,RS,7.2749999999999995,644.3318883889225,630.2781402937418,668.8180497165964
20,emergency,quantile95,RS,7.35,676.9441007092234,662.8903526140427,701.4302620368973
20,emergency,quantile95,RS,7.425,696.2715455187033,682.2177974235226,720.7577068463771
20,emergency,quantile95,RS,7.5,630.7663412485514,616.7125931533706,655.2525025762252
20,emergency,quantile95,RS,7.574999999999999,604.8927277714819,590.8389796763012,629.3788890991558
20,emergency,quantile95,RS,7.6499999999999995,720.0881257290661,706.0343776338854,744.57428705674
20,emergency,quantile95,RS,7.725,647.9718486201754,633.9181005249947,672.4580099478493
20,emergency,quantile95,RS,7.8,707.4918117091503,693.4380636139696,731.9779730368242
20,emergency,quantile95,RS,7.875,671.1275185587957,657.073770463615,695.6136798864695
20,emergency,quantile95,RS,7.949999999999999,636.9189883450935,622.8652402499127,661.4051496727674
20,emergency,quantile95,RS,8.025,526.3129485684059,512.2592004732251,550.7991098960797
20,emergency,quantile95,RS,8.1,714.3800697900846,700.3263216949039,738.8662311177584
20,emergency,quantile95,RS,8.174999999999999,632.0813650108383,618.0276169156575,656.567526338512
20,emergency,quantile95,RS,8.25,593.7201505011232,579.6664024059424,618.2063118287971
20,emergency,quantile95,RS,8.325,497.35215681584964,483.29840872066893,521.8383181435236
20,emergency,quantile95,RS,8.4,430.51227986745556,416.4585317722749,454.99844119512954
20,emergency,quantile95,RS,8.475,494.1101669803846,480.0564188852038,518.5963283080586
20,emergency,quantile95,RS,8.549999999999999,479.1636623020824,465.10991420690175,503.6498236297563
20,emergency,quantile95,RS,8.625,540.0764057791557,526.0226576839749,564.5625671068295
20,emergency,quantile95,RS,8.7,582.4404225473967,568.3866744522159,606.9265838750705
20,emergency,quantile95,RS,8.775,447.641367278536,433.58761918335523,472.1275286062099
20,emergency,quantile95,RS,8.85,461.8584266962227,447.804678601042,486.3445880238966
20,emergency,quantile95,RS,8.924999999999999,465.0127369603731,450.95898886519234,489.49889828804703
20,emergency,quantile95,RS,9.0,450.5155081923239,436.4617600971431,475.0016695199978
20,initial,mean,DRO,0.0,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,DRO,0.075,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,DRO,0.15,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,DRO,0.22499999999999998,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,DRO,0.3,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,DRO,0.375,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,DRO,0.44999999999999996,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,DRO,0.525,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,DRO,0.6,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,DRO,0.6749999999999999,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,DRO,0.75,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,DRO,0.825,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,DRO,0.8999999999999999,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,DRO,0.975,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,DRO,1.05,3783.5672521693627,3783.5672521693627,3783.5672521693627
20,initial,mean,DRO,1.125,3807.410740446796,3807.410740446796,3807.410740446796
20,initial,mean,DRO,1.2,3818.0251101138438,3818.0251101138438,3818.0251101138438
20,initial,mean,DRO,1.275,3841.118912016141,3841.118912016141,3841.118912016141
20,initial,mean,DRO,1.3499999999999999,3841.118912016141,3841.118912016141,3841.118912016141
20,initial,mean,DRO,1.425,3841.118912016141,3841.118912016141,3841.118912016141
20,initial,mean,DRO,1.5,3841.118912016142,3841.118912016142,3841.118912016142
20,initial,mean,DRO,1.575,3841.118912016142,3841.118912016142,3841.118912016142
20,initial,mean,DRO,1.65,3841.118912016142,3841.118912016142,3841.118912016142
20,initial,mean,DRO,1.7249999999999999,3841.118912016143,3841.118912016143,3841.118912016143
20,initial,mean,DRO,1.7999999999999998,3841.118912016143,3841.118912016143,3841.118912016143
20,initial,mean,DRO,1.875,3841.118912016141,3841.118912016141,3841.118912016141
20,initial,mean,DRO,1.95,3841.118912016143,3841.118912016143,3841.118912016143
20,initial,mean,DRO,2.025,3841.118912016142,3841.118912016142,3841.118912016142
20,initial,mean,DRO,2.1,3841.118912016141,3841.118912016141,3841.118912016141
20,initial,mean,DRO,2.175,3841.118912016143,3841.118912016143,3841.118912016143
20,initial,mean,DRO,2.25,3841.118912016141,3841.118912016141,3841.118912016141
20,initial,mean,DRO,2.3249999999999997,3845.5909867463324,3845.5909867463324,3845.5909867463324
20,initial,mean,DRO,2.4,3852.8887110582823,3852.8887110582823,3852.8887110582823
20,initial,mean,DRO,2.475,3868.0793491624195,3868.0793491624195,3868.0793491624195
20,initial,mean,DRO,2.55,3868.0793491624154,3868.0793491624154,3868.0793491624154
20,initial,mean,DRO,2.625,3868.0793491624154,3868.0793491624154,3868.0793491624154
20,initial,mean,DRO,2.6999999999999997,3868.0793491624154,3868.0793491624154,3868.0793491624154
20,initial,mean,DRO,2.775,3868.0793491624154,3868.0793491624154,3868.0793491624154
20,initial,mean,DRO,2.85,3868.0793491624145,3868.0793491624145,3868.0793491624145
20,initial,mean,DRO,2.925,3868.0793491624145,3868.0793491624145,3868.0793491624145
20,initial,mean,DRO,3.0,3868.0793491624154,3868.0793491624154,3868.0793491624154
20,initial,mean,DRO,3.0749999999999997,3868.0793491624145,3868.0793491624145,3868.0793491624145
20,initial,mean,DRO,3.15,3868.0793491624154,3868.0793491624154,3868.0793491624154
20,initial,mean,DRO,3.225,3868.0793491624154,3868.0793491624154,3868.0793491624154
20,initial,mean,DRO,3.3,3868.0793491624195,3868.0793491624195,3868.0793491624195
20,initial,mean,DRO,3.375,3900.957512663257,3900.957512663257,3900.957512663257
20,initial,mean,DRO,3.4499999999999997,3900.938224231015,3900.938224231015,3900.938224231015
20,initial,mean,DRO,3.525,3913.8853230338013,3913.8853230338013,3913.8853230338013
20,initial,mean,DRO,3.5999999999999996,3915.9316893381465,3915.9316893381465,3915.9316893381465
20,initial,mean,DRO,3.675,3915.9316893381465,3915.9316893381465,3915.9316893381465
20,initial,mean,DRO,3.75,3923.7359628369977,3923.7359628369977,3923.7359628369977
20,initial,mean,DRO,3.8249999999999997,3924.4254883503086,3924.4254883503086,3924.4254883503086
20,initial,mean,DRO,3.9,3930.1760176178864,3930.1760176178864,3930.1760176178864
20,initial,mean,DRO,3.9749999999999996,3930.1760176178664,3930.1760176178664,3930.1760176178664
20,initial,mean,DRO,4.05,3930.1760176178645,3930.1760176178645,3930.1760176178645
20,initial,mean,DRO,4.125,3931.166779427177,3931.166779427177,3931.166779427177
20,initial,mean,DRO,4.2,3942.6487574966814,3942.6487574966814,3942.6487574966814
20,initial,mean,DRO,4.2749999999999995,3948.949478664488,3948.949478664488,3948.949478664488
20,initial,mean,DRO,4.35,3952.5783406329424,3952.5783406329424,3952.5783406329424
20,initial,mean,DRO,4.425,3953.2752457686656,3953.2752457686656,3953.2752457686656
20,initial,mean,DRO,4.5,3953.2752457746806,3953.2752457746806,3953.2752457746806
20,initial,mean,DRO,4.575,3953.2752457686647,3953.2752457686647,3953.2752457686647
20,initial,mean,DRO,4.6499999999999995,3953.2752457746806,3953.2752457746806,3953.2752457746806
20,initial,mean,DRO,4.725,3953.2752457746806,3953.2752457746806,3953.2752457746806
20,initial,mean,DRO,4.8,3953.2752457686656,3953.2752457686656,3953.2752457686656
20,initial,mean,DRO,4.875,3953.275245774677,3953.275245774677,3953.275245774677
20,initial,mean,DRO,4.95,3953.2752457686656,3953.2752457686656,3953.2752457686656
20,initial,mean,DRO,5.0249999999999995,3953.275245774677,3953.275245774677,3953.275245774677
20,initial,mean,DRO,5.1,3962.0940775687927,3962.0940775687927,3962.0940775687927
20,initial,mean,DRO,5.175,3968.5174451434727,3968.5174451434727,3968.5174451434727
20,initial,mean,DRO,5.25,3968.5174451434727,3968.5174451434727,3968.5174451434727
20,initial,mean,DRO,5.325,3991.3314210797994,3991.3314210797994,3991.3314210797994
20,initial,mean,DRO,5.3999999999999995,3999.3224089978607,3999.3224089978607,3999.3224089978607
20,initial,mean,DRO,5.475,4006.2286942481073,4006.2286942481073,4006.2286942481073
20,initial,mean,DRO,5.55,4013.419976698207,4013.419976698207,4013.419976698207
20,initial,mean,DRO,5.625,4014.04335102925,4014.04335102925,4014.04335102925
20,initial,mean,DRO,5.7,4039.1162765980257,4039.1162765980257,4039.1162765980257
20,initial,mean,DRO,5.7749999999999995,4050.583616315525,4050.583616315525,4050.583616315525
20,initial,mean,DRO,5.85,4051.6117138062386,4051.6117138062386,4051.6117138062386
20,initial,mean,DRO,5.925,4051.7484769894313,4051.7484769894313,4051.7484769894313
20,initial,mean,DRO,6.0,4062.500745955941,4062.500745955941,4062.500745955941
20,initial,mean,DRO,6.075,4062.50074595594,4062.50074595594,4062.50074595594
20,initial,mean,DRO,6.1499999999999995,4062.500745955941,4062.500745955941,4062.500745955941
20,initial,mean,DRO,6.225,4062.50074595594,4062.50074595594,4062.50074595594
20,initial,mean,DRO,6.3,4062.50074595594,4062.50074595594,4062.50074595594
20,initial,mean,DRO,6.375,4154.168766578302,4154.168766578302,4154.168766578302
20,initial,mean,DRO,6.45,4184.065881426301,4184.065881426301,4184.065881426301
20,initial,mean,DRO,6.5249999999999995,4213.879337579442,4213.879337579442,4213.879337579442
20,initial,mean,DRO,6.6,4214.7875771554745,4214.7875771554745,4214.7875771554745
20,initial,mean,DRO,6.675,4214.7875771554745,4214.7875771554745,4214.7875771554745
20,initial,mean,DRO,6.75,4220.005909786975,4220.005909786975,4220.005909786975
20,initial,mean,DRO,6.825,4223.476745914071,4223.476745914071,4223.476745914071
20,initial,mean,DRO,6.8999999999999995,4238.8597266837905,4238.8597266837905,4238.8597266837905
20,initial,mean,DRO,6.975,4249.71371110111,4249.71371110111,4249.71371110111
20,initial,mean,DRO,7.05,4249.71371110111,4249.71371110111,4249.71371110111
20,initial,mean,DRO,7.125,4254.311336786028,4254.311336786028,4254.311336786028
20,initial,mean,DRO,7.199999999999999,4254.94945823984,4254.94945823984,4254.94945823984
20,initial,mean,DRO,7.2749999999999995,4271.856643686036,4271.856643686036,4271.856643686036
20,initial,mean,DRO,7.35,4293.346444508738,4293.346444508738,4293.346444508738
20,initial,mean,DRO,7.425,4293.346444508738,4293.346444508738,4293.346444508738
20,initial,mean,DRO,7.5,4293.346444508738,4293.346444508738,4293.346444508738
20,initial,mean,DRO,7.574999999999999,4293.346444508738,4293.346444508738,4293.346444508738
20,initial,mean,DRO,7.6499999999999995,4293.346444508738,4293.346444508738,4293.346444508738
20,initial,mean,DRO,7.725,4293.346444508743,4293.346444508743,4293.346444508743
20,initial,mean,DRO,7.8,4296.370244918889,4296.370244918889,4296.370244918889
20,initial,mean,DRO,7.875,4296.370244918889,4296.370244918889,4296.370244918889
20,initial,mean,DRO,7.949999999999999,4297.910073966646,4297.910073966646,4297.910073966646
20,initial,mean,DRO,8.025,4297.910073966646,4297.910073966646,4297.910073966646
20,initial,mean,DRO,8.1,4297.9100739666455,4297.9100739666455,4297.9100739666455
20,initial,mean,DRO,8.174999999999999,4349.6929722814375,4349.6929722814375,4349.6929722814375
20,initial,mean,DRO,8.25,4354.206678778746,4354.206678778746,4354.206678778746
20,initial,mean,DRO,8.325,4355.804181593979,4355.804181593979,4355.804181593979
20,initial,mean,DRO,8.4,4359.9098854620925,4359.9098854620925,4359.9098854620925
20,initial,mean,DRO,8.475,4359.909885462096,4359.909885462096,4359.909885462096
20,initial,mean,DRO,8.549999999999999,4390.743358184612,4390.743358184612,4390.743358184612
20,initial,mean,DRO,8.625,4430.924830834126,4430.924830834126,4430.924830834126
20,initial,mean,DRO,8.7,4480.272739692663,4480.272739692663,4480.272739692663
20,initial,mean,DRO,8.775,4507.9979765120015,4507.9979765120015,4507.9979765120015
20,initial,mean,DRO,8.85,4507.9979765120015,4507.9979765120015,4507.9979765120015
20,initial,mean,DRO,8.924999999999999,4515.67451147294,4515.67451147294,4515.67451147294
20,initial,mean,DRO,9.0,4538.541227532769,4538.541227532769,4538.541227532769
20,initial,mean,ERM,0.0,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,0.075,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,0.15,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,0.22499999999999998,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,0.3,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,0.375,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,0.44999999999999996,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,0.525,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,0.6,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,0.6749999999999999,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,0.75,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,0.825,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,0.8999999999999999,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,0.975,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,1.05,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,1.125,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,1.2,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,1.275,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,1.3499999999999999,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,1.425,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,1.5,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,1.575,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,1.65,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,1.7249999999999999,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,1.7999999999999998,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,1.875,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,1.95,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,2.025,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,2.1,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,2.175,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,2.25,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,2.3249999999999997,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,2.4,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,2.475,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,2.55,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,2.625,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,2.6999999999999997,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,2.775,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,2.85,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,2.925,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,3.0,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,3.0749999999999997,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,3.15,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,3.225,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,3.3,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,3.375,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,3.4499999999999997,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,3.525,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,3.5999999999999996,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,3.675,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,3.75,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,3.8249999999999997,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,3.9,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,3.9749999999999996,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,4.05,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,4.125,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,4.2,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,4.2749999999999995,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,4.35,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,4.425,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,4.5,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,4.575,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,4.6499999999999995,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,4.725,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,4.8,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,4.875,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,4.95,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,5.0249999999999995,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,5.1,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,5.175,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,5.25,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,5.325,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,5.3999999999999995,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,5.475,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,5.55,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,5.625,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,5.7,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,5.7749999999999995,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,5.85,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,5.925,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,6.0,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,6.075,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,6.1499999999999995,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,6.225,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,6.3,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,6.375,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,6.45,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,6.5249999999999995,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,6.6,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,6.675,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,6.75,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,6.825,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,6.8999999999999995,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,6.975,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,7.05,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,7.125,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,7.199999999999999,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,7.2749999999999995,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,7.35,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,7.425,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,7.5,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,7.574999999999999,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,7.6499999999999995,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,7.725,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,7.8,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,7.875,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,7.949999999999999,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,8.025,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,8.1,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,8.174999999999999,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,8.25,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,8.325,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,8.4,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,8.475,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,8.549999999999999,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,8.625,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,8.7,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,8.775,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,8.85,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,8.924999999999999,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,ERM,9.0,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,RS,0.0,3841.118912016141,3841.118912016141,3841.118912016141
20,initial,mean,RS,0.075,3781.5063309706597,3781.5063309706597,3781.5063309706597
20,initial,mean,RS,0.15,3869.4622402690215,3869.4622402690215,3869.4622402690215
20,initial,mean,RS,0.22499999999999998,3868.0793491624154,3868.0793491624154,3868.0793491624154
20,initial,mean,RS,0.3,3891.289309472857,3891.289309472857,3891.289309472857
20,initial,mean,RS,0.375,3841.118912016141,3841.118912016141,3841.118912016141
20,initial,mean,RS,0.44999999999999996,3880.490293677139,3880.490293677139,3880.490293677139
20,initial,mean,RS,0.525,3895.938667095165,3895.938667095165,3895.938667095165
20,initial,mean,RS,0.6,3930.1760176178586,3930.1760176178586,3930.1760176178586
20,initial,mean,RS,0.6749999999999999,3932.6171316031105,3932.6171316031105,3932.6171316031105
20,initial,mean,RS,0.75,3974.5063522555506,3974.5063522555506,3974.5063522555506
20,initial,mean,RS,0.825,3951.729456278141,3951.729456278141,3951.729456278141
20,initial,mean,RS,0.8999999999999999,3956.8811264394753,3956.8811264394753,3956.8811264394753
20,initial,mean,RS,0.975,3958.8278612741274,3958.8278612741274,3958.8278612741274
20,initial,mean,RS,1.05,3920.6391200774815,3920.6391200774815,3920.6391200774815
20,initial,mean,RS,1.125,4006.135172964516,4006.135172964516,4006.135172964516
20,initial,mean,RS,1.2,4054.337108290021,4054.337108290021,4054.337108290021
20,initial,mean,RS,1.275,3967.218539664086,3967.218539664086,3967.218539664086
20,initial,mean,RS,1.3499999999999999,4026.4182670185833,4026.4182670185833,4026.4182670185833
20,initial,mean,RS,1.425,4037.752340617661,4037.752340617661,4037.752340617661
20,initial,mean,RS,1.5,4028.853709914663,4028.853709914663,4028.853709914663
20,initial,mean,RS,1.575,4040.1321543654494,4040.1321543654494,4040.1321543654494
20,initial,mean,RS,1.65,4041.097442990199,4041.097442990199,4041.097442990199
20,initial,mean,RS,1.7249999999999999,4033.2379708508765,4033.2379708508765,4033.2379708508765
20,initial,mean,RS,1.7999999999999998,4102.663217045805,4102.663217045805,4102.663217045805
20,initial,mean,RS,1.875,4062.500745955941,4062.500745955941,4062.500745955941
20,initial,mean,RS,1.95,4045.026960138733,4045.026960138733,4045.026960138733
20,initial,mean,RS,2.025,4057.294488248675,4057.294488248675,4057.294488248675
20,initial,mean,RS,2.1,4041.0974429902,4041.0974429902,4041.0974429902
20,initial,mean,RS,2.175,4123.355647698211,4123.355647698211,4123.355647698211
20,initial,mean,RS,2.25,4078.65979561246,4078.65979561246,4078.65979561246
20,initial,mean,RS,2.3249999999999997,4154.850043999424,4154.850043999424,4154.850043999424
20,initial,mean,RS,2.4,4110.49781424062,4110.49781424062,4110.49781424062
20,initial,mean,RS,2.475,4109.995791407738,4109.995791407738,4109.995791407738
20,initial,mean,RS,2.55,4106.7327952511705,4106.7327952511705,4106.7327952511705
20,initial,mean,RS,2.625,4173.7084642676855,4173.7084642676855,4173.7084642676855
20,initial,mean,RS,2.6999999999999997,4150.568706606086,4150.568706606086,4150.568706606086
20,initial,mean,RS,2.775,4159.426889949158,4159.426889949158,4159.426889949158
20,initial,mean,RS,2.85,4150.215460624109,4150.215460624109,4150.215460624109
20,initial,mean,RS,2.925,4176.455768496044,4176.455768496044,4176.455768496044
20,initial,mean,RS,3.0,4177.747052232094,4177.747052232094,4177.747052232094
20,initial,mean,RS,3.0749999999999997,4165.5566021209015,4165.5566021209015,4165.5566021209015
20,initial,mean,RS,3.15,4169.468475483066,4169.468475483066,4169.468475483066
20,initial,mean,RS,3.225,4166.208309869144,4166.208309869144,4166.208309869144
20,initial,mean,RS,3.3,4222.016955515114,4222.016955515114,4222.016955515114
20,initial,mean,RS,3.375,4206.8954186611945,4206.8954186611945,4206.8954186611945
20,initial,mean,RS,3.4499999999999997,4209.438080642255,4209.438080642255,4209.438080642255
20,initial,mean,RS,3.525,4204.188315316046,4204.188315316046,4204.188315316046
20,initial,mean,RS,3.5999999999999996,4257.968924283151,4257.968924283151,4257.968924283151
20,initial,mean,RS,3.675,4231.415695806115,4231.415695806115,4231.415695806115
20,initial,mean,RS,3.75,4234.277960730907,4234.277960730907,4234.277960730907
20,initial,mean,RS,3.8249999999999997,4240.860449601767,4240.860449601767,4240.860449601767
20,initial,mean,RS,3.9,4312.385676326717,4312.385676326717,4312.385676326717
20,initial,mean,RS,3.9749999999999996,4257.097228578526,4257.097228578526,4257.097228578526
20,initial,mean,RS,4.05,4259.6086048843135,4259.6086048843135,4259.6086048843135
20,initial,mean,RS,4.125,4227.0468311477825,4227.0468311477825,4227.0468311477825
20,initial,mean,RS,4.2,4251.846972866331,4251.846972866331,4251.846972866331
20,initial,mean,RS,4.2749999999999995,4300.577403648021,4300.577403648021,4300.577403648021
20,initial,mean,RS,4.35,4309.01846238909,4309.01846238909,4309.01846238909
20,initial,mean,RS,4.425,4278.540573658202,4278.540573658202,4278.540573658202
20,initial,mean,RS,4.5,4339.433971193662,4339.433971193662,4339.433971193662
20,initial,mean,RS,4.575,4323.8035409245995,4323.8035409245995,4323.8035409245995
20,initial,mean,RS,4.6499999999999995,4332.503330835738,4332.503330835738,4332.503330835738
20,initial,mean,RS,4.725,4302.158530536149,4302.158530536149,4302.158530536149
20,initial,mean,RS,4.8,4406.96506281935,4406.96506281935,4406.96506281935
20,initial,mean,RS,4.875,4338.004909000765,4338.004909000765,4338.004909000765
20,initial,mean,RS,4.95,4307.82097719053,4307.82097719053,4307.82097719053
20,initial,mean,RS,5.0249999999999995,4399.6330023951805,4399.6330023951805,4399.6330023951805
20,initial,mean,RS,5.1,4383.9171128561065,4383.9171128561065,4383.9171128561065
20,initial,mean,RS,5.175,4363.1276460774525,4363.1276460774525,4363.1276460774525
20,initial,mean,RS,5.25,4423.738625740049,4423.738625740049,4423.738625740049
20,initial,mean,RS,5.325,4386.585938118513,4386.585938118513,4386.585938118513
20,initial,mean,RS,5.3999999999999995,4405.898998786712,4405.898998786712,4405.898998786712
20,initial,mean,RS,5.475,4385.115593513664,4385.115593513664,4385.115593513664
20,initial,mean,RS,5.55,4377.154809049306,4377.154809049306,4377.154809049306
20,initial,mean,RS,5.625,4439.12353979869,4439.12353979869,4439.12353979869
20,initial,mean,RS,5.7,4405.046134333793,4405.046134333793,4405.046134333793
20,initial,mean,RS,5.7749999999999995,4474.712480619753,4474.712480619753,4474.712480619753
20,initial,mean,RS,5.85,4457.684589513914,4457.684589513914,4457.684589513914
20,initial,mean,RS,5.925,4485.169107350096,4485.169107350096,4485.169107350096
20,initial,mean,RS,6.0,4439.883454593293,4439.883454593293,4439.883454593293
20,initial,mean,RS,6.075,4414.563569512233,4414.563569512233,4414.563569512233
20,initial,mean,RS,6.1499999999999995,4434.809545758823,4434.809545758823,4434.809545758823
20,initial,mean,RS,6.225,4418.322076564044,4418.322076564044,4418.322076564044
20,initial,mean,RS,6.3,4488.6996050021235,4488.6996050021235,4488.6996050021235
20,initial,mean,RS,6.375,4382.7426513579485,4382.7426513579485,4382.7426513579485
20,initial,mean,RS,6.45,4401.829104615413,4401.829104615413,4401.829104615413
20,initial,mean,RS,6.5249999999999995,4501.974274229244,4501.974274229244,4501.974274229244
20,initial,mean,RS,6.6,4463.304101726294,4463.304101726294,4463.304101726294
20,initial,mean,RS,6.675,4478.677018951015,4478.677018951015,4478.677018951015
20,initial,mean,RS,6.75,4536.857396186082,4536.857396186082,4536.857396186082
20,initial,mean,RS,6.825,4510.047376248732,4510.047376248732,4510.047376248732
20,initial,mean,RS,6.8999999999999995,4490.256389540686,4490.256389540686,4490.256389540686
20,initial,mean,RS,6.975,4555.865961203513,4555.865961203513,4555.865961203513
20,initial,mean,RS,7.05,4472.142089595211,4472.142089595211,4472.142089595211
20,initial,mean,RS,7.125,4551.296843063638,4551.296843063638,4551.296843063638
20,initial,mean,RS,7.199999999999999,4545.269522354827,4545.269522354827,4545.269522354827
20,initial,mean,RS,7.2749999999999995,4548.8713744036795,4548.8713744036795,4548.8713744036795
20,initial,mean,RS,7.35,4527.129899523482,4527.129899523482,4527.129899523482
20,initial,mean,RS,7.425,4514.244936317161,4514.244936317161,4514.244936317161
20,initial,mean,RS,7.5,4557.915072497258,4557.915072497258,4557.915072497258
20,initial,mean,RS,7.574999999999999,4575.164148148643,4575.164148148643,4575.164148148643
20,initial,mean,RS,7.6499999999999995,4498.367216176919,4498.367216176919,4498.367216176919
20,initial,mean,RS,7.725,4546.444734249511,4546.444734249511,4546.444734249511
20,initial,mean,RS,7.8,4506.764758856863,4506.764758856863,4506.764758856863
20,initial,mean,RS,7.875,4531.007620957098,4531.007620957098,4531.007620957098
20,initial,mean,RS,7.949999999999999,4553.813307766233,4553.813307766233,4553.813307766233
20,initial,mean,RS,8.025,4627.550667617355,4627.550667617355,4627.550667617355
20,initial,mean,RS,8.1,4502.172586802903,4502.172586802903,4502.172586802903
20,initial,mean,RS,8.174999999999999,4557.038389989071,4557.038389989071,4557.038389989071
20,initial,mean,RS,8.25,4582.612532995547,4582.612532995547,4582.612532995547
20,initial,mean,RS,8.325,4646.85786211906,4646.85786211906,4646.85786211906
20,initial,mean,RS,8.4,4691.417780084657,4691.417780084657,4691.417780084657
20,initial,mean,RS,8.475,4649.019188676037,4649.019188676037,4649.019188676037
20,initial,mean,RS,8.549999999999999,4658.983525128241,4658.983525128241,4658.983525128241
20,initial,mean,RS,8.625,4618.375029476857,4618.375029476857,4618.375029476857
20,initial,mean,RS,8.7,4590.132351631364,4590.132351631364,4590.132351631364
20,initial,mean,RS,8.775,4679.998388477268,4679.998388477268,4679.998388477268
20,initial,mean,RS,8.85,4670.520348865479,4670.520348865479,4670.520348865479
20,initial,mean,RS,8.924999999999999,4668.417475356045,4668.417475356045,4668.417475356045
20,initial,mean,RS,9.0,4678.082294534745,4678.082294534745,4678.082294534745
20,initial,quantile95,DRO,0.0,3781.5063309706584,3781.5063309706584,3781.5063309706584
20,initial,quantile95,DRO,0.075,3781.506330970659,3781.506330970659,3781.506330970659
20,initial,quantile95,DRO,0.15,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,DRO,0.22499999999999998,3781.506330970659,3781.506330970659,3781.506330970659
20,initial,quantile95,DRO,0.3,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,DRO,0.375,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,DRO,0.44999999999999996,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,DRO,0.525,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,DRO,0.6,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,DRO,0.6749999999999999,3781.506330970659,3781.506330970659,3781.506330970659
20,initial,quantile95,DRO,0.75,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,DRO,0.825,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,DRO,0.8999999999999999,3781.506330970659,3781.506330970659,3781.506330970659
20,initial,quantile95,DRO,0.975,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,DRO,1.05,3783.5672521693623,3783.5672521693623,3783.5672521693623
20,initial,quantile95,DRO,1.125,3807.4107404467973,3807.4107404467973,3807.4107404467973
20,initial,quantile95,DRO,1.2,3818.0251101138456,3818.0251101138456,3818.0251101138456
20,initial,quantile95,DRO,1.275,3841.1189120161407,3841.1189120161407,3841.1189120161407
20,initial,quantile95,DRO,1.3499999999999999,3841.1189120161407,3841.1189120161407,3841.1189120161407
20,initial,quantile95,DRO,1.425,3841.1189120161407,3841.1189120161407,3841.1189120161407
20,initial,quantile95,DRO,1.5,3841.118912016141,3841.118912016141,3841.118912016141
20,initial,quantile95,DRO,1.575,3841.118912016141,3841.118912016141,3841.118912016141
20,initial,quantile95,DRO,1.65,3841.118912016141,3841.118912016141,3841.118912016141
20,initial,quantile95,DRO,1.7249999999999999,3841.118912016143,3841.118912016143,3841.118912016143
20,initial,quantile95,DRO,1.7999999999999998,3841.1189120161416,3841.1189120161416,3841.1189120161416
20,initial,quantile95,DRO,1.875,3841.11891201614,3841.11891201614,3841.11891201614
20,initial,quantile95,DRO,1.95,3841.118912016143,3841.118912016143,3841.118912016143
20,initial,quantile95,DRO,2.025,3841.118912016141,3841.118912016141,3841.118912016141
20,initial,quantile95,DRO,2.1,3841.1189120161407,3841.1189120161407,3841.1189120161407
20,initial,quantile95,DRO,2.175,3841.118912016143,3841.118912016143,3841.118912016143
20,initial,quantile95,DRO,2.25,3841.1189120161407,3841.1189120161407,3841.1189120161407
20,initial,quantile95,DRO,2.3249999999999997,3845.5909867463315,3845.5909867463315,3845.5909867463315
20,initial,quantile95,DRO,2.4,3852.8887110582828,3852.8887110582828,3852.8887110582828
20,initial,quantile95,DRO,2.475,3868.079349162417,3868.079349162417,3868.079349162417
20,initial,quantile95,DRO,2.55,3868.0793491624163,3868.0793491624163,3868.0793491624163
20,initial,quantile95,DRO,2.625,3868.0793491624163,3868.0793491624163,3868.0793491624163
20,initial,quantile95,DRO,2.6999999999999997,3868.0793491624163,3868.0793491624163,3868.0793491624163
20,initial,quantile95,DRO,2.775,3868.0793491624163,3868.0793491624163,3868.0793491624163
20,initial,quantile95,DRO,2.85,3868.079349162416,3868.079349162416,3868.079349162416
20,initial,quantile95,DRO,2.925,3868.079349162416,3868.079349162416,3868.079349162416
20,initial,quantile95,DRO,3.0,3868.0793491624167,3868.0793491624167,3868.0793491624167
20,initial,quantile95,DRO,3.0749999999999997,3868.079349162416,3868.079349162416,3868.079349162416
20,initial,quantile95,DRO,3.15,3868.0793491624167,3868.0793491624167,3868.0793491624167
20,initial,quantile95,DRO,3.225,3868.0793491624167,3868.0793491624167,3868.0793491624167
20,initial,quantile95,DRO,3.3,3868.079349162417,3868.079349162417,3868.079349162417
20,initial,quantile95,DRO,3.375,3900.9575126632585,3900.9575126632585,3900.9575126632585
20,initial,quantile95,DRO,3.4499999999999997,3900.9382242310144,3900.9382242310144,3900.9382242310144
20,initial,quantile95,DRO,3.525,3913.885323033802,3913.885323033802,3913.885323033802
20,initial,quantile95,DRO,3.5999999999999996,3915.9316893381456,3915.9316893381456,3915.9316893381456
20,initial,quantile95,DRO,3.675,3915.931689338147,3915.931689338147,3915.931689338147
20,initial,quantile95,DRO,3.75,3923.735962836998,3923.735962836998,3923.735962836998
20,initial,quantile95,DRO,3.8249999999999997,3924.425488350307,3924.425488350307,3924.425488350307
20,initial,quantile95,DRO,3.9,3930.176017617886,3930.176017617886,3930.176017617886
20,initial,quantile95,DRO,3.9749999999999996,3930.1760176178673,3930.1760176178673,3930.1760176178673
20,initial,quantile95,DRO,4.05,3930.176017617863,3930.176017617863,3930.176017617863
20,initial,quantile95,DRO,4.125,3931.1667794271775,3931.1667794271775,3931.1667794271775
20,initial,quantile95,DRO,4.2,3942.648757496683,3942.648757496683,3942.648757496683
20,initial,quantile95,DRO,4.2749999999999995,3948.949478664489,3948.949478664489,3948.949478664489
20,initial,quantile95,DRO,4.35,3952.578340632943,3952.578340632943,3952.578340632943
20,initial,quantile95,DRO,4.425,3953.2752457686656,3953.2752457686656,3953.2752457686656
20,initial,quantile95,DRO,4.5,3953.27524577468,3953.27524577468,3953.27524577468
20,initial,quantile95,DRO,4.575,3953.2752457686647,3953.2752457686647,3953.2752457686647
20,initial,quantile95,DRO,4.6499999999999995,3953.275245774679,3953.275245774679,3953.275245774679
20,initial,quantile95,DRO,4.725,3953.275245774679,3953.275245774679,3953.275245774679
20,initial,quantile95,DRO,4.8,3953.2752457686656,3953.2752457686656,3953.2752457686656
20,initial,quantile95,DRO,4.875,3953.2752457746783,3953.2752457746783,3953.2752457746783
20,initial,quantile95,DRO,4.95,3953.2752457686665,3953.2752457686665,3953.2752457686665
20,initial,quantile95,DRO,5.0249999999999995,3953.275245774678,3953.275245774678,3953.275245774678
20,initial,quantile95,DRO,5.1,3962.094077568794,3962.094077568794,3962.094077568794
20,initial,quantile95,DRO,5.175,3968.517445143473,3968.517445143473,3968.517445143473
20,initial,quantile95,DRO,5.25,3968.517445143474,3968.517445143474,3968.517445143474
20,initial,quantile95,DRO,5.325,3991.331421079801,3991.331421079801,3991.331421079801
20,initial,quantile95,DRO,5.3999999999999995,3999.3224089978603,3999.3224089978603,3999.3224089978603
20,initial,quantile95,DRO,5.475,4006.228694248106,4006.228694248106,4006.228694248106
20,initial,quantile95,DRO,5.55,4013.419976698208,4013.419976698208,4013.419976698208
20,initial,quantile95,DRO,5.625,4014.0433510292496,4014.0433510292496,4014.0433510292496
20,initial,quantile95,DRO,5.7,4039.1162765980243,4039.1162765980243,4039.1162765980243
20,initial,quantile95,DRO,5.7749999999999995,4050.5836163155254,4050.5836163155254,4050.5836163155254
20,initial,quantile95,DRO,5.85,4051.6117138062377,4051.6117138062377,4051.6117138062377
20,initial,quantile95,DRO,5.925,4051.748476989432,4051.748476989432,4051.748476989432
20,initial,quantile95,DRO,6.0,4062.50074595594,4062.50074595594,4062.50074595594
20,initial,quantile95,DRO,6.075,4062.5007459559383,4062.5007459559383,4062.5007459559383
20,initial,quantile95,DRO,6.1499999999999995,4062.50074595594,4062.50074595594,4062.50074595594
20,initial,quantile95,DRO,6.225,4062.5007459559392,4062.5007459559392,4062.5007459559392
20,initial,quantile95,DRO,6.3,4062.5007459559392,4062.5007459559392,4062.5007459559392
20,initial,quantile95,DRO,6.375,4154.168766578302,4154.168766578302,4154.168766578302
20,initial,quantile95,DRO,6.45,4184.065881426301,4184.065881426301,4184.065881426301
20,initial,quantile95,DRO,6.5249999999999995,4213.879337579442,4213.879337579442,4213.879337579442
20,initial,quantile95,DRO,6.6,4214.787577155474,4214.787577155474,4214.787577155474
20,initial,quantile95,DRO,6.675,4214.787577155474,4214.787577155474,4214.787577155474
20,initial,quantile95,DRO,6.75,4220.005909786976,4220.005909786976,4220.005909786976
20,initial,quantile95,DRO,6.825,4223.476745914069,4223.476745914069,4223.476745914069
20,initial,quantile95,DRO,6.8999999999999995,4238.859726683791,4238.859726683791,4238.859726683791
20,initial,quantile95,DRO,6.975,4249.71371110111,4249.71371110111,4249.71371110111
20,initial,quantile95,DRO,7.05,4249.713711101109,4249.713711101109,4249.713711101109
20,initial,quantile95,DRO,7.125,4254.31133678603,4254.31133678603,4254.31133678603
20,initial,quantile95,DRO,7.199999999999999,4254.949458239842,4254.949458239842,4254.949458239842
20,initial,quantile95,DRO,7.2749999999999995,4271.8566436860365,4271.8566436860365,4271.8566436860365
20,initial,quantile95,DRO,7.35,4293.34644450874,4293.34644450874,4293.34644450874
20,initial,quantile95,DRO,7.425,4293.346444508739,4293.346444508739,4293.346444508739
20,initial,quantile95,DRO,7.5,4293.34644450874,4293.34644450874,4293.34644450874
20,initial,quantile95,DRO,7.574999999999999,4293.346444508739,4293.346444508739,4293.346444508739
20,initial,quantile95,DRO,7.6499999999999995,4293.34644450874,4293.34644450874,4293.34644450874
20,initial,quantile95,DRO,7.725,4293.346444508741,4293.346444508741,4293.346444508741
20,initial,quantile95,DRO,7.8,4296.3702449188895,4296.3702449188895,4296.3702449188895
20,initial,quantile95,DRO,7.875,4296.370244918889,4296.370244918889,4296.370244918889
20,initial,quantile95,DRO,7.949999999999999,4297.910073966646,4297.910073966646,4297.910073966646
20,initial,quantile95,DRO,8.025,4297.910073966646,4297.910073966646,4297.910073966646
20,initial,quantile95,DRO,8.1,4297.9100739666455,4297.9100739666455,4297.9100739666455
20,initial,quantile95,DRO,8.174999999999999,4349.6929722814375,4349.6929722814375,4349.6929722814375
20,initial,quantile95,DRO,8.25,4354.206678778744,4354.206678778744,4354.206678778744
20,initial,quantile95,DRO,8.325,4355.80418159398,4355.80418159398,4355.80418159398
20,initial,quantile95,DRO,8.4,4359.9098854620925,4359.9098854620925,4359.9098854620925
20,initial,quantile95,DRO,8.475,4359.909885462093,4359.909885462093,4359.909885462093
20,initial,quantile95,DRO,8.549999999999999,4390.743358184611,4390.743358184611,4390.743358184611
20,initial,quantile95,DRO,8.625,4430.924830834125,4430.924830834125,4430.924830834125
20,initial,quantile95,DRO,8.7,4480.272739692662,4480.272739692662,4480.272739692662
20,initial,quantile95,DRO,8.775,4507.997976512003,4507.997976512003,4507.997976512003
20,initial,quantile95,DRO,8.85,4507.997976512003,4507.997976512003,4507.997976512003
20,initial,quantile95,DRO,8.924999999999999,4515.674511472938,4515.674511472938,4515.674511472938
20,initial,quantile95,DRO,9.0,4538.541227532769,4538.541227532769,4538.541227532769
20,initial,quantile95,ERM,0.0,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,0.075,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,0.15,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,0.22499999999999998,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,0.3,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,0.375,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,0.44999999999999996,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,0.525,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,0.6,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,0.6749999999999999,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,0.75,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,0.825,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,0.8999999999999999,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,0.975,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,1.05,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,1.125,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,1.2,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,1.275,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,1.3499999999999999,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,1.425,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,1.5,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,1.575,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,1.65,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,1.7249999999999999,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,1.7999999999999998,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,1.875,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,1.95,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,2.025,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,2.1,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,2.175,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,2.25,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,2.3249999999999997,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,2.4,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,2.475,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,2.55,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,2.625,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,2.6999999999999997,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,2.775,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,2.85,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,2.925,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,3.0,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,3.0749999999999997,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,3.15,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,3.225,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,3.3,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,3.375,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,3.4499999999999997,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,3.525,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,3.5999999999999996,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,3.675,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,3.75,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,3.8249999999999997,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,3.9,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,3.9749999999999996,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,4.05,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,4.125,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,4.2,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,4.2749999999999995,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,4.35,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,4.425,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,4.5,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,4.575,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,4.6499999999999995,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,4.725,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,4.8,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,4.875,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,4.95,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,5.0249999999999995,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,5.1,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,5.175,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,5.25,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,5.325,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,5.3999999999999995,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,5.475,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,5.55,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,5.625,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,5.7,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,5.7749999999999995,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,5.85,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,5.925,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,6.0,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,6.075,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,6.1499999999999995,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,6.225,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,6.3,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,6.375,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,6.45,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,6.5249999999999995,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,6.6,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,6.675,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,6.75,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,6.825,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,6.8999999999999995,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,6.975,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,7.05,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,7.125,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,7.199999999999999,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,7.2749999999999995,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,7.35,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,7.425,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,7.5,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,7.574999999999999,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,7.6499999999999995,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,7.725,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,7.8,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,7.875,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,7.949999999999999,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,8.025,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,8.1,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,8.174999999999999,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,8.25,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,8.325,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,8.4,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,8.475,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,8.549999999999999,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,8.625,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,8.7,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,8.775,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,8.85,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,8.924999999999999,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,ERM,9.0,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,RS,0.0,3841.1189120161403,3841.1189120161403,3841.1189120161403
20,initial,quantile95,RS,0.075,3781.5063309706593,3781.5063309706593,3781.5063309706593
20,initial,quantile95,RS,0.15,3869.4622402690206,3869.4622402690206,3869.4622402690206
20,initial,quantile95,RS,0.22499999999999998,3868.0793491624163,3868.0793491624163,3868.0793491624163
20,initial,quantile95,RS,0.3,3891.289309472857,3891.289309472857,3891.289309472857
20,initial,quantile95,RS,0.375,3841.11891201614,3841.11891201614,3841.11891201614
20,initial,quantile95,RS,0.44999999999999996,3880.4902936771387,3880.4902936771387,3880.4902936771387
20,initial,quantile95,RS,0.525,3895.938667095165,3895.938667095165,3895.938667095165
20,initial,quantile95,RS,0.6,3930.1760176178586,3930.1760176178586,3930.1760176178586
20,initial,quantile95,RS,0.6749999999999999,3932.6171316031105,3932.6171316031105,3932.6171316031105
20,initial,quantile95,RS,0.75,3974.506352255552,3974.506352255552,3974.506352255552
20,initial,quantile95,RS,0.825,3951.7294562781412,3951.7294562781412,3951.7294562781412
20,initial,quantile95,RS,0.8999999999999999,3956.8811264394753,3956.8811264394753,3956.8811264394753
20,initial,quantile95,RS,0.975,3958.8278612741287,3958.8278612741287,3958.8278612741287
20,initial,quantile95,RS,1.05,3920.6391200774815,3920.6391200774815,3920.6391200774815
20,initial,quantile95,RS,1.125,4006.135172964515,4006.135172964515,4006.135172964515
20,initial,quantile95,RS,1.2,4054.337108290022,4054.337108290022,4054.337108290022
20,initial,quantile95,RS,1.275,3967.218539664086,3967.218539664086,3967.218539664086
20,initial,quantile95,RS,1.3499999999999999,4026.4182670185824,4026.4182670185824,4026.4182670185824
20,initial,quantile95,RS,1.425,4037.75234061766,4037.75234061766,4037.75234061766
20,initial,quantile95,RS,1.5,4028.8537099146615,4028.8537099146615,4028.8537099146615
20,initial,quantile95,RS,1.575,4040.1321543654494,4040.1321543654494,4040.1321543654494
20,initial,quantile95,RS,1.65,4041.0974429902,4041.0974429902,4041.0974429902
20,initial,quantile95,RS,1.7249999999999999,4033.237970850877,4033.237970850877,4033.237970850877
20,initial,quantile95,RS,1.7999999999999998,4102.663217045807,4102.663217045807,4102.663217045807
20,initial,quantile95,RS,1.875,4062.50074595594,4062.50074595594,4062.50074595594
20,initial,quantile95,RS,1.95,4045.026960138732,4045.026960138732,4045.026960138732
20,initial,quantile95,RS,2.025,4057.2944882486736,4057.2944882486736,4057.2944882486736
20,initial,quantile95,RS,2.1,4041.0974429902003,4041.0974429902003,4041.0974429902003
20,initial,quantile95,RS,2.175,4123.35564769821,4123.35564769821,4123.35564769821
20,initial,quantile95,RS,2.25,4078.65979561246,4078.65979561246,4078.65979561246
20,initial,quantile95,RS,2.3249999999999997,4154.850043999424,4154.850043999424,4154.850043999424
20,initial,quantile95,RS,2.4,4110.497814240622,4110.497814240622,4110.497814240622
20,initial,quantile95,RS,2.475,4109.995791407737,4109.995791407737,4109.995791407737
20,initial,quantile95,RS,2.55,4106.732795251171,4106.732795251171,4106.732795251171
20,initial,quantile95,RS,2.625,4173.7084642676855,4173.7084642676855,4173.7084642676855
20,initial,quantile95,RS,2.6999999999999997,4150.568706606087,4150.568706606087,4150.568706606087
20,initial,quantile95,RS,2.775,4159.426889949158,4159.426889949158,4159.426889949158
20,initial,quantile95,RS,2.85,4150.215460624109,4150.215460624109,4150.215460624109
20,initial,quantile95,RS,2.925,4176.455768496042,4176.455768496042,4176.455768496042
20,initial,quantile95,RS,3.0,4177.747052232093,4177.747052232093,4177.747052232093
20,initial,quantile95,RS,3.0749999999999997,4165.5566021209015,4165.5566021209015,4165.5566021209015
20,initial,quantile95,RS,3.15,4169.468475483066,4169.468475483066,4169.468475483066
20,initial,quantile95,RS,3.225,4166.208309869144,4166.208309869144,4166.208309869144
20,initial,quantile95,RS,3.3,4222.016955515113,4222.016955515113,4222.016955515113
20,initial,quantile95,RS,3.375,4206.895418661194,4206.895418661194,4206.895418661194
20,initial,quantile95,RS,3.4499999999999997,4209.438080642254,4209.438080642254,4209.438080642254
20,initial,quantile95,RS,3.525,4204.188315316045,4204.188315316045,4204.188315316045
20,initial,quantile95,RS,3.5999999999999996,4257.968924283149,4257.968924283149,4257.968924283149
20,initial,quantile95,RS,3.675,4231.415695806116,4231.415695806116,4231.415695806116
20,initial,quantile95,RS,3.75,4234.277960730908,4234.277960730908,4234.277960730908
20,initial,quantile95,RS,3.8249999999999997,4240.860449601768,4240.860449601768,4240.860449601768
20,initial,quantile95,RS,3.9,4312.385676326716,4312.385676326716,4312.385676326716
20,initial,quantile95,RS,3.9749999999999996,4257.0972285785265,4257.0972285785265,4257.0972285785265
20,initial,quantile95,RS,4.05,4259.608604884312,4259.608604884312,4259.608604884312
20,initial,quantile95,RS,4.125,4227.046831147782,4227.046831147782,4227.046831147782
20,initial,quantile95,RS,4.2,4251.84697286633,4251.84697286633,4251.84697286633
20,initial,quantile95,RS,4.2749999999999995,4300.577403648022,4300.577403648022,4300.577403648022
20,initial,quantile95,RS,4.35,4309.018462389091,4309.018462389091,4309.018462389091
20,initial,quantile95,RS,4.425,4278.5405736582015,4278.5405736582015,4278.5405736582015
20,initial,quantile95,RS,4.5,4339.433971193661,4339.433971193661,4339.433971193661
20,initial,quantile95,RS,4.575,4323.803540924598,4323.803540924598,4323.803540924598
20,initial,quantile95,RS,4.6499999999999995,4332.503330835738,4332.503330835738,4332.503330835738
20,initial,quantile95,RS,4.725,4302.158530536148,4302.158530536148,4302.158530536148
20,initial,quantile95,RS,4.8,4406.965062819351,4406.965062819351,4406.965062819351
20,initial,quantile95,RS,4.875,4338.004909000763,4338.004909000763,4338.004909000763
20,initial,quantile95,RS,4.95,4307.820977190529,4307.820977190529,4307.820977190529
20,initial,quantile95,RS,5.0249999999999995,4399.6330023951805,4399.6330023951805,4399.6330023951805
20,initial,quantile95,RS,5.1,4383.917112856107,4383.917112856107,4383.917112856107
20,initial,quantile95,RS,5.175,4363.12764607745,4363.12764607745,4363.12764607745
20,initial,quantile95,RS,5.25,4423.7386257400485,4423.7386257400485,4423.7386257400485
20,initial,quantile95,RS,5.325,4386.585938118511,4386.585938118511,4386.585938118511
20,initial,quantile95,RS,5.3999999999999995,4405.8989987867135,4405.8989987867135,4405.8989987867135
20,initial,quantile95,RS,5.475,4385.115593513663,4385.115593513663,4385.115593513663
20,initial,quantile95,RS,5.55,4377.154809049306,4377.154809049306,4377.154809049306
20,initial,quantile95,RS,5.625,4439.123539798689,4439.123539798689,4439.123539798689
20,initial,quantile95,RS,5.7,4405.046134333792,4405.046134333792,4405.046134333792
20,initial,quantile95,RS,5.7749999999999995,4474.712480619753,4474.712480619753,4474.712480619753
20,initial,quantile95,RS,5.85,4457.684589513913,4457.684589513913,4457.684589513913
20,initial,quantile95,RS,5.925,4485.169107350095,4485.169107350095,4485.169107350095
20,initial,quantile95,RS,6.0,4439.883454593295,4439.883454593295,4439.883454593295
20,initial,quantile95,RS,6.075,4414.563569512233,4414.563569512233,4414.563569512233
20,initial,quantile95,RS,6.1499999999999995,4434.809545758824,4434.809545758824,4434.809545758824
20,initial,quantile95,RS,6.225,4418.322076564044,4418.322076564044,4418.322076564044
20,initial,quantile95,RS,6.3,4488.699605002123,4488.699605002123,4488.699605002123
20,initial,quantile95,RS,6.375,4382.7426513579485,4382.7426513579485,4382.7426513579485
20,initial,quantile95,RS,6.45,4401.829104615413,4401.829104615413,4401.829104615413
20,initial,quantile95,RS,6.5249999999999995,4501.974274229244,4501.974274229244,4501.974274229244
20,initial,quantile95,RS,6.6,4463.304101726292,4463.304101726292,4463.304101726292
20,initial,quantile95,RS,6.675,4478.677018951017,4478.677018951017,4478.677018951017
20,initial,quantile95,RS,6.75,4536.857396186082,4536.857396186082,4536.857396186082
20,initial,quantile95,RS,6.825,4510.047376248733,4510.047376248733,4510.047376248733
20,initial,quantile95,RS,6.8999999999999995,4490.256389540686,4490.256389540686,4490.256389540686
20,initial,quantile95,RS,6.975,4555.8659612035135,4555.8659612035135,4555.8659612035135
20,initial,quantile95,RS,7.05,4472.142089595212,4472.142089595212,4472.142089595212
20,initial,quantile95,RS,7.125,4551.296843063637,4551.296843063637,4551.296843063637
20,initial,quantile95,RS,7.199999999999999,4545.269522354826,4545.269522354826,4545.269522354826
20,initial,quantile95,RS,7.2749999999999995,4548.8713744036795,4548.8713744036795,4548.8713744036795
20,initial,quantile95,RS,7.35,4527.129899523479,4527.129899523479,4527.129899523479
20,initial,quantile95,RS,7.425,4514.244936317159,4514.244936317159,4514.244936317159
20,initial,quantile95,RS,7.5,4557.915072497261,4557.915072497261,4557.915072497261
20,initial,quantile95,RS,7.574999999999999,4575.16414814864,4575.16414814864,4575.16414814864
20,initial,quantile95,RS,7.6499999999999995,4498.367216176917,4498.367216176917,4498.367216176917
20,initial,quantile95,RS,7.725,4546.444734249511,4546.444734249511,4546.444734249511
20,initial,quantile95,RS,7.8,4506.764758856862,4506.764758856862,4506.764758856862
20,initial,quantile95,RS,7.875,4531.007620957098,4531.007620957098,4531.007620957098
20,initial,quantile95,RS,7.949999999999999,4553.813307766232,4553.813307766232,4553.813307766232
20,initial,quantile95,RS,8.025,4627.550667617357,4627.550667617357,4627.550667617357
20,initial,quantile95,RS,8.1,4502.172586802904,4502.172586802904,4502.172586802904
20,initial,quantile95,RS,8.174999999999999,4557.038389989069,4557.038389989069,4557.038389989069
20,initial,quantile95,RS,8.25,4582.612532995547,4582.612532995547,4582.612532995547
20,initial,quantile95,RS,8.325,4646.857862119061,4646.857862119061,4646.857862119061
20,initial,quantile95,RS,8.4,4691.417780084657,4691.417780084657,4691.417780084657
20,initial,quantile95,RS,8.475,4649.0191886760385,4649.0191886760385,4649.0191886760385
20,initial,quantile95,RS,8.549999999999999,4658.98352512824,4658.98352512824,4658.98352512824
20,initial,quantile95,RS,8.625,4618.375029476858,4618.375029476858,4618.375029476858
20,initial,quantile95,RS,8.7,4590.132351631364,4590.132351631364,4590.132351631364
20,initial,quantile95,RS,8.775,4679.99838847727,4679.99838847727,4679.99838847727
20,initial,quantile95,RS,8.85,4670.52034886548,4670.52034886548,4670.52034886548
20,initial,quantile95,RS,8.924999999999999,4668.4174753560455,4668.4174753560455,4668.4174753560455
20,initial,quantile95,RS,9.0,4678.082294534745,4678.082294534745,4678.082294534745
20,operational,mean,DRO,0.0,813.4598220152479,785.0613657660064,841.8582782644895
20,operational,mean,DRO,0.075,813.4598220152474,785.0613657660058,841.858278264489
20,operational,mean,DRO,0.15,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,DRO,0.22499999999999998,813.5781556436042,785.180650886859,841.9756604003494
20,operational,mean,DRO,0.3,813.578155643604,785.1806508868588,841.9756604003492
20,operational,mean,DRO,0.375,813.0098964221014,784.6022164989573,841.4175763452455
20,operational,mean,DRO,0.44999999999999996,812.7207927623792,784.3083199650665,841.133265559692
20,operational,mean,DRO,0.525,809.9317107926214,781.490668286219,838.3727532990238
20,operational,mean,DRO,0.6,806.6387146909776,778.1638630833669,835.1135662985884
20,operational,mean,DRO,0.6749999999999999,806.638714690978,778.1638630833672,835.1135662985887
20,operational,mean,DRO,0.75,806.6450336429006,778.170181320239,835.1198859655622
20,operational,mean,DRO,0.825,806.6299379001628,778.1554617071798,835.1044140931457
20,operational,mean,DRO,0.8999999999999999,806.6299379001634,778.1554617071805,835.1044140931464
20,operational,mean,DRO,0.975,806.6299379001629,778.1554617071799,835.1044140931458
20,operational,mean,DRO,1.05,804.4982914334338,776.0582598874189,832.9383229794487
20,operational,mean,DRO,1.125,781.1572742266683,753.1201047810014,809.1944436723352
20,operational,mean,DRO,1.2,771.1887763072183,743.33473888799,799.0428137264465
20,operational,mean,DRO,1.275,748.5960951242098,721.1464405269171,776.0457497215025
20,operational,mean,DRO,1.3499999999999999,748.9312263376805,721.4859139710481,776.3765387043129
20,operational,mean,DRO,1.425,750.0260174224118,722.5930585227301,777.4589763220935
20,operational,mean,DRO,1.5,751.9199822500807,724.5077938664728,779.3321706336886
20,operational,mean,DRO,1.575,752.534444103373,725.1296519495756,779.9392362571703
20,operational,mean,DRO,1.65,752.534444103373,725.1296519495756,779.9392362571703
20,operational,mean,DRO,1.7249999999999999,752.177390371129,724.7681130778032,779.5866676644549
20,operational,mean,DRO,1.7999999999999998,752.1773903711312,724.7681130778053,779.5866676644571
20,operational,mean,DRO,1.875,752.1773903711332,724.7681130778074,779.5866676644591
20,operational,mean,DRO,1.95,749.2798901621885,721.8453011971801,776.7144791271969
20,operational,mean,DRO,2.025,749.2798901621906,721.8453011971822,776.714479127199
20,operational,mean,DRO,2.1,749.2798901621911,721.8453011971827,776.7144791271995
20,operational,mean,DRO,2.175,748.0794797069959,720.6334420464539,775.525517367538
20,operational,mean,DRO,2.25,744.6815434105268,717.1795908180383,772.1834960030154
20,operational,mean,DRO,2.3249999999999997,740.1465879467883,712.7154239667858,767.5777519267907
20,operational,mean,DRO,2.4,732.5632418155859,705.2542355682971,759.8722480628747
20,operational,mean,DRO,2.475,715.845535358195,688.7789342531871,742.9121364632028
20,operational,mean,DRO,2.55,715.8455353581961,688.7789342531883,742.912136463204
20,operational,mean,DRO,2.625,715.8656776890468,688.7994938652688,742.9318615128249
20,operational,mean,DRO,2.6999999999999997,715.9915837884075,688.9275538052703,743.0556137715447
20,operational,mean,DRO,2.775,715.9915837884084,688.9275538052713,743.0556137715456
20,operational,mean,DRO,2.85,715.8068668755107,688.7385788356916,742.8751549153297
20,operational,mean,DRO,2.925,714.9287621380599,687.8603361560798,741.99718812004
20,operational,mean,DRO,3.0,714.9287621380589,687.8603361560788,741.997188120039
20,operational,mean,DRO,3.0749999999999997,714.92876213806,687.8603361560799,741.9971881200402
20,operational,mean,DRO,3.15,714.3246853703845,687.2556987282503,741.3936720125187
20,operational,mean,DRO,3.225,713.3352978711894,686.2587442328276,740.4118515095512
20,operational,mean,DRO,3.3,713.3449566521472,686.2683029162138,740.4216103880806
20,operational,mean,DRO,3.375,680.3399117205206,653.8421908833814,706.8376325576598
20,operational,mean,DRO,3.4499999999999997,679.2642725148935,652.7540945494898,705.7744504802972
20,operational,mean,DRO,3.525,668.6726815162383,642.4085087936687,694.9368542388079
20,operational,mean,DRO,3.5999999999999996,666.8132942324949,640.587300271201,693.0392881937887
20,operational,mean,DRO,3.675,666.8132942324941,640.5873002712002,693.0392881937879
20,operational,mean,DRO,3.75,658.5210581196773,632.4209714326607,684.6211448066938
20,operational,mean,DRO,3.8249999999999997,657.6468874376155,631.5572952004256,683.7364796748054
20,operational,mean,DRO,3.9,650.8718952845558,624.8673750124956,676.8764155566159
20,operational,mean,DRO,3.9749999999999996,651.0581559740392,625.0537006930748,677.0626112550036
20,operational,mean,DRO,4.05,651.0581559740426,625.0537006930782,677.062611255007
20,operational,mean,DRO,4.125,650.0681589624388,624.0812658212786,676.055052103599
20,operational,mean,DRO,4.2,638.2949377669426,612.5156823830545,664.0741931508306
20,operational,mean,DRO,4.2749999999999995,631.8711583520475,606.2063475151031,657.5359691889919
20,operational,mean,DRO,4.35,628.3130024620964,602.7151803066721,653.9108246175207
20,operational,mean,DRO,4.425,627.5838235916331,601.9975636562148,653.1700835270514
20,operational,mean,DRO,4.5,627.5838236053488,601.9975636702877,653.1700835404099
20,operational,mean,DRO,4.575,627.5838235916353,601.997563656217,653.1700835270536
20,operational,mean,DRO,4.6499999999999995,627.5838236053488,601.9975636702877,653.1700835404099
20,operational,mean,DRO,4.725,627.5838236053481,601.997563670287,653.1700835404092
20,operational,mean,DRO,4.8,627.5838235916341,601.9975636562158,653.1700835270524
20,operational,mean,DRO,4.875,627.5838236053495,601.9975636702884,653.1700835404106
20,operational,mean,DRO,4.95,627.5838235916318,601.9975636562135,653.1700835270501
20,operational,mean,DRO,5.0249999999999995,627.583823605349,601.997563670288,653.1700835404101
20,operational,mean,DRO,5.1,624.2515172641257,598.8491214091229,649.6539131191286
20,operational,mean,DRO,5.175,619.1752272701277,593.8932269127104,644.4572276275451
20,operational,mean,DRO,5.25,619.1752272701268,593.8932269127095,644.4572276275442
20,operational,mean,DRO,5.325,597.129290466283,572.2800408122145,621.9785401203516
20,operational,mean,DRO,5.3999999999999995,590.3964556465517,565.7047121561211,615.0881991369822
20,operational,mean,DRO,5.475,584.945086538739,560.389110052889,609.501063024589
20,operational,mean,DRO,5.55,579.9614191575725,555.5470800515047,604.3757582636404
20,operational,mean,DRO,5.625,578.1080093418783,553.7044254913003,602.5115931924563
20,operational,mean,DRO,5.7,554.6318552932704,530.7208601263591,578.5428504601817
20,operational,mean,DRO,5.7749999999999995,542.4684807440901,518.7963287829222,566.1406327052581
20,operational,mean,DRO,5.85,541.8935659657535,518.2418072756963,565.5453246558108
20,operational,mean,DRO,5.925,541.7854400827715,518.1365068909377,565.4343732746054
20,operational,mean,DRO,6.0,528.7948466836551,505.34452345590176,552.2451699114085
20,operational,mean,DRO,6.075,528.794846683657,505.3445234559037,552.2451699114105
20,operational,mean,DRO,6.1499999999999995,528.7948466836574,505.34452345590404,552.2451699114108
20,operational,mean,DRO,6.225,528.7948466836555,505.3445234559021,552.2451699114089
20,operational,mean,DRO,6.3,528.7948466836559,505.34452345590256,552.2451699114093
20,operational,mean,DRO,6.375,445.340511048862,423.76421608193635,466.9168060157877
20,operational,mean,DRO,6.45,417.75334317113396,396.83365896485265,438.6730273774153
20,operational,mean,DRO,6.5249999999999995,393.7983559241313,373.5253681700622,414.0713436782003
20,operational,mean,DRO,6.6,392.9655914028176,372.7127885950117,413.2183942106235
20,operational,mean,DRO,6.675,392.96559140281823,372.71278859501234,413.2183942106241
20,operational,mean,DRO,6.75,388.38566539668943,368.24982581626205,408.5215049771168
20,operational,mean,DRO,6.825,386.07751262853003,366.0171313924059,406.1378938646542
20,operational,mean,DRO,6.8999999999999995,375.4880077713786,355.7642331514757,395.2117823912815
20,operational,mean,DRO,6.975,367.84554665239915,348.3598396874559,387.3312536173424
20,operational,mean,DRO,7.05,367.84554665240097,348.35983968745774,387.3312536173442
20,operational,mean,DRO,7.125,363.54739086296405,344.1646568588371,382.930124867091
20,operational,mean,DRO,7.199999999999999,363.08068917748705,343.71209476911673,382.44928358585736
20,operational,mean,DRO,7.2749999999999995,352.12582457435957,333.13136789547207,371.1202812532471
20,operational,mean,DRO,7.35,343.7760258671648,325.2314450683586,362.32060666597096
20,operational,mean,DRO,7.425,343.7760258671652,325.231445068359,362.32060666597135
20,operational,mean,DRO,7.5,343.7760258671652,325.231445068359,362.32060666597135
20,operational,mean,DRO,7.574999999999999,343.7760258671655,325.23144506835933,362.3206066659717
20,operational,mean,DRO,7.6499999999999995,343.7760258671648,325.2314450683586,362.32060666597096
20,operational,mean,DRO,7.725,343.77602586716444,325.2314450683583,362.32060666597056
20,operational,mean,DRO,7.8,342.06379178239445,323.5844405472405,360.5431430175484
20,operational,mean,DRO,7.875,342.0637917823943,323.5844405472403,360.54314301754823
20,operational,mean,DRO,7.949999999999999,341.48362223834704,323.0382337033207,359.92901077337336
20,operational,mean,DRO,8.025,341.48362223834755,323.0382337033212,359.9290107733739
20,operational,mean,DRO,8.1,341.48362223834823,323.03823370332185,359.9290107733746
20,operational,mean,DRO,8.174999999999999,313.2862428186439,295.93553930905324,330.6369463282346
20,operational,mean,DRO,8.25,311.0217161953455,293.7645554062793,328.2788769844117
20,operational,mean,DRO,8.325,310.22593338491197,293.00183455721407,327.45003221260987
20,operational,mean,DRO,8.4,307.3231802929391,290.19525093504683,324.4511096508314
20,operational,mean,DRO,8.475,307.32318029293765,290.19525093504535,324.45110965082995
20,operational,mean,DRO,8.549999999999999,288.93043911720474,272.47469268412306,305.3861855502864
20,operational,mean,DRO,8.625,274.91572142307524,259.2262730600549,290.6051697860956
20,operational,mean,DRO,8.7,258.26340256605846,243.4736119348995,273.0531931972174
20,operational,mean,DRO,8.775,246.69932462186932,232.42804644721082,260.9706027965278
20,operational,mean,DRO,8.85,246.69932462186938,232.42804644721087,260.9706027965279
20,operational,mean,DRO,8.924999999999999,241.40426664687863,227.31713027414395,255.4914030196133
20,operational,mean,DRO,9.0,232.13816270161846,218.4840778485182,245.7922475547187
20,operational,mean,ERM,0.0,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,0.075,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,0.15,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,0.22499999999999998,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,0.3,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,0.375,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,0.44999999999999996,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,0.525,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,0.6,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,0.6749999999999999,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,0.75,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,0.825,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,0.8999999999999999,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,0.975,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,1.05,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,1.125,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,1.2,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,1.275,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,1.3499999999999999,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,1.425,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,1.5,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,1.575,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,1.65,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,1.7249999999999999,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,1.7999999999999998,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,1.875,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,1.95,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,2.025,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,2.1,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,2.175,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,2.25,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,2.3249999999999997,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,2.4,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,2.475,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,2.55,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,2.625,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,2.6999999999999997,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,2.775,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,2.85,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,2.925,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,3.0,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,3.0749999999999997,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,3.15,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,3.225,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,3.3,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,3.375,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,3.4499999999999997,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,3.525,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,3.5999999999999996,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,3.675,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,3.75,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,3.8249999999999997,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,3.9,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,3.9749999999999996,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,4.05,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,4.125,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,4.2,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,4.2749999999999995,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,4.35,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,4.425,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,4.5,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,4.575,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,4.6499999999999995,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,4.725,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,4.8,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,4.875,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,4.95,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,5.0249999999999995,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,5.1,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,5.175,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,5.25,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,5.325,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,5.3999999999999995,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,5.475,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,5.55,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,5.625,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,5.7,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,5.7749999999999995,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,5.85,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,5.925,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,6.0,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,6.075,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,6.1499999999999995,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,6.225,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,6.3,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,6.375,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,6.45,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,6.5249999999999995,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,6.6,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,6.675,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,6.75,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,6.825,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,6.8999999999999995,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,6.975,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,7.05,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,7.125,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,7.199999999999999,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,7.2749999999999995,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,7.35,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,7.425,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,7.5,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,7.574999999999999,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,7.6499999999999995,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,7.725,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,7.8,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,7.875,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,7.949999999999999,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,8.025,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,8.1,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,8.174999999999999,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,8.25,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,8.325,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,8.4,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,8.475,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,8.549999999999999,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,8.625,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,8.7,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,8.775,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,8.85,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,8.924999999999999,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,ERM,9.0,813.4598220152471,785.0613657660056,841.8582782644887
20,operational,mean,RS,0.0,748.0624718764697,720.6162356647985,775.5087080881408
20,operational,mean,RS,0.075,813.4598220151984,785.0613657659562,841.8582782644405
20,operational,mean,RS,0.15,711.8144767787421,684.7619902697477,738.8669632877366
20,operational,mean,RS,0.22499999999999998,715.0287325017434,687.9603184948816,742.0971465086053
20,operational,mean,RS,0.3,690.769674807921,664.109022580176,717.430327035666
20,operational,mean,RS,0.375,748.4227462386347,720.9805681636251,775.8649243136442
20,operational,mean,RS,0.44999999999999996,701.2492244308652,674.397440002521,728.1010088592094
20,operational,mean,RS,0.525,685.858566547619,659.2768256563193,712.4403074389188
20,operational,mean,RS,0.6,650.512773295689,624.5080310820083,676.5175155093698
20,operational,mean,RS,0.6749999999999999,648.5272218083339,622.5660927295605,674.4883508871073
20,operational,mean,RS,0.75,612.3824839664586,587.2086249306307,637.5563430022866
20,operational,mean,RS,0.825,629.1433226951661,603.5298042119714,654.7568411783609
20,operational,mean,RS,0.8999999999999999,625.1667116403621,599.652687684435,650.6807355962892
20,operational,mean,RS,0.975,624.7113508488352,599.2385679804238,650.1841337172466
20,operational,mean,RS,1.05,662.2335922267865,636.0854300025247,688.3817544510483
20,operational,mean,RS,1.125,585.0454086491957,560.4876819801455,609.6031353182459
20,operational,mean,RS,1.2,536.4348859088593,512.8292175225062,560.0405542952125
20,operational,mean,RS,1.275,620.6391504803092,595.3338257399275,645.944475220691
20,operational,mean,RS,1.3499999999999999,564.062090163321,539.8979065821385,588.2262737445036
20,operational,mean,RS,1.425,555.6095965133536,531.6713379496512,579.547855077056
20,operational,mean,RS,1.5,562.1930828073868,538.0772421688231,586.3089234459504
20,operational,mean,RS,1.575,553.8542468029517,529.9637254751851,577.7447681307183
20,operational,mean,RS,1.65,552.8315053567218,528.9612040441481,576.7018066692955
20,operational,mean,RS,1.7249999999999999,558.898243571,534.8695350070371,582.9269521349628
20,operational,mean,RS,1.7999999999999998,491.6507083457635,469.00000485439705,514.30141183713
20,operational,mean,RS,1.875,529.3286159997534,505.87882014800624,552.7784118515006
20,operational,mean,RS,1.95,546.415245717881,522.6304454936159,570.2000459421462
20,operational,mean,RS,2.025,536.0689148645797,512.5256931384979,559.6121365906615
20,operational,mean,RS,2.1,552.8429943349496,528.9726622923694,576.7133263775298
20,operational,mean,RS,2.175,474.3914791341913,452.162240885137,496.62071738324556
20,operational,mean,RS,2.25,512.6626194936921,489.530987800798,535.7942511865862
20,operational,mean,RS,2.3249999999999997,444.65426389752247,423.0929025342649,466.21562526078003
20,operational,mean,RS,2.4,485.01812877024514,462.5262326747078,507.5100248657825
20,operational,mean,RS,2.475,485.4390334824098,462.936917552168,507.9411494126516
20,operational,mean,RS,2.55,488.1924119719078,465.62414108464816,510.76068285916745
20,operational,mean,RS,2.625,426.2922236286247,405.14550999830834,447.43893725894105
20,operational,mean,RS,2.6999999999999997,448.93453966032,427.2796113587103,470.5894679619297
20,operational,mean,RS,2.775,440.08646356109574,418.6253677749171,461.5475593472744
20,operational,mean,RS,2.85,449.2890263723026,427.6263993999632,470.951653344642
20,operational,mean,RS,2.925,423.720022531537,402.63428460433875,444.8057604587352
20,operational,mean,RS,3.0,422.520233955584,401.4632542094273,443.5772137017407
20,operational,mean,RS,3.0749999999999997,434.0825175999059,412.7561291141272,455.4089060856846
20,operational,mean,RS,3.15,430.3187486776132,409.07856740837894,451.55892994684746
20,operational,mean,RS,3.225,433.4516499623522,412.13961714808204,454.7636827766223
20,operational,mean,RS,3.3,387.03799550375237,366.9458839880961,407.1301070194086
20,operational,mean,RS,3.375,400.06723494718784,379.64162731119694,420.49284258317874
20,operational,mean,RS,3.4499999999999997,397.75417267419306,377.38376039708623,418.1245849512999
20,operational,mean,RS,3.525,402.558898101114,382.07482214569166,423.0429740565363
20,operational,mean,RS,3.5999999999999996,362.1646217586265,342.85991088109506,381.4693326361579
20,operational,mean,RS,3.675,380.52094465984464,360.63401686173273,400.40787245795656
20,operational,mean,RS,3.75,378.57339304826127,358.7492067697708,398.3975793267517
20,operational,mean,RS,3.8249999999999997,374.3633452252502,354.6832004777343,394.0434899727661
20,operational,mean,RS,3.9,333.21731246493016,315.0822526201437,351.3523723097166
20,operational,mean,RS,3.9749999999999996,362.37857467507274,343.0555904814607,381.7015588686848
20,operational,mean,RS,4.05,360.6622466915158,341.39490494124766,379.92958844178395
20,operational,mean,RS,4.125,383.5608847174751,363.5783733943673,403.54339604058293
20,operational,mean,RS,4.2,365.41899873174367,345.9814632428924,384.85653422059494
20,operational,mean,RS,4.2749999999999995,339.9433579908717,321.5554470091859,358.33126897255744
20,operational,mean,RS,4.35,335.1184627951783,316.91139696052187,353.3255286298347
20,operational,mean,RS,4.425,348.906379642677,330.055694484633,367.75706480072097
20,operational,mean,RS,4.5,318.55024766933303,300.98619369596713,336.11430164269893
20,operational,mean,RS,4.575,326.8870578901353,308.99487167759656,344.779244102674
20,operational,mean,RS,4.6499999999999995,322.19862176056495,304.4894066897356,339.9078368313943
20,operational,mean,RS,4.725,339.0356273714375,320.68165183706935,357.38960290580565
20,operational,mean,RS,4.8,282.54278135219863,266.4063049599607,298.67925774443654
20,operational,mean,RS,4.875,319.2953716069952,301.70145946133084,336.8892837526596
20,operational,mean,RS,4.95,335.79778269527026,317.56505908178406,354.03050630875646
20,operational,mean,RS,5.0249999999999995,285.37577079845516,269.09569277007506,301.65584882683527
20,operational,mean,RS,5.1,291.8861910325724,275.29216723862805,308.4802148265168
20,operational,mean,RS,5.175,305.740881386324,288.67942823546605,322.802334537182
20,operational,mean,RS,5.25,276.53993955892633,260.7251259291305,292.35475318872216
20,operational,mean,RS,5.325,290.720690638939,274.18086272937046,307.26051854850755
20,operational,mean,RS,5.3999999999999995,282.94985694690314,266.7926035877905,299.1071103060158
20,operational,mean,RS,5.475,291.3611478891399,274.79149758480395,307.9307981934758
20,operational,mean,RS,5.55,296.41571603488563,279.6682868498539,313.16314521991734
20,operational,mean,RS,5.625,272.40754762609527,256.86565531653076,287.94943993565977
20,operational,mean,RS,5.7,283.27662667565477,267.1027392342246,299.45051411708494
20,operational,mean,RS,5.7749999999999995,260.467701094742,245.57154270566483,275.3638594838191
20,operational,mean,RS,5.85,267.1373403410848,251.92102178202708,282.3536589001425
20,operational,mean,RS,5.925,257.26664561393864,242.5469438491255,271.98634737875176
20,operational,mean,RS,6.0,272.18014159374206,256.65178481351626,287.70849837396787
20,operational,mean,RS,6.075,279.6697041631516,263.68076707627495,295.65864125002827
20,operational,mean,RS,6.1499999999999995,273.71386563385005,258.0948622846937,289.3328689830064
20,operational,mean,RS,6.225,278.2712277436704,262.3551397967254,294.18731569061543
20,operational,mean,RS,6.3,256.7454820157317,242.07391825292834,271.417045778535
20,operational,mean,RS,6.375,292.48769535394877,275.8688029624738,309.1065877454237
20,operational,mean,RS,6.45,284.5194155691912,268.28256089229365,300.7562702460888
20,operational,mean,RS,6.5249999999999995,250.18177619905327,235.7793745181504,264.58417787995614
20,operational,mean,RS,6.6,265.3312985978195,250.215314581783,280.44728261385603
20,operational,mean,RS,6.675,258.8874231444116,244.06709052217838,273.7077557666449
20,operational,mean,RS,6.75,232.77383755479562,219.0886953922338,246.45897971735744
20,operational,mean,RS,6.825,243.91291587203432,229.71403910159188,258.11179264247676
20,operational,mean,RS,6.8999999999999995,256.09345887696975,241.45107956659425,270.7358381873452
20,operational,mean,RS,6.975,223.18754487144335,209.90212722531498,236.47296251757172
20,operational,mean,RS,7.05,261.5194753020266,246.57397046358713,276.4649801404661
20,operational,mean,RS,7.125,224.96084545022404,211.56626575581933,238.35542514462875
20,operational,mean,RS,7.199999999999999,228.28439481040616,214.7661744416339,241.80261517917842
20,operational,mean,RS,7.2749999999999995,226.25840644868558,212.81320807691785,239.7036048204533
20,operational,mean,RS,7.35,236.81942984491783,222.9477081075964,250.69115158223926
20,operational,mean,RS,7.425,241.9880521853186,227.8738807824348,256.1022235882024
20,operational,mean,RS,7.5,221.93421310100692,208.7031794216769,235.16524678033693
20,operational,mean,RS,7.574999999999999,212.7241063983375,199.83683772748006,225.61137506919496
20,operational,mean,RS,7.6499999999999995,252.2624124554824,237.78087898741123,266.7439459235536
20,operational,mean,RS,7.725,227.61970698966104,214.12525680280885,241.11415717651323
20,operational,mean,RS,7.8,247.40659480729332,233.10847211553335,261.7047174990533
20,operational,mean,RS,7.875,235.3200416578048,221.52070210421192,249.1193812113977
20,operational,mean,RS,7.949999999999999,223.80902533545694,210.47116039704244,237.14689027387143
20,operational,mean,RS,8.025,192.17833644019927,180.31547753675184,204.0411953436467
20,operational,mean,RS,8.1,250.06821056156238,235.67015492487184,264.4662661982529
20,operational,mean,RS,8.174999999999999,222.57801542351268,209.32392875241024,235.83210209461512
20,operational,mean,RS,8.25,208.56472392318665,195.8389145250136,221.2905333213597
20,operational,mean,RS,8.325,185.15281190669137,173.675475949334,196.63014786404875
20,operational,mean,RS,8.4,178.18186516710756,167.29168077755168,189.07204955666344
20,operational,mean,RS,8.475,184.71559569814383,173.2693895933133,196.16180180297437
20,operational,mean,RS,8.549999999999999,181.5714906402297,170.28499783613697,192.85798344432246
20,operational,mean,RS,8.625,196.5800217006582,184.51869503959335,208.64134836172303
20,operational,mean,RS,8.7,205.94887442617403,193.36320754220094,218.53454131014712
20,operational,mean,RS,8.775,179.90546264540563,168.86888977436908,190.9420355164422
20,operational,mean,RS,8.85,176.03992560333978,164.96900406728025,187.1108471393993
20,operational,mean,RS,8.924999999999999,177.03313033219746,165.92298686776465,188.14327379663027
20,operational,mean,RS,9.0,179.32696380596317,168.28001753388648,190.37391007803987
20,operational,quantile95,DRO,0.0,1844.2590904117626,1824.974963453006,1867.732864912327
20,operational,quantile95,DRO,0.075,1844.2590904117615,1824.9749634530053,1867.7328649123265
20,operational,quantile95,DRO,0.15,1844.2590904117615,1824.9749634530049,1867.732864912326
20,operational,quantile95,DRO,0.22499999999999998,1844.2590904117617,1824.4127571431575,1867.961203440731
20,operational,quantile95,DRO,0.3,1844.259090411761,1824.4127571431573,1867.9612034407307
20,operational,quantile95,DRO,0.375,1844.468475128387,1826.8765539855497,1867.64034451776
20,operational,quantile95,DRO,0.44999999999999996,1844.5793671077208,1827.3387435255029,1867.59068455509
20,operational,quantile95,DRO,0.525,1844.9055827198536,1824.2816484213552,1865.6667633582165
20,operational,quantile95,DRO,0.6,1844.4902327942502,1824.6881953792924,1866.8775170610597
20,operational,quantile95,DRO,0.6749999999999999,1844.490232794251,1824.6881953792931,1866.8775170610604
20,operational,quantile95,DRO,0.75,1844.49023279425,1825.297443425915,1867.2713349983962
20,operational,quantile95,DRO,0.825,1844.5711411767763,1825.2077269078409,1867.2713349983967
20,operational,quantile95,DRO,0.8999999999999999,1844.571141176777,1825.2077269078416,1867.2713349983974
20,operational,quantile95,DRO,0.975,1844.5711411767763,1825.2077269078409,1867.2713349983967
20,operational,quantile95,DRO,1.05,1842.1158463019012,1822.2330276076389,1864.1799532003422
20,operational,quantile95,DRO,1.125,1815.6084960369058,1790.5652935307887,1828.4311427107825
20,operational,quantile95,DRO,1.2,1802.3978350459129,1776.6851192738313,1813.1147070569978
20,operational,quantile95,DRO,1.275,1766.868994794716,1743.067859695013,1782.041124625557
20,operational,quantile95,DRO,1.3499999999999999,1765.9235205614768,1742.705604615362,1782.0069318926091
20,operational,quantile95,DRO,1.425,1767.360040908463,1744.1817946652764,1784.0029928680078
20,operational,quantile95,DRO,1.5,1769.368378639657,1741.840392730059,1783.4761987307666
20,operational,quantile95,DRO,1.575,1769.664246770162,1739.5486243086273,1781.1111149967949
20,operational,quantile95,DRO,1.65,1769.6642467701622,1739.548624308626,1781.1111149967946
20,operational,quantile95,DRO,1.7249999999999999,1770.631298033245,1739.6279774278946,1780.6746995452802
20,operational,quantile95,DRO,1.7999999999999998,1770.6312980332475,1739.6279774278948,1780.674699545282
20,operational,quantile95,DRO,1.875,1770.6312980332502,1739.6279774278962,1780.6746995452843
20,operational,quantile95,DRO,1.95,1767.4965742443542,1735.6716385681227,1779.0696148202403
20,operational,quantile95,DRO,2.025,1767.496574244357,1735.6716385681243,1779.0696148202417
20,operational,quantile95,DRO,2.1,1767.4965742443578,1735.6716385681254,1779.0696148202426
20,operational,quantile95,DRO,2.175,1765.6026439522625,1732.688505546051,1778.444103789351
20,operational,quantile95,DRO,2.25,1765.0823210744277,1735.7742876881296,1777.0548602818167
20,operational,quantile95,DRO,2.3249999999999997,1756.1440811916286,1731.3316166704312,1772.7631291952302
20,operational,quantile95,DRO,2.4,1743.4385592194578,1720.506456851749,1763.6147033966108
20,operational,quantile95,DRO,2.475,1719.164797092705,1699.0252769496008,1742.5910472958817
20,operational,quantile95,DRO,2.55,1719.1647970927047,1699.0252769495996,1742.591047295883
20,operational,quantile95,DRO,2.625,1719.1353172020747,1698.8581431039934,1742.3411258369285
20,operational,quantile95,DRO,2.6999999999999997,1719.0829715464151,1698.5539873985224,1742.1924915501236
20,operational,quantile95,DRO,2.775,1719.0829715464156,1698.5539873985222,1742.1924915501245
20,operational,quantile95,DRO,2.85,1719.2874970577277,1697.955402866933,1742.1209334849743
20,operational,quantile95,DRO,2.925,1718.019282748981,1698.0589218483153,1740.4587365071304
20,operational,quantile95,DRO,3.0,1718.0192827489798,1698.0589218483142,1740.4587365071288
20,operational,quantile95,DRO,3.0749999999999997,1718.0192827489805,1698.0589218483149,1740.4587365071307
20,operational,quantile95,DRO,3.15,1717.0225160014393,1698.058921848314,1740.2851789669214
20,operational,quantile95,DRO,3.225,1716.9502481102882,1698.367659757126,1739.951322531105
20,operational,quantile95,DRO,3.3,1716.9000238430026,1698.4085187842159,1740.009548446253
20,operational,quantile95,DRO,3.375,1679.8288873313516,1649.3081828475144,1691.787727023455
20,operational,quantile95,DRO,3.4499999999999997,1678.0681366955635,1649.9256856975262,1695.4004188096783
20,operational,quantile95,DRO,3.525,1664.5446088707577,1632.7163262708443,1678.3895387349019
20,operational,quantile95,DRO,3.5999999999999996,1662.1066540851323,1629.646776814328,1675.5737138038603
20,operational,quantile95,DRO,3.675,1662.1066540851311,1629.6467768143266,1675.5737138038592
20,operational,quantile95,DRO,3.75,1650.1248576929434,1619.8388555693791,1665.040873471651
20,operational,quantile95,DRO,3.8249999999999997,1648.831890786191,1618.875986784059,1663.9923924753646
20,operational,quantile95,DRO,3.9,1635.8231417700076,1610.9149904108338,1656.0948024009
20,operational,quantile95,DRO,3.9749999999999996,1635.4771967615227,1610.9509132194687,1656.2923644536725
20,operational,quantile95,DRO,4.05,1635.477196761527,1610.9509132194746,1656.2923644536781
20,operational,quantile95,DRO,4.125,1634.001654495287,1609.5311027284858,1654.8666863629824
20,operational,quantile95,DRO,4.2,1618.8373624162882,1592.747750779161,1637.5199354110887
20,operational,quantile95,DRO,4.2749999999999995,1610.4417468016788,1583.446750210685,1627.8192401115189
20,operational,quantile95,DRO,4.35,1605.775503641525,1577.941538623008,1622.286164705018
20,operational,quantile95,DRO,4.425,1604.0758524289092,1577.1953305800662,1621.5406649000245
20,operational,quantile95,DRO,4.5,1604.0758523982695,1577.1953305737738,1621.54066478705
20,operational,quantile95,DRO,4.575,1604.0758524289122,1577.1953305800675,1621.5406649000263
20,operational,quantile95,DRO,4.6499999999999995,1604.0758523982697,1577.1953305737752,1621.5406647870507
20,operational,quantile95,DRO,4.725,1604.075852398269,1577.1953305737757,1621.540664787051
20,operational,quantile95,DRO,4.8,1604.0758524289104,1577.1953305800666,1621.5406649000254
20,operational,quantile95,DRO,4.875,1604.075852398271,1577.1953305737761,1621.5406647870518
20,operational,quantile95,DRO,4.95,1604.0758524289074,1577.1953305800648,1621.540664900023
20,operational,quantile95,DRO,5.0249999999999995,1604.0758523982704,1577.1953305737763,1621.5406647870516
20,operational,quantile95,DRO,5.1,1596.1877936662302,1564.1689741947353,1614.5432476191086
20,operational,quantile95,DRO,5.175,1585.7011656506509,1555.8441209563712,1606.638576744559
20,operational,quantile95,DRO,5.25,1585.7011656506497,1555.84412095637,1606.638576744558
20,operational,quantile95,DRO,5.325,1551.4878738777418,1523.3952368774706,1572.910100743695
20,operational,quantile95,DRO,5.3999999999999995,1539.5419872510283,1512.654184331811,1562.128690605077
20,operational,quantile95,DRO,5.475,1529.8027290793505,1503.7136654595513,1553.9306705292995
20,operational,quantile95,DRO,5.55,1521.4730337837038,1495.892516579257,1547.4371706037944
20,operational,quantile95,DRO,5.625,1519.4464519709513,1493.5567764246503,1545.0742859265777
20,operational,quantile95,DRO,5.7,1487.3707672599508,1456.304353523908,1513.6455590270564
20,operational,quantile95,DRO,5.7749999999999995,1468.2580115917917,1441.7719413924885,1497.2075553823163
20,operational,quantile95,DRO,5.85,1466.9034098562327,1440.4871370605536,1496.4433261419529
20,operational,quantile95,DRO,5.925,1466.7203932974526,1440.319986430771,1496.283134273589
20,operational,quantile95,DRO,6.0,1451.1467556034477,1427.724294997673,1481.5325815621914
20,operational,quantile95,DRO,6.075,1451.1467556034493,1427.7242949976742,1481.5325815621943
20,operational,quantile95,DRO,6.1499999999999995,1451.146755603448,1427.724294997673,1481.5325815621952
20,operational,quantile95,DRO,6.225,1451.1467556034484,1427.7242949976737,1481.5325815621918
20,operational,quantile95,DRO,6.3,1451.1467556034481,1427.7242949976735,1481.5325815621923
20,operational,quantile95,DRO,6.375,1314.0026214572388,1297.697209086229,1345.7959707749526
20,operational,quantile95,DRO,6.45,1268.9699657887545,1253.0998278640081,1296.4286839436197
20,operational,quantile95,DRO,6.5249999999999995,1224.7048917489321,1216.9630541840604,1262.9687044716811
20,operational,quantile95,DRO,6.6,1224.0840808272612,1216.0106492596012,1261.8425044379107
20,operational,quantile95,DRO,6.675,1224.0840808272608,1216.0106492596008,1261.8425044379105
20,operational,quantile95,DRO,6.75,1218.803695155843,1209.1314516257628,1254.4523094848419
20,operational,quantile95,DRO,6.825,1213.6529579429814,1204.8705440082117,1249.8888236580483
20,operational,quantile95,DRO,6.8999999999999995,1190.5784867883983,1184.7088848072462,1228.000826727713
20,operational,quantile95,DRO,6.975,1173.7963018984565,1168.7738965171436,1211.6682523651245
20,operational,quantile95,DRO,7.05,1173.7963018984578,1168.7738965171457,1211.6682523651289
20,operational,quantile95,DRO,7.125,1168.1847619737596,1159.4519366835023,1201.9548935646274
20,operational,quantile95,DRO,7.199999999999999,1167.4469170895109,1158.3918934381795,1200.8499277410294
20,operational,quantile95,DRO,7.2749999999999995,1148.4551479668605,1133.5974184084455,1176.1429680418744
20,operational,quantile95,DRO,7.35,1115.9543806966801,1107.9218378356836,1157.192248918498
20,operational,quantile95,DRO,7.425,1115.954380696679,1107.921837835684,1157.192248918499
20,operational,quantile95,DRO,7.5,1115.9543806966794,1107.9218378356845,1157.192248918499
20,operational,quantile95,DRO,7.574999999999999,1115.9543806966797,1107.921837835685,1157.1922489185
20,operational,quantile95,DRO,7.6499999999999995,1115.954380696679,1107.9218378356834,1157.192248918498
20,operational,quantile95,DRO,7.725,1115.954380696679,1107.9218378356827,1157.1922489184972
20,operational,quantile95,DRO,7.8,1111.4602523662656,1103.5663173736345,1153.5154605744021
20,operational,quantile95,DRO,7.875,1111.460252366269,1103.5663173736352,1153.5154605744015
20,operational,quantile95,DRO,7.949999999999999,1109.2021423065787,1102.0546939228082,1152.4444443485884
20,operational,quantile95,DRO,8.025,1109.2021423065773,1102.054693922809,1152.44444434859
20,operational,quantile95,DRO,8.1,1109.2021423065773,1102.0546939228102,1152.4444443485913
20,operational,quantile95,DRO,8.174999999999999,1041.4088730614083,1028.2377576932297,1089.29641078015
20,operational,quantile95,DRO,8.25,1036.6384482329875,1022.2074888924606,1084.0584351564294
20,operational,quantile95,DRO,8.325,1034.9500869942099,1020.0732403781615,1082.204597116666
20,operational,quantile95,DRO,8.4,1028.5906874138464,1014.1548918275221,1075.271746098133
20,operational,quantile95,DRO,8.475,1028.5906874138432,1014.1548918275198,1075.2717460981298
20,operational,quantile95,DRO,8.549999999999999,988.6168395533382,968.2327441717251,1030.5146191274707
20,operational,quantile95,DRO,8.625,955.9741898872783,920.7860630317688,975.0494010473035
20,operational,quantile95,DRO,8.7,903.6176412482799,863.7448455643583,916.7588171520771
20,operational,quantile95,DRO,8.775,875.0523756581492,832.1384369514275,883.2713255892645
20,operational,quantile95,DRO,8.85,875.0523756581493,832.1384369514276,883.2713255892645
20,operational,quantile95,DRO,8.924999999999999,860.5110503001314,819.5851072418835,870.7887064664942
20,operational,quantile95,DRO,9.0,833.3447306565569,793.3429817419449,842.5223788536626
20,operational,quantile95,ERM,0.0,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,0.075,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,0.15,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,0.22499999999999998,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,0.3,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,0.375,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,0.44999999999999996,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,0.525,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,0.6,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,0.6749999999999999,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,0.75,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,0.825,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,0.8999999999999999,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,0.975,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,1.05,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,1.125,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,1.2,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,1.275,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,1.3499999999999999,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,1.425,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,1.5,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,1.575,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,1.65,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,1.7249999999999999,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,1.7999999999999998,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,1.875,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,1.95,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,2.025,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,2.1,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,2.175,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,2.25,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,2.3249999999999997,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,2.4,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,2.475,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,2.55,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,2.625,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,2.6999999999999997,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,2.775,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,2.85,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,2.925,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,3.0,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,3.0749999999999997,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,3.15,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,3.225,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,3.3,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,3.375,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,3.4499999999999997,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,3.525,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,3.5999999999999996,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,3.675,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,3.75,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,3.8249999999999997,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,3.9,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,3.9749999999999996,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,4.05,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,4.125,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,4.2,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,4.2749999999999995,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,4.35,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,4.425,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,4.5,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,4.575,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,4.6499999999999995,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,4.725,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,4.8,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,4.875,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,4.95,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,5.0249999999999995,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,5.1,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,5.175,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,5.25,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,5.325,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,5.3999999999999995,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,5.475,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,5.55,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,5.625,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,5.7,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,5.7749999999999995,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,5.85,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,5.925,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,6.0,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,6.075,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,6.1499999999999995,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,6.225,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,6.3,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,6.375,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,6.45,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,6.5249999999999995,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,6.6,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,6.675,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,6.75,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,6.825,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,6.8999999999999995,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,6.975,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,7.05,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,7.125,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,7.199999999999999,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,7.2749999999999995,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,7.35,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,7.425,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,7.5,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,7.574999999999999,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,7.6499999999999995,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,7.725,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,7.8,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,7.875,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,7.949999999999999,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,8.025,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,8.1,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,8.174999999999999,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,8.25,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,8.325,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,8.4,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,8.475,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,8.549999999999999,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,8.625,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,8.7,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,8.775,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,8.85,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,8.924999999999999,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,ERM,9.0,1844.2590904117617,1824.974963453005,1867.7328649123262
20,operational,quantile95,RS,0.0,1765.572138871664,1732.6779132285587,1778.4329840849393
20,operational,quantile95,RS,0.075,1844.2590904117615,1824.9749634529226,1867.7328649122285
20,operational,quantile95,RS,0.15,1715.2596701101434,1696.15396689454,1737.5815740084606
20,operational,quantile95,RS,0.22499999999999998,1718.1720390939845,1698.0589218483146,1740.5558940161138
20,operational,quantile95,RS,0.3,1690.1465655796208,1662.6354291461637,1705.037373065833
20,operational,quantile95,RS,0.375,1766.0903594985823,1732.9081488505446,1778.202946261142
20,operational,quantile95,RS,0.44999999999999996,1702.1784459358057,1679.9039029695195,1721.0394938962845
20,operational,quantile95,RS,0.525,1685.2379437877107,1656.5394570096191,1698.4034251097141
20,operational,quantile95,RS,0.6,1636.5714889431147,1610.8391969165348,1655.6810142357945
20,operational,quantile95,RS,0.6749999999999999,1632.0299887243114,1607.433134252517,1652.6789887094421
20,operational,quantile95,RS,0.75,1576.6730300226507,1547.2417666164001,1596.7904369057464
20,operational,quantile95,RS,0.825,1606.8670581970446,1579.2819305581563,1623.5804936875295
20,operational,quantile95,RS,0.8999999999999999,1602.0163978053367,1571.243205816963,1617.0738395981864
20,operational,quantile95,RS,0.975,1601.5423539304622,1568.5541115250012,1616.054349446044
20,operational,quantile95,RS,1.05,1655.9964728693824,1623.8622986115356,1669.6221286416874
20,operational,quantile95,RS,1.125,1529.9501891013476,1503.8611254815485,1554.0776508349975
20,operational,quantile95,RS,1.2,1462.0557379900608,1437.8203324058481,1490.1340796756056
20,operational,quantile95,RS,1.275,1587.7894650605976,1557.791328637576,1608.8620240195896
20,operational,quantile95,RS,1.3499999999999999,1502.763754080136,1472.0119090024853,1526.3862517583075
20,operational,quantile95,RS,1.425,1489.0241798233908,1457.8939546959482,1515.0140797485312
20,operational,quantile95,RS,1.5,1499.8114220499763,1468.582556740678,1523.942622352508
20,operational,quantile95,RS,1.575,1486.0600667706285,1455.1009281599638,1512.5511509194434
20,operational,quantile95,RS,1.65,1484.3864644142468,1453.8521992025646,1511.1052368419557
20,operational,quantile95,RS,1.7249999999999999,1494.4966622535517,1463.155233506393,1519.5436241400325
20,operational,quantile95,RS,1.7999999999999998,1391.7126207544281,1372.1075015020417,1423.3433015000383
20,operational,quantile95,RS,1.875,1451.1779895296222,1427.585233138191,1482.1363842488608
20,operational,quantile95,RS,1.95,1475.9919765140648,1449.070473563056,1502.4095780557566
20,operational,quantile95,RS,2.025,1458.9876784374455,1433.7831714133386,1489.6624772587963
20,operational,quantile95,RS,2.1,1484.4037389812843,1453.8564447852425,1511.1216170876528
20,operational,quantile95,RS,2.175,1362.958557120248,1343.3048946604886,1394.695379439879
20,operational,quantile95,RS,2.25,1426.6284453870098,1405.1541831880595,1456.5751705806213
20,operational,quantile95,RS,2.3249999999999997,1312.8241108844588,1296.656487395401,1344.6174602021724
20,operational,quantile95,RS,2.4,1380.8257167424192,1361.17205428266,1412.4965849600592
20,operational,quantile95,RS,2.475,1381.5233243229427,1361.8696618631836,1413.1916174205028
20,operational,quantile95,RS,2.55,1386.0575620207774,1366.4038995610183,1417.7091176188187
20,operational,quantile95,RS,2.625,1283.6073715478874,1267.8620140092485,1312.0892533522463
20,operational,quantile95,RS,2.6999999999999997,1320.1383207603221,1303.2615949020087,1351.9316700780357
20,operational,quantile95,RS,2.775,1305.7669464733813,1289.6648820555044,1336.7001842518464
20,operational,quantile95,RS,2.85,1320.7403439183954,1303.836538766376,1352.533693236109
20,operational,quantile95,RS,2.925,1279.9144196516365,1263.6707344922797,1307.3962104831035
20,operational,quantile95,RS,3.0,1278.1786640434918,1261.6637485434126,1305.1903936438314
20,operational,quantile95,RS,3.0749999999999997,1295.885111120444,1280.301113027083,1326.0966762262885
20,operational,quantile95,RS,3.15,1289.3068039080276,1274.3305288397999,1319.3411846580477
20,operational,quantile95,RS,3.225,1294.7652416554017,1279.3055620684734,1324.9693168747892
20,operational,quantile95,RS,3.3,1215.8426435414158,1206.6637237640157,1251.802832400688
20,operational,quantile95,RS,3.375,1234.047574041389,1225.190646575366,1270.3448133193635
20,operational,quantile95,RS,3.4499999999999997,1229.480167516838,1221.8461574948822,1267.6520314258532
20,operational,quantile95,RS,3.525,1238.825150618472,1228.8188767573658,1273.3276671199872
20,operational,quantile95,RS,3.5999999999999996,1162.0542443374954,1155.263054572804,1199.124936686249
20,operational,quantile95,RS,3.675,1201.744533104914,1194.6447880630244,1238.5371662220887
20,operational,quantile95,RS,3.75,1197.4511357177244,1190.8249224796746,1234.4884641392262
20,operational,quantile95,RS,3.8249999999999997,1187.5774024114348,1181.9898752407373,1225.648710070339
20,operational,quantile95,RS,3.9,1087.8304694477154,1081.8238002182984,1134.0346538436966
20,operational,quantile95,RS,3.9749999999999996,1163.6116028965162,1156.1125214735105,1199.5229082235949
20,operational,quantile95,RS,4.05,1160.9110800590306,1152.371250949164,1195.7239696382683
20,operational,quantile95,RS,4.125,1208.297830092415,1200.4882755754347,1244.7790892394112
20,operational,quantile95,RS,4.2,1170.924007170719,1163.7622655366993,1206.1954648213207
20,operational,quantile95,RS,4.2749999999999995,1105.2324943935548,1098.0891705864951,1149.061038072116
20,operational,quantile95,RS,4.35,1092.752046434862,1086.3865934166492,1138.321509717832
20,operational,quantile95,RS,4.425,1139.17135267797,1125.5241864015284,1169.200269486163
20,operational,quantile95,RS,4.5,1052.3677974679483,1042.794372534649,1101.2365022001993
20,operational,quantile95,RS,4.575,1071.14939103219,1065.686276800894,1119.839851378018
20,operational,quantile95,RS,4.6499999999999995,1060.1414167907062,1052.927413778303,1109.4426054957144
20,operational,quantile95,RS,4.725,1102.8800236675058,1095.7385390628774,1147.0550026602768
20,operational,quantile95,RS,4.8,974.0388219170405,945.1702397470073,1008.0844870016897
20,operational,quantile95,RS,4.875,1053.9304134518002,1044.8837532256873,1102.928558253467
20,operational,quantile95,RS,4.95,1094.502311106149,1088.0092634994933,1139.8460479719301
20,operational,quantile95,RS,5.0249999999999995,980.5097217095959,955.5501541718654,1018.2226992162151
20,operational,quantile95,RS,5.1,995.2352389615195,978.1027057625589,1039.7086052686047
20,operational,quantile95,RS,5.175,1025.1899157552155,1009.8120915761824,1071.5376637699455
20,operational,quantile95,RS,5.25,959.971810855751,929.1158094970763,984.3017426372758
20,operational,quantile95,RS,5.325,992.6476742480932,974.2497649538964,1036.1140754363416
20,operational,quantile95,RS,5.3999999999999995,974.9699185022984,946.6106441878904,1009.558558786686
20,operational,quantile95,RS,5.475,994.0732497137028,976.3724781980427,1038.0944214785827
20,operational,quantile95,RS,5.55,1005.3034729769092,988.6254466707038,1049.977611738241
20,operational,quantile95,RS,5.625,946.7199124117462,912.3748520690523,963.295733262933
20,operational,quantile95,RS,5.7,975.7148073227518,947.827400441081,1010.7378345037067
20,operational,quantile95,RS,5.7749999999999995,907.7454485756863,871.6497271980621,923.0653140863549
20,operational,quantile95,RS,5.85,922.565965394436,894.5420962956928,943.3430720516193
20,operational,quantile95,RS,5.925,902.9202242247509,859.7404631856066,912.5284775365718
20,operational,quantile95,RS,6.0,945.731324835447,911.5826099702956,962.206319541964
20,operational,quantile95,RS,6.075,967.385309019096,937.6374703427088,998.0364490527671
20,operational,quantile95,RS,6.1499999999999995,952.3320691197273,916.8723664172605,969.4802743885505
20,operational,quantile95,RS,6.225,964.0827123317248,933.95580976719,992.4379483823654
20,operational,quantile95,RS,6.3,901.473935115343,857.4744019665482,909.9788528817967
20,operational,quantile95,RS,6.375,996.580647469153,979.8245583273576,1041.2953551896683
20,operational,quantile95,RS,6.45,978.5245497901411,952.4170406976667,1015.1860970790979
20,operational,quantile95,RS,6.5249999999999995,883.821414992215,841.1680565545689,892.1259822660402
20,operational,quantile95,RS,6.6,916.283499976851,888.3576295151224,937.41341773283
20,operational,quantile95,RS,6.675,904.8022673031994,865.8722086095305,918.5686982804922
20,operational,quantile95,RS,6.75,835.3234322186847,795.1044551631893,844.4025969069249
20,operational,quantile95,RS,6.825,867.4924561652199,826.5039215254436,877.8912820046583
20,operational,quantile95,RS,6.8999999999999995,899.6568865748332,855.9268738817018,908.1119037310865
20,operational,quantile95,RS,6.975,808.1785977694051,768.0142457388649,817.0868294420331
20,operational,quantile95,RS,7.05,909.6536472344641,875.3955560142376,926.1144495341559
20,operational,quantile95,RS,7.125,814.295313949648,776.0463758711719,823.9997121849252
20,operational,quantile95,RS,7.199999999999999,823.2522884234701,784.3169328099925,832.5614599662788
20,operational,quantile95,RS,7.2749999999999995,817.8550594079652,779.4728145750956,827.5189380963384
20,operational,quantile95,RS,7.35,847.3724455475171,806.1952987175233,856.3728396496952
20,operational,quantile95,RS,7.425,861.8192690594325,821.5572107083026,872.6164615534284
20,operational,quantile95,RS,7.5,804.3734672533342,763.4885051938141,814.1615794412555
20,operational,quantile95,RS,7.574999999999999,778.8244299039685,740.4912096374029,788.4986370694064
20,operational,quantile95,RS,7.6499999999999995,889.2232314606863,846.4990766589833,897.5365693445286
20,operational,quantile95,RS,7.725,821.4894705814429,782.7403788171349,830.9191818333775
20,operational,quantile95,RS,7.8,876.8452290208612,833.9882634341411,885.082386361695
20,operational,quantile95,RS,7.875,842.8156629022152,802.1387741411456,851.6476949982382
20,operational,quantile95,RS,7.949999999999999,810.8321028299139,771.9850514757311,819.9678050149238
20,operational,quantile95,RS,8.025,707.5497878783525,671.6363624422744,720.5379359217911
20,operational,quantile95,RS,8.1,883.5244283314036,840.8749622095891,891.8285134055468
20,operational,quantile95,RS,8.174999999999999,806.1629157818147,765.4673778962442,815.5200275159378
20,operational,quantile95,RS,8.25,766.3796946079331,728.173689236461,777.2337182129105
20,operational,quantile95,RS,8.325,678.6941744539338,645.8871189481227,697.6388727436414
20,operational,quantile95,RS,8.4,632.468086094305,609.8922755194222,660.5067217544561
20,operational,quantile95,RS,8.475,677.2689605863836,644.4750529702554,695.5541037203143
20,operational,quantile95,RS,8.549999999999999,667.6224332058226,635.2951962876556,685.7949807903052
20,operational,quantile95,RS,8.625,723.2958293015574,686.3989259371522,734.826630599127
20,operational,quantile95,RS,8.7,755.9714231754657,719.6024974665726,767.9366173631656
20,operational,quantile95,RS,8.775,648.6542654151377,621.3768888150986,670.8408717090489
20,operational,quantile95,RS,8.85,651.098855656328,619.6011582282238,670.5316534885682
20,operational,quantile95,RS,8.924999999999999,654.1106892685333,622.4787820365599,673.291673353604
20,operational,quantile95,RS,9.0,650.7855279364024,622.2986849659558,671.1318639724312
20,total,mean,DRO,0.0,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,DRO,0.075,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,DRO,0.15,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,DRO,0.22499999999999998,4595.0844866142625,4566.686981857517,4623.481991371008
20,total,mean,DRO,0.3,4595.084486614263,4566.686981857518,4623.481991371009
20,total,mean,DRO,0.375,4594.516227392761,4566.1085474696165,4622.923907315905
20,total,mean,DRO,0.44999999999999996,4594.227123733039,4565.814650935726,4622.639596530352
20,total,mean,DRO,0.525,4591.438041763281,4562.996999256879,4619.8790842696835
20,total,mean,DRO,0.6,4588.145045661638,4559.670194054027,4616.619897269248
20,total,mean,DRO,0.6749999999999999,4588.145045661638,4559.670194054027,4616.619897269248
20,total,mean,DRO,0.75,4588.151364613559,4559.676512290897,4616.626216936221
20,total,mean,DRO,0.825,4588.136268870821,4559.661792677838,4616.610745063805
20,total,mean,DRO,0.8999999999999999,4588.136268870822,4559.661792677839,4616.610745063806
20,total,mean,DRO,0.975,4588.136268870821,4559.661792677838,4616.610745063805
20,total,mean,DRO,1.05,4588.065543602796,4559.625512056781,4616.505575148812
20,total,mean,DRO,1.125,4588.568014673466,4560.530845227799,4616.605184119133
20,total,mean,DRO,1.2,4589.213886421064,4561.359849001836,4617.067923840292
20,total,mean,DRO,1.275,4589.71500714035,4562.265352543058,4617.164661737643
20,total,mean,DRO,1.3499999999999999,4590.050138353821,4562.604825987189,4617.495450720454
20,total,mean,DRO,1.425,4591.144929438552,4563.71197053887,4618.577888338234
20,total,mean,DRO,1.5,4593.038894266222,4565.626705882614,4620.45108264983
20,total,mean,DRO,1.575,4593.653356119514,4566.248563965716,4621.058148273311
20,total,mean,DRO,1.65,4593.653356119514,4566.248563965716,4621.058148273311
20,total,mean,DRO,1.7249999999999999,4593.296302387272,4565.887025093946,4620.705579680597
20,total,mean,DRO,1.7999999999999998,4593.296302387273,4565.887025093946,4620.705579680599
20,total,mean,DRO,1.875,4593.296302387273,4565.887025093946,4620.705579680599
20,total,mean,DRO,1.95,4590.398802178331,4562.964213213322,4617.833391143339
20,total,mean,DRO,2.025,4590.3988021783325,4562.964213213324,4617.833391143341
20,total,mean,DRO,2.1,4590.398802178332,4562.964213213323,4617.83339114334
20,total,mean,DRO,2.175,4589.198391723139,4561.752354062597,4616.644429383681
20,total,mean,DRO,2.25,4585.800455426667,4558.298502834179,4613.302408019155
20,total,mean,DRO,2.3249999999999997,4585.737574693119,4558.306410713117,4613.168738673122
20,total,mean,DRO,2.4,4585.451952873869,4558.14294662658,4612.7609591211585
20,total,mean,DRO,2.475,4583.924884520613,4556.858283415605,4610.991485625621
20,total,mean,DRO,2.55,4583.924884520613,4556.858283415605,4610.991485625621
20,total,mean,DRO,2.625,4583.945026851463,4556.8788430276845,4611.011210675241
20,total,mean,DRO,2.6999999999999997,4584.070932950824,4557.006902967686,4611.134962933961
20,total,mean,DRO,2.775,4584.0709329508245,4557.006902967687,4611.134962933962
20,total,mean,DRO,2.85,4583.886216037928,4556.817927998109,4610.954504077747
20,total,mean,DRO,2.925,4583.008111300476,4555.939685318496,4610.076537282456
20,total,mean,DRO,3.0,4583.008111300476,4555.939685318496,4610.076537282456
20,total,mean,DRO,3.0749999999999997,4583.008111300476,4555.939685318496,4610.076537282456
20,total,mean,DRO,3.15,4582.404034532801,4555.335047890667,4609.473021174936
20,total,mean,DRO,3.225,4581.414647033605,4554.338093395244,4608.491200671967
20,total,mean,DRO,3.3,4581.424305814565,4554.347652078632,4608.500959550498
20,total,mean,DRO,3.375,4581.297424383779,4554.79970354664,4607.795145220918
20,total,mean,DRO,3.4499999999999997,4580.202496745907,4553.692318780504,4606.712674711311
20,total,mean,DRO,3.525,4582.55800455004,4556.293831827471,4608.822177272609
20,total,mean,DRO,3.5999999999999996,4582.744983570641,4556.518989609347,4608.970977531935
20,total,mean,DRO,3.675,4582.744983570641,4556.518989609347,4608.970977531935
20,total,mean,DRO,3.75,4582.257020956676,4556.156934269659,4608.357107643692
20,total,mean,DRO,3.8249999999999997,4582.072375787922,4555.982783550732,4608.161968025112
20,total,mean,DRO,3.9,4581.047912902442,4555.043392630381,4607.052433174502
20,total,mean,DRO,3.9749999999999996,4581.234173591906,4555.229718310942,4607.23862887287
20,total,mean,DRO,4.05,4581.234173591905,4555.229718310941,4607.238628872869
20,total,mean,DRO,4.125,4581.234938389616,4555.248045248456,4607.221831530776
20,total,mean,DRO,4.2,4580.943695263626,4555.164439879738,4606.722950647514
20,total,mean,DRO,4.2749999999999995,4580.820637016536,4555.155826179592,4606.485447853481
20,total,mean,DRO,4.35,4580.891343095039,4555.293520939615,4606.489165250463
20,total,mean,DRO,4.425,4580.859069360299,4555.2728094248805,4606.445329295718
20,total,mean,DRO,4.5,4580.859069380029,4555.272809444968,4606.44532931509
20,total,mean,DRO,4.575,4580.859069360301,4555.272809424882,4606.44532929572
20,total,mean,DRO,4.6499999999999995,4580.859069380028,4555.272809444967,4606.445329315089
20,total,mean,DRO,4.725,4580.859069380027,4555.272809444966,4606.445329315088
20,total,mean,DRO,4.8,4580.8590693603,4555.272809424881,4606.445329295719
20,total,mean,DRO,4.875,4580.859069380028,4555.272809444967,4606.445329315089
20,total,mean,DRO,4.95,4580.859069360298,4555.27280942488,4606.445329295717
20,total,mean,DRO,5.0249999999999995,4580.859069380026,4555.272809444965,4606.445329315087
20,total,mean,DRO,5.1,4586.345594832919,4560.943198977917,4611.747990687922
20,total,mean,DRO,5.175,4587.692672413601,4562.410672056184,4612.974672771018
20,total,mean,DRO,5.25,4587.692672413601,4562.410672056184,4612.974672771018
20,total,mean,DRO,5.325,4588.460711546084,4563.6114618920155,4613.309961200152
20,total,mean,DRO,5.3999999999999995,4589.718864644412,4565.027121153981,4614.410608134843
20,total,mean,DRO,5.475,4591.173780786845,4566.617804300995,4615.729757272695
20,total,mean,DRO,5.55,4593.38139585578,4568.967056749712,4617.795734961848
20,total,mean,DRO,5.625,4592.151360371127,4567.747776520549,4616.554944221705
20,total,mean,DRO,5.7,4593.748131891294,4569.837136724383,4617.659127058206
20,total,mean,DRO,5.7749999999999995,4593.052097059615,4569.379945098447,4616.724249020784
20,total,mean,DRO,5.85,4593.505279771991,4569.853521081934,4617.157038462048
20,total,mean,DRO,5.925,4593.533917072203,4569.884983880369,4617.1828502640365
20,total,mean,DRO,6.0,4591.295592639595,4567.845269411842,4614.745915867348
20,total,mean,DRO,6.075,4591.295592639595,4567.845269411842,4614.745915867348
20,total,mean,DRO,6.1499999999999995,4591.295592639597,4567.845269411844,4614.74591586735
20,total,mean,DRO,6.225,4591.295592639595,4567.845269411842,4614.745915867348
20,total,mean,DRO,6.3,4591.295592639595,4567.845269411842,4614.745915867348
20,total,mean,DRO,6.375,4599.509277627165,4577.932982660239,4621.085572594091
20,total,mean,DRO,6.45,4601.819224597433,4580.899540391152,4622.738908803714
20,total,mean,DRO,6.5249999999999995,4607.677693503573,4587.4047057495045,4627.950681257642
20,total,mean,DRO,6.6,4607.753168558291,4587.500365750485,4628.005971366097
20,total,mean,DRO,6.675,4607.753168558292,4587.500365750486,4628.005971366098
20,total,mean,DRO,6.75,4608.391575183666,4588.2557356032385,4628.527414764093
20,total,mean,DRO,6.825,4609.554258542599,4589.493877306475,4629.614639778723
20,total,mean,DRO,6.8999999999999995,4614.34773445517,4594.623959835268,4634.071509075073
20,total,mean,DRO,6.975,4617.559257753508,4598.073550788565,4637.044964718451
20,total,mean,DRO,7.05,4617.55925775351,4598.0735507885665,4637.044964718453
20,total,mean,DRO,7.125,4617.858727648994,4598.475993644867,4637.241461653121
20,total,mean,DRO,7.199999999999999,4618.030147417329,4598.661553008959,4637.398741825699
20,total,mean,DRO,7.2749999999999995,4623.982468260397,4604.988011581509,4642.976924939284
20,total,mean,DRO,7.35,4637.122470375904,4618.577889577098,4655.667051174711
20,total,mean,DRO,7.425,4637.122470375904,4618.577889577098,4655.667051174711
20,total,mean,DRO,7.5,4637.122470375905,4618.577889577099,4655.667051174712
20,total,mean,DRO,7.574999999999999,4637.122470375904,4618.577889577098,4655.667051174711
20,total,mean,DRO,7.6499999999999995,4637.122470375904,4618.577889577098,4655.667051174711
20,total,mean,DRO,7.725,4637.122470375905,4618.577889577099,4655.667051174712
20,total,mean,DRO,7.8,4638.434036701284,4619.954685466129,4656.913387936438
20,total,mean,DRO,7.875,4638.434036701283,4619.9546854661285,4656.913387936437
20,total,mean,DRO,7.949999999999999,4639.393696204994,4620.948307669967,4657.839084740021
20,total,mean,DRO,8.025,4639.393696204994,4620.948307669967,4657.839084740021
20,total,mean,DRO,8.1,4639.393696204994,4620.948307669967,4657.839084740021
20,total,mean,DRO,8.174999999999999,4662.979215100082,4645.628511590491,4680.329918609673
20,total,mean,DRO,8.25,4665.22839497409,4647.9712341850245,4682.485555763156
20,total,mean,DRO,8.325,4666.030114978891,4648.806016151193,4683.254213806589
20,total,mean,DRO,8.4,4667.233065755031,4650.105136397138,4684.360995112924
20,total,mean,DRO,8.475,4667.233065755031,4650.105136397139,4684.360995112923
20,total,mean,DRO,8.549999999999999,4679.673797301816,4663.218050868734,4696.129543734898
20,total,mean,DRO,8.625,4705.840552257201,4690.151103894181,4721.5300006202215
20,total,mean,DRO,8.7,4738.53614225872,4723.746351627561,4753.325932889879
20,total,mean,DRO,8.775,4754.697301133873,4740.426022959215,4768.968579308532
20,total,mean,DRO,8.85,4754.697301133873,4740.426022959215,4768.968579308532
20,total,mean,DRO,8.924999999999999,4757.078778119818,4742.991641747083,4771.1659144925525
20,total,mean,DRO,9.0,4770.679390234387,4757.025305381287,4784.333475087487
20,total,mean,ERM,0.0,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,0.075,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,0.15,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,0.22499999999999998,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,0.3,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,0.375,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,0.44999999999999996,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,0.525,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,0.6,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,0.6749999999999999,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,0.75,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,0.825,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,0.8999999999999999,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,0.975,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,1.05,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,1.125,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,1.2,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,1.275,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,1.3499999999999999,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,1.425,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,1.5,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,1.575,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,1.65,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,1.7249999999999999,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,1.7999999999999998,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,1.875,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,1.95,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,2.025,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,2.1,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,2.175,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,2.25,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,2.3249999999999997,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,2.4,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,2.475,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,2.55,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,2.625,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,2.6999999999999997,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,2.775,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,2.85,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,2.925,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,3.0,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,3.0749999999999997,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,3.15,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,3.225,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,3.3,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,3.375,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,3.4499999999999997,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,3.525,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,3.5999999999999996,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,3.675,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,3.75,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,3.8249999999999997,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,3.9,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,3.9749999999999996,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,4.05,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,4.125,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,4.2,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,4.2749999999999995,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,4.35,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,4.425,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,4.5,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,4.575,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,4.6499999999999995,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,4.725,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,4.8,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,4.875,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,4.95,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,5.0249999999999995,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,5.1,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,5.175,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,5.25,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,5.325,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,5.3999999999999995,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,5.475,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,5.55,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,5.625,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,5.7,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,5.7749999999999995,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,5.85,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,5.925,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,6.0,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,6.075,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,6.1499999999999995,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,6.225,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,6.3,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,6.375,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,6.45,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,6.5249999999999995,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,6.6,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,6.675,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,6.75,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,6.825,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,6.8999999999999995,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,6.975,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,7.05,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,7.125,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,7.199999999999999,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,7.2749999999999995,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,7.35,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,7.425,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,7.5,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,7.574999999999999,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,7.6499999999999995,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,7.725,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,7.8,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,7.875,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,7.949999999999999,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,8.025,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,8.1,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,8.174999999999999,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,8.25,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,8.325,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,8.4,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,8.475,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,8.549999999999999,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,8.625,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,8.7,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,8.775,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,8.85,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,8.924999999999999,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,ERM,9.0,4594.966152985907,4566.567696736665,4623.364609235148
20,total,mean,RS,0.0,4589.181383892611,4561.73514768094,4616.627620104282
20,total,mean,RS,0.075,4594.966152985858,4566.567696736615,4623.3646092351
20,total,mean,RS,0.15,4581.276717047763,4554.224230538768,4608.329203556757
20,total,mean,RS,0.22499999999999998,4583.10808166416,4556.039667657298,4610.176495671021
20,total,mean,RS,0.3,4582.0589842807785,4555.398332053033,4608.719636508524
20,total,mean,RS,0.375,4589.541658254774,4562.099480179764,4616.983836329784
20,total,mean,RS,0.44999999999999996,4581.739518108003,4554.887733679659,4608.591302536347
20,total,mean,RS,0.525,4581.797233642784,4555.215492751484,4608.378974534084
20,total,mean,RS,0.6,4580.6887909135485,4554.684048699868,4606.693533127229
20,total,mean,RS,0.6749999999999999,4581.144353411444,4555.183224332671,4607.105482490218
20,total,mean,RS,0.75,4586.88883622201,4561.714977186181,4612.062695257838
20,total,mean,RS,0.825,4580.8727789733075,4555.259260490113,4606.486297456502
20,total,mean,RS,0.8999999999999999,4582.047838079838,4556.533814123911,4607.5618620357645
20,total,mean,RS,0.975,4583.539212122963,4558.066429254552,4609.011994991375
20,total,mean,RS,1.05,4582.872712304268,4556.724550080006,4609.02087452853
20,total,mean,RS,1.125,4591.18058161371,4566.6228549446605,4615.73830828276
20,total,mean,RS,1.2,4590.771994198882,4567.166325812528,4614.377662585235
20,total,mean,RS,1.275,4587.857690144396,4562.552365404014,4613.163014884777
20,total,mean,RS,1.3499999999999999,4590.480357181903,4566.3161736007205,4614.644540763085
20,total,mean,RS,1.425,4593.361937131013,4569.423678567311,4617.3001956947155
20,total,mean,RS,1.5,4591.046792722048,4566.930952083484,4615.162633360612
20,total,mean,RS,1.575,4593.9864011684,4570.095879840634,4617.876922496167
20,total,mean,RS,1.65,4593.928948346922,4570.058647034349,4617.799249659495
20,total,mean,RS,1.7249999999999999,4592.136214421877,4568.1075058579145,4616.16492298584
20,total,mean,RS,1.7999999999999998,4594.313925391571,4571.663221900204,4616.964628882937
20,total,mean,RS,1.875,4591.829361955693,4568.379566103946,4615.279157807439
20,total,mean,RS,1.95,4591.442205856614,4567.657405632349,4615.22700608088
20,total,mean,RS,2.025,4593.363403113253,4569.820181387171,4616.906624839336
20,total,mean,RS,2.1,4593.94043732515,4570.07010528257,4617.81076936773
20,total,mean,RS,2.175,4597.747126832402,4575.5178885833475,4619.976365081456
20,total,mean,RS,2.25,4591.322415106153,4568.190783413259,4614.454046799047
20,total,mean,RS,2.3249999999999997,4599.504307896946,4577.942946533688,4621.065669260203
20,total,mean,RS,2.4,4595.515943010868,4573.0240469153305,4618.007839106405
20,total,mean,RS,2.475,4595.434824890146,4572.932708959905,4617.9369408203875
20,total,mean,RS,2.55,4594.925207223079,4572.356936335819,4617.493478110339
20,total,mean,RS,2.625,4600.00068789631,4578.853974265994,4621.147401526627
20,total,mean,RS,2.6999999999999997,4599.503246266408,4577.848317964798,4621.158174568017
20,total,mean,RS,2.775,4599.513353510253,4578.0522577240745,4620.974449296432
20,total,mean,RS,2.85,4599.504486996412,4577.841860024073,4621.167113968751
20,total,mean,RS,2.925,4600.175791027579,4579.090053100381,4621.2615289547775
20,total,mean,RS,3.0,4600.267286187676,4579.21030644152,4621.324265933833
20,total,mean,RS,3.0749999999999997,4599.639119720808,4578.312731235029,4620.9655082065865
20,total,mean,RS,3.15,4599.787224160678,4578.547042891444,4621.0274054299125
20,total,mean,RS,3.225,4599.659959831497,4578.3479270172265,4620.971992645767
20,total,mean,RS,3.3,4609.054951018865,4588.962839503209,4629.147062534521
20,total,mean,RS,3.375,4606.9626536083815,4586.537045972391,4627.388261244372
20,total,mean,RS,3.4499999999999997,4607.192253316447,4586.82184103934,4627.562665593554
20,total,mean,RS,3.525,4606.747213417159,4586.263137461737,4627.231289372582
20,total,mean,RS,3.5999999999999996,4620.133546041776,4600.828835164244,4639.438256919308
20,total,mean,RS,3.675,4611.9366404659595,4592.049712667847,4631.823568264072
20,total,mean,RS,3.75,4612.851353779169,4593.027167500678,4632.675540057659
20,total,mean,RS,3.8249999999999997,4615.223794827018,4595.543650079501,4634.903939574534
20,total,mean,RS,3.9,4645.602988791646,4627.4679289468595,4663.738048636432
20,total,mean,RS,3.9749999999999996,4619.475803253599,4600.152819059987,4638.798787447211
20,total,mean,RS,4.05,4620.270851575827,4601.0035098255585,4639.538193326095
20,total,mean,RS,4.125,4610.607715865256,4590.625204542148,4630.590227188364
20,total,mean,RS,4.2,4617.2659715980735,4597.828436109222,4636.703507086925
20,total,mean,RS,4.2749999999999995,4640.5207616388925,4622.132850657207,4658.908672620578
20,total,mean,RS,4.35,4644.13692518427,4625.929859349613,4662.343991018926
20,total,mean,RS,4.425,4627.446953300879,4608.596268142835,4646.297638458923
20,total,mean,RS,4.5,4657.984218862994,4640.420164889628,4675.5482728363595
20,total,mean,RS,4.575,4650.690598814734,4632.798412602195,4668.582785027273
20,total,mean,RS,4.6499999999999995,4654.701952596303,4636.992737525474,4672.411167667133
20,total,mean,RS,4.725,4641.194157907586,4622.840182373217,4659.548133441954
20,total,mean,RS,4.8,4689.5078441715505,4673.371367779313,4705.644320563788
20,total,mean,RS,4.875,4657.300280607758,4639.706368462094,4674.894192753422
20,total,mean,RS,4.95,4643.6187598858,4625.3860362723135,4661.851483499286
20,total,mean,RS,5.0249999999999995,4685.0087731936355,4668.728695165256,4701.288851222015
20,total,mean,RS,5.1,4675.803303888681,4659.209280094737,4692.397327682625
20,total,mean,RS,5.175,4668.868527463774,4651.807074312916,4685.929980614632
20,total,mean,RS,5.25,4700.278565298974,4684.463751669178,4716.09337892877
20,total,mean,RS,5.325,4677.306628757449,4660.76680084788,4693.846456667018
20,total,mean,RS,5.3999999999999995,4688.848855733616,4672.691602374503,4705.006109092728
20,total,mean,RS,5.475,4676.476741402803,4659.9070910984665,4693.046391707139
20,total,mean,RS,5.55,4673.570525084192,4656.823095899161,4690.317954269223
20,total,mean,RS,5.625,4711.531087424785,4695.98919511522,4727.07297973435
20,total,mean,RS,5.7,4688.322761009447,4672.148873568017,4704.496648450878
20,total,mean,RS,5.7749999999999995,4735.180181714495,4720.284023325418,4750.076340103572
20,total,mean,RS,5.85,4724.821929854998,4709.60561129594,4740.038248414056
20,total,mean,RS,5.925,4742.435752964034,4727.716051199221,4757.155454728847
20,total,mean,RS,6.0,4712.063596187038,4696.535239406811,4727.591952967264
20,total,mean,RS,6.075,4694.233273675384,4678.244336588507,4710.222210762261
20,total,mean,RS,6.1499999999999995,4708.523411392674,4692.904408043517,4724.14241474183
20,total,mean,RS,6.225,4696.593304307714,4680.677216360768,4712.509392254659
20,total,mean,RS,6.3,4745.445087017854,4730.773523255051,4760.116650780657
20,total,mean,RS,6.375,4675.230346711896,4658.611454320421,4691.8492391033715
20,total,mean,RS,6.45,4686.348520184604,4670.111665507707,4702.585374861502
20,total,mean,RS,6.5249999999999995,4752.156050428297,4737.753648747394,4766.5584521092
20,total,mean,RS,6.6,4728.635400324112,4713.519416308076,4743.751384340148
20,total,mean,RS,6.675,4737.564442095429,4722.744109473196,4752.3847747176615
20,total,mean,RS,6.75,4769.631233740877,4755.946091578316,4783.316375903439
20,total,mean,RS,6.825,4753.960292120767,4739.761415350325,4768.159168891209
20,total,mean,RS,6.8999999999999995,4746.349848417656,4731.70746910728,4760.992227728032
20,total,mean,RS,6.975,4779.053506074957,4765.768088428828,4792.338923721086
20,total,mean,RS,7.05,4733.661564897239,4718.7160600587995,4748.607069735679
20,total,mean,RS,7.125,4776.257688513862,4762.863108819458,4789.652268208267
20,total,mean,RS,7.199999999999999,4773.553917165232,4760.03569679646,4787.072137534004
20,total,mean,RS,7.2749999999999995,4775.129780852364,4761.684582480596,4788.574979224132
20,total,mean,RS,7.35,4763.949329368397,4750.077607631076,4777.821051105719
20,total,mean,RS,7.425,4756.232988502478,4742.118817099595,4770.347159905362
20,total,mean,RS,7.5,4779.849285598268,4766.618251918938,4793.0803192775975
20,total,mean,RS,7.574999999999999,4787.888254546979,4775.000985876121,4800.775523217836
20,total,mean,RS,7.6499999999999995,4750.6296286324,4736.148095164329,4765.111162100472
20,total,mean,RS,7.725,4774.064441239173,4760.569991052321,4787.558891426025
20,total,mean,RS,7.8,4754.1713536641555,4739.8732309723955,4768.4694763559155
20,total,mean,RS,7.875,4766.327662614903,4752.5283230613095,4780.127002168496
20,total,mean,RS,7.949999999999999,4777.62233310169,4764.284468163275,4790.960198040105
20,total,mean,RS,8.025,4819.729004057556,4807.866145154108,4831.591862961004
20,total,mean,RS,8.1,4752.240797364467,4737.842741727776,4766.638853001157
20,total,mean,RS,8.174999999999999,4779.616405412583,4766.3623187414805,4792.870492083685
20,total,mean,RS,8.25,4791.177256918733,4778.451447520561,4803.903066316906
20,total,mean,RS,8.325,4832.0106740257515,4820.533338068394,4843.488009983109
20,total,mean,RS,8.4,4869.599645251765,4858.709460862209,4880.48982964132
20,total,mean,RS,8.475,4833.734784374183,4822.288578269352,4845.180990479013
20,total,mean,RS,8.549999999999999,4840.55501576847,4829.268522964378,4851.841508572563
20,total,mean,RS,8.625,4814.955051177517,4802.8937245164525,4827.016377838581
20,total,mean,RS,8.7,4796.081226057538,4783.495559173564,4808.666892941511
20,total,mean,RS,8.775,4859.903851122675,4848.867278251639,4870.940423993712
20,total,mean,RS,8.85,4846.5602744688185,4835.489352932759,4857.631196004878
20,total,mean,RS,8.924999999999999,4845.450605688243,4834.34046222381,4856.560749152675
20,total,mean,RS,9.0,4857.409258340709,4846.3623120686325,4868.456204612786
20,total,quantile95,DRO,0.0,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,DRO,0.075,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,DRO,0.15,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,DRO,0.22499999999999998,5625.765421382421,5605.9190881138165,5649.46753441139
20,total,quantile95,DRO,0.3,5625.765421382421,5605.9190881138165,5649.46753441139
20,total,quantile95,DRO,0.375,5625.974806099046,5608.382884956209,5649.1466754884195
20,total,quantile95,DRO,0.44999999999999996,5626.08569807838,5608.845074496163,5649.097015525749
20,total,quantile95,DRO,0.525,5626.411913690513,5605.787979392015,5647.173094328876
20,total,quantile95,DRO,0.6,5625.996563764909,5606.194526349951,5648.383848031719
20,total,quantile95,DRO,0.6749999999999999,5625.996563764909,5606.194526349952,5648.38384803172
20,total,quantile95,DRO,0.75,5625.996563764909,5606.803774396574,5648.777665969055
20,total,quantile95,DRO,0.825,5626.077472147435,5606.7140578785,5648.777665969056
20,total,quantile95,DRO,0.8999999999999999,5626.077472147435,5606.7140578785,5648.777665969056
20,total,quantile95,DRO,0.975,5626.077472147435,5606.7140578785,5648.777665969056
20,total,quantile95,DRO,1.05,5625.683098471263,5605.800279777001,5647.747205369705
20,total,quantile95,DRO,1.125,5623.019236483703,5597.976033977586,5635.84188315758
20,total,quantile95,DRO,1.2,5620.4229451597585,5594.710229387677,5631.139817170843
20,total,quantile95,DRO,1.275,5607.987906810857,5584.186771711154,5623.160036641698
20,total,quantile95,DRO,1.3499999999999999,5607.042432577618,5583.824516631503,5623.12584390875
20,total,quantile95,DRO,1.425,5608.478952924604,5585.300706681417,5625.1219048841485
20,total,quantile95,DRO,1.5,5610.4872906557985,5582.9593047462,5624.595110746907
20,total,quantile95,DRO,1.575,5610.783158786303,5580.667536324769,5622.230027012935
20,total,quantile95,DRO,1.65,5610.783158786304,5580.667536324768,5622.230027012936
20,total,quantile95,DRO,1.7249999999999999,5611.7502100493875,5580.746889444038,5621.793611561423
20,total,quantile95,DRO,1.7999999999999998,5611.750210049388,5580.746889444036,5621.793611561424
20,total,quantile95,DRO,1.875,5611.750210049389,5580.746889444036,5621.793611561424
20,total,quantile95,DRO,1.95,5608.615486260497,5576.7905505842655,5620.188526836383
20,total,quantile95,DRO,2.025,5608.615486260497,5576.7905505842655,5620.188526836382
20,total,quantile95,DRO,2.1,5608.615486260498,5576.7905505842655,5620.188526836383
20,total,quantile95,DRO,2.175,5606.7215559684055,5573.807417562194,5619.563015805494
20,total,quantile95,DRO,2.25,5606.201233090568,5576.89319970427,5618.173772297958
20,total,quantile95,DRO,2.3249999999999997,5601.73506793796,5576.922603416763,5618.354115941562
20,total,quantile95,DRO,2.4,5596.32727027774,5573.395167910031,5616.503414454894
20,total,quantile95,DRO,2.475,5587.244146255122,5567.104626112018,5610.670396458299
20,total,quantile95,DRO,2.55,5587.244146255121,5567.104626112016,5610.670396458299
20,total,quantile95,DRO,2.625,5587.214666364492,5566.937492266409,5610.420474999345
20,total,quantile95,DRO,2.6999999999999997,5587.162320708831,5566.633336560939,5610.271840712539
20,total,quantile95,DRO,2.775,5587.162320708831,5566.633336560939,5610.27184071254
20,total,quantile95,DRO,2.85,5587.366846220144,5566.034752029349,5610.200282647391
20,total,quantile95,DRO,2.925,5586.098631911396,5566.138271010731,5608.5380856695465
20,total,quantile95,DRO,3.0,5586.098631911396,5566.138271010731,5608.538085669546
20,total,quantile95,DRO,3.0749999999999997,5586.098631911396,5566.138271010731,5608.5380856695465
20,total,quantile95,DRO,3.15,5585.101865163856,5566.138271010731,5608.364528129338
20,total,quantile95,DRO,3.225,5585.029597272704,5566.447008919543,5608.030671693522
20,total,quantile95,DRO,3.3,5584.97937300542,5566.487867946633,5608.08889760867
20,total,quantile95,DRO,3.375,5580.78639999461,5550.265695510773,5592.745239686714
20,total,quantile95,DRO,3.4499999999999997,5579.006360926577,5550.86390992854,5596.338643040693
20,total,quantile95,DRO,3.525,5578.429931904559,5546.601649304646,5592.274861768703
20,total,quantile95,DRO,3.5999999999999996,5578.038343423277,5545.578466152473,5591.505403142006
20,total,quantile95,DRO,3.675,5578.038343423278,5545.578466152473,5591.505403142006
20,total,quantile95,DRO,3.75,5573.8608205299415,5543.574818406378,5588.776836308649
20,total,quantile95,DRO,3.8249999999999997,5573.2573791364985,5543.301475134366,5588.417880825672
20,total,quantile95,DRO,3.9,5565.999159387894,5541.091008028719,5586.270820018786
20,total,quantile95,DRO,3.9749999999999996,5565.65321437939,5541.126930837336,5586.46838207154
20,total,quantile95,DRO,4.05,5565.65321437939,5541.126930837338,5586.468382071541
20,total,quantile95,DRO,4.125,5565.168433922465,5540.697882155664,5586.033465790159
20,total,quantile95,DRO,4.2,5561.486119912972,5535.396508275844,5580.168692907771
20,total,quantile95,DRO,4.2749999999999995,5559.391225466168,5532.3962288751745,5576.7687187760075
20,total,quantile95,DRO,4.35,5558.3538442744675,5530.51987925595,5574.8645053379605
20,total,quantile95,DRO,4.425,5557.351098197575,5530.470576348732,5574.81591066869
20,total,quantile95,DRO,4.5,5557.35109817295,5530.470576348454,5574.815910561731
20,total,quantile95,DRO,4.575,5557.351098197577,5530.470576348732,5574.815910668691
20,total,quantile95,DRO,4.6499999999999995,5557.351098172949,5530.470576348454,5574.815910561731
20,total,quantile95,DRO,4.725,5557.351098172948,5530.470576348455,5574.81591056173
20,total,quantile95,DRO,4.8,5557.351098197576,5530.470576348732,5574.815910668691
20,total,quantile95,DRO,4.875,5557.351098172949,5530.470576348454,5574.81591056173
20,total,quantile95,DRO,4.95,5557.351098197573,5530.470576348731,5574.81591066869
20,total,quantile95,DRO,5.0249999999999995,5557.351098172948,5530.470576348454,5574.81591056173
20,total,quantile95,DRO,5.1,5558.281871235024,5526.263051763529,5576.637325187903
20,total,quantile95,DRO,5.175,5554.218610794124,5524.361566099845,5575.156021888032
20,total,quantile95,DRO,5.25,5554.218610794124,5524.361566099844,5575.156021888032
20,total,quantile95,DRO,5.325,5542.819294957543,5514.7266579572715,5564.241521823496
20,total,quantile95,DRO,5.3999999999999995,5538.864396248889,5511.976593329671,5561.451099602938
20,total,quantile95,DRO,5.475,5536.031423327457,5509.9423597076575,5560.159364777406
20,total,quantile95,DRO,5.55,5534.893010481912,5509.3124932774645,5560.857147302002
20,total,quantile95,DRO,5.625,5533.489803000201,5507.6001274539,5559.117636955827
20,total,quantile95,DRO,5.7,5526.487043857975,5495.420630121932,5552.7618356250805
20,total,quantile95,DRO,5.7749999999999995,5518.841627907317,5492.355557708014,5547.7911716978415
20,total,quantile95,DRO,5.85,5518.515123662471,5492.098850866791,5548.05503994819
20,total,quantile95,DRO,5.925,5518.468870286884,5492.068463420203,5548.031611263021
20,total,quantile95,DRO,6.0,5513.647501559388,5490.225040953614,5544.033327518131
20,total,quantile95,DRO,6.075,5513.647501559387,5490.225040953613,5544.033327518133
20,total,quantile95,DRO,6.1499999999999995,5513.647501559389,5490.225040953614,5544.033327518136
20,total,quantile95,DRO,6.225,5513.647501559387,5490.225040953613,5544.033327518131
20,total,quantile95,DRO,6.3,5513.647501559387,5490.225040953613,5544.033327518132
20,total,quantile95,DRO,6.375,5468.171388035541,5451.865975664531,5499.964737353254
20,total,quantile95,DRO,6.45,5453.035847215055,5437.165709290309,5480.494565369921
20,total,quantile95,DRO,6.5249999999999995,5438.584229328374,5430.842391763503,5476.848042051123
20,total,quantile95,DRO,6.6,5438.871657982734,5430.798226415075,5476.630081593385
20,total,quantile95,DRO,6.675,5438.871657982734,5430.798226415074,5476.630081593385
20,total,quantile95,DRO,6.75,5438.809604942819,5429.137361412739,5474.458219271818
20,total,quantile95,DRO,6.825,5437.12970385705,5428.347289922282,5473.365569572118
20,total,quantile95,DRO,6.8999999999999995,5429.438213472189,5423.568611491038,5466.860553411505
20,total,quantile95,DRO,6.975,5423.510012999566,5418.487607618254,5461.381963466234
20,total,quantile95,DRO,7.05,5423.510012999566,5418.4876076182545,5461.381963466238
20,total,quantile95,DRO,7.125,5422.496098759789,5413.763273469532,5456.266230350657
20,total,quantile95,DRO,7.199999999999999,5422.396375329353,5413.341351678022,5455.799385980871
20,total,quantile95,DRO,7.2749999999999995,5420.311791652897,5405.454062094482,5447.999611727911
20,total,quantile95,DRO,7.35,5409.300825205421,5401.268282344424,5450.538693427238
20,total,quantile95,DRO,7.425,5409.300825205419,5401.268282344423,5450.538693427238
20,total,quantile95,DRO,7.5,5409.30082520542,5401.268282344425,5450.538693427239
20,total,quantile95,DRO,7.574999999999999,5409.30082520542,5401.268282344424,5450.538693427239
20,total,quantile95,DRO,7.6499999999999995,5409.30082520542,5401.268282344424,5450.538693427238
20,total,quantile95,DRO,7.725,5409.300825205421,5401.268282344424,5450.538693427238
20,total,quantile95,DRO,7.8,5407.830497285156,5399.936562292524,5449.885705493291
20,total,quantile95,DRO,7.875,5407.830497285158,5399.936562292524,5449.8857054932905
20,total,quantile95,DRO,7.949999999999999,5407.112216273225,5399.964767889454,5450.354518315235
20,total,quantile95,DRO,8.025,5407.112216273224,5399.964767889455,5450.354518315236
20,total,quantile95,DRO,8.1,5407.112216273223,5399.964767889456,5450.354518315237
20,total,quantile95,DRO,8.174999999999999,5391.101845342846,5377.930729974667,5438.989383061587
20,total,quantile95,DRO,8.25,5390.845127011731,5376.414167671204,5438.265113935174
20,total,quantile95,DRO,8.325,5390.75426858819,5375.877421972141,5438.008778710646
20,total,quantile95,DRO,8.4,5388.500572875939,5374.0647772896145,5435.1816315602255
20,total,quantile95,DRO,8.475,5388.500572875936,5374.064777289614,5435.181631560224
20,total,quantile95,DRO,8.549999999999999,5379.360197737949,5358.976102356336,5421.2579773120815
20,total,quantile95,DRO,8.625,5386.899020721403,5351.710893865894,5405.974231881429
20,total,quantile95,DRO,8.7,5383.890380940941,5344.01758525702,5397.0315568447395
20,total,quantile95,DRO,8.775,5383.050352170153,5340.1364134634305,5391.269302101267
20,total,quantile95,DRO,8.85,5383.050352170153,5340.136413463431,5391.269302101267
20,total,quantile95,DRO,8.924999999999999,5376.18556177307,5335.259618714822,5386.463217939432
20,total,quantile95,DRO,9.0,5371.885958189326,5331.884209274714,5381.063606386431
20,total,quantile95,ERM,0.0,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,0.075,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,0.15,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,0.22499999999999998,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,0.3,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,0.375,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,0.44999999999999996,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,0.525,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,0.6,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,0.6749999999999999,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,0.75,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,0.825,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,0.8999999999999999,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,0.975,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,1.05,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,1.125,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,1.2,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,1.275,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,1.3499999999999999,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,1.425,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,1.5,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,1.575,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,1.65,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,1.7249999999999999,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,1.7999999999999998,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,1.875,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,1.95,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,2.025,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,2.1,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,2.175,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,2.25,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,2.3249999999999997,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,2.4,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,2.475,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,2.55,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,2.625,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,2.6999999999999997,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,2.775,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,2.85,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,2.925,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,3.0,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,3.0749999999999997,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,3.15,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,3.225,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,3.3,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,3.375,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,3.4499999999999997,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,3.525,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,3.5999999999999996,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,3.675,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,3.75,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,3.8249999999999997,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,3.9,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,3.9749999999999996,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,4.05,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,4.125,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,4.2,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,4.2749999999999995,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,4.35,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,4.425,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,4.5,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,4.575,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,4.6499999999999995,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,4.725,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,4.8,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,4.875,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,4.95,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,5.0249999999999995,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,5.1,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,5.175,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,5.25,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,5.325,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,5.3999999999999995,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,5.475,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,5.55,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,5.625,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,5.7,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,5.7749999999999995,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,5.85,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,5.925,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,6.0,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,6.075,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,6.1499999999999995,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,6.225,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,6.3,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,6.375,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,6.45,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,6.5249999999999995,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,6.6,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,6.675,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,6.75,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,6.825,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,6.8999999999999995,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,6.975,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,7.05,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,7.125,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,7.199999999999999,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,7.2749999999999995,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,7.35,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,7.425,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,7.5,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,7.574999999999999,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,7.6499999999999995,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,7.725,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,7.8,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,7.875,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,7.949999999999999,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,8.025,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,8.1,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,8.174999999999999,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,8.25,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,8.325,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,8.4,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,8.475,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,8.549999999999999,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,8.625,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,8.7,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,8.775,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,8.85,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,8.924999999999999,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,ERM,9.0,5625.765421382421,5606.481294423665,5649.239195882986
20,total,quantile95,RS,0.0,5606.6910508878045,5573.796825244699,5619.551896101079
20,total,quantile95,RS,0.075,5625.765421382421,5606.481294423582,5649.2391958828875
20,total,quantile95,RS,0.15,5584.721910379164,5565.616207163561,5607.043814277481
20,total,quantile95,RS,0.22499999999999998,5586.251388256401,5566.138271010731,5608.63524317853
20,total,quantile95,RS,0.3,5581.435875052477,5553.924738619021,5596.32668253869
20,total,quantile95,RS,0.375,5607.209271514722,5574.027060866684,5619.3218582772815
20,total,quantile95,RS,0.44999999999999996,5582.668739612944,5560.394196646658,5601.529787573423
20,total,quantile95,RS,0.525,5581.176610882875,5552.478124104784,5594.342092204879
20,total,quantile95,RS,0.6,5566.747506560973,5541.015214534393,5585.857031853653
20,total,quantile95,RS,0.6749999999999999,5564.647120327421,5540.050265855628,5585.296120312552
20,total,quantile95,RS,0.75,5551.179382278203,5521.748118871952,5571.296789161299
20,total,quantile95,RS,0.825,5558.596514475185,5531.011386836298,5575.309949965671
20,total,quantile95,RS,0.8999999999999999,5558.897524244811,5528.124332256438,5573.9549660376615
20,total,quantile95,RS,0.975,5560.370215204591,5527.38197279913,5574.882210720173
20,total,quantile95,RS,1.05,5576.635592946864,5544.501418689017,5590.261248719169
20,total,quantile95,RS,1.125,5536.085362065863,5509.9962984460635,5560.212823799512
20,total,quantile95,RS,1.2,5516.392846280082,5492.157440695871,5544.471187965628
20,total,quantile95,RS,1.275,5555.008004724684,5525.009868301662,5576.080563683676
20,total,quantile95,RS,1.3499999999999999,5529.182021098719,5498.430176021067,5552.804518776889
20,total,quantile95,RS,1.425,5526.776520441051,5495.646295313609,5552.766420366192
20,total,quantile95,RS,1.5,5528.665131964638,5497.43626665534,5552.796332267169
20,total,quantile95,RS,1.575,5526.192221136078,5495.233082525413,5552.683305284893
20,total,quantile95,RS,1.65,5525.483907404447,5494.949642192764,5552.202679832156
20,total,quantile95,RS,1.7249999999999999,5527.734633104429,5496.3932043572695,5552.781594990909
20,total,quantile95,RS,1.7999999999999998,5494.375837800235,5474.770718547848,5526.006518545845
20,total,quantile95,RS,1.875,5513.678735485562,5490.08597909413,5544.637130204801
20,total,quantile95,RS,1.95,5521.018936652797,5494.097433701788,5547.436538194489
20,total,quantile95,RS,2.025,5516.28216668612,5491.077659662012,5546.95696550747
20,total,quantile95,RS,2.1,5525.5011819714855,5494.953887775443,5552.219060077854
20,total,quantile95,RS,2.175,5486.314204818458,5466.6605423587,5518.051027138089
20,total,quantile95,RS,2.25,5505.28824099947,5483.81397880052,5535.234966193081
20,total,quantile95,RS,2.3249999999999997,5467.674154883884,5451.506531394825,5499.467504201596
20,total,quantile95,RS,2.4,5491.323530983042,5471.669868523281,5522.994399200681
20,total,quantile95,RS,2.475,5491.51911573068,5471.865453270921,5523.187408828239
20,total,quantile95,RS,2.55,5492.790357271949,5473.1366948121895,5524.44191286999
20,total,quantile95,RS,2.625,5457.315835815572,5441.570478276934,5485.797717619932
20,total,quantile95,RS,2.6999999999999997,5470.707027366409,5453.830301508096,5502.500376684123
20,total,quantile95,RS,2.775,5465.193836422539,5449.091772004663,5496.127074201005
20,total,quantile95,RS,2.85,5470.955804542505,5454.051999390485,5502.749153860218
20,total,quantile95,RS,2.925,5456.370188147678,5440.1265029883225,5483.851978979145
20,total,quantile95,RS,3.0,5455.925716275585,5439.410800775506,5482.937445875924
20,total,quantile95,RS,3.0749999999999997,5461.4417132413455,5445.857715147984,5491.653278347189
20,total,quantile95,RS,3.15,5458.775279391093,5443.799004322866,5488.809660141113
20,total,quantile95,RS,3.225,5460.973551524546,5445.513871937616,5491.177626743933
20,total,quantile95,RS,3.3,5437.859599056529,5428.680679279129,5473.8197879158015
20,total,quantile95,RS,3.375,5440.942992702583,5432.086065236559,5477.240231980557
20,total,quantile95,RS,3.4499999999999997,5438.918248159092,5431.2842381371365,5477.090112068107
20,total,quantile95,RS,3.525,5443.013465934518,5433.007192073411,5477.515982436033
20,total,quantile95,RS,3.5999999999999996,5420.023168620645,5413.2319788559535,5457.093860969398
20,total,quantile95,RS,3.675,5433.16022891103,5426.060483869141,5469.952862028204
20,total,quantile95,RS,3.75,5431.729096448632,5425.102883210582,5468.766424870134
20,total,quantile95,RS,3.8249999999999997,5428.437852013202,5422.850324842505,5466.509159672107
20,total,quantile95,RS,3.9,5400.2161457744305,5394.209476545014,5446.420330170413
20,total,quantile95,RS,3.9749999999999996,5420.708831475043,5413.209750052037,5456.620136802122
20,total,quantile95,RS,4.05,5420.519684943342,5411.979855833475,5455.33257452258
20,total,quantile95,RS,4.125,5435.344661240196,5427.535106723216,5471.825920387193
20,total,quantile95,RS,4.2,5422.770980037049,5415.60923840303,5458.042437687652
20,total,quantile95,RS,4.2749999999999995,5405.809898041576,5398.666574234517,5449.638441720137
20,total,quantile95,RS,4.35,5401.770508823953,5395.405055805741,5447.339972106923
20,total,quantile95,RS,4.425,5417.711926336172,5404.06476005973,5447.740843144365
20,total,quantile95,RS,4.5,5391.8017686616095,5382.2283437283095,5440.67047339386
20,total,quantile95,RS,4.575,5394.952931956787,5389.489817725492,5443.643392302616
20,total,quantile95,RS,4.6499999999999995,5392.644747626444,5385.430744614041,5441.945936331452
20,total,quantile95,RS,4.725,5405.038554203654,5397.897069599025,5449.213533196425
20,total,quantile95,RS,4.8,5381.003884736392,5352.135302566358,5415.04954982104
20,total,quantile95,RS,4.875,5391.935322452563,5382.888662226451,5440.93346725423
20,total,quantile95,RS,4.95,5402.323288296679,5395.830240690023,5447.66702516246
20,total,quantile95,RS,5.0249999999999995,5380.142724104777,5355.183156567045,5417.8557016113955
20,total,quantile95,RS,5.1,5379.152351817627,5362.019818618666,5423.625718124712
20,total,quantile95,RS,5.175,5388.317561832665,5372.939737653633,5434.665309847395
20,total,quantile95,RS,5.25,5383.710436595799,5352.854435237125,5408.040368377325
20,total,quantile95,RS,5.325,5379.233612366605,5360.835703072407,5422.700013554852
20,total,quantile95,RS,5.3999999999999995,5380.868917289012,5352.509642974604,5415.4575575734
20,total,quantile95,RS,5.475,5379.188843227366,5361.488071711706,5423.210014992245
20,total,quantile95,RS,5.55,5382.458282026216,5365.78025572001,5427.132420787547
20,total,quantile95,RS,5.625,5385.843452210435,5351.498391867742,5402.419273061622
20,total,quantile95,RS,5.7,5380.760941656544,5352.8735347748725,5415.783968837499
20,total,quantile95,RS,5.7749999999999995,5382.457929195439,5346.362207817815,5397.777794706107
20,total,quantile95,RS,5.85,5380.250554908349,5352.226685809606,5401.027661565532
20,total,quantile95,RS,5.925,5388.089331574846,5344.909570535702,5397.697584886667
20,total,quantile95,RS,6.0,5385.614779428743,5351.46606456359,5402.089774135259
20,total,quantile95,RS,6.075,5381.94887853133,5352.201039854942,5412.600018565
20,total,quantile95,RS,6.1499999999999995,5387.141614878551,5351.681912176085,5404.289820147375
20,total,quantile95,RS,6.225,5382.404788895769,5352.277886331235,5410.76002494641
20,total,quantile95,RS,6.3,5390.173540117466,5346.174006968671,5398.67845788392
20,total,quantile95,RS,6.375,5379.323298827102,5362.567209685307,5424.0380065476165
20,total,quantile95,RS,6.45,5380.353654405553,5354.246145313079,5417.01520169451
20,total,quantile95,RS,6.5249999999999995,5385.795689221459,5343.142330783813,5394.100256495284
20,total,quantile95,RS,6.6,5379.587601703143,5351.661731241415,5400.717519459122
20,total,quantile95,RS,6.675,5383.479286254217,5344.5492275605475,5397.245717231509
20,total,quantile95,RS,6.75,5372.1808284047665,5331.9618513492715,5381.259993093007
20,total,quantile95,RS,6.825,5377.539832413952,5336.551297774176,5387.938658253391
20,total,quantile95,RS,6.8999999999999995,5389.913276115519,5346.183263422387,5398.368293271772
20,total,quantile95,RS,6.975,5364.044558972919,5323.880206942378,5372.952790645547
20,total,quantile95,RS,7.05,5381.795736829677,5347.53764560945,5398.256539129368
20,total,quantile95,RS,7.125,5365.592157013285,5327.34321893481,5375.296555248563
20,total,quantile95,RS,7.199999999999999,5368.521810778297,5329.586455164819,5377.830982321105
20,total,quantile95,RS,7.2749999999999995,5366.726433811645,5328.3441889787755,5376.390312500018
20,total,quantile95,RS,7.35,5374.502345070997,5333.325198241003,5383.502739173175
20,total,quantile95,RS,7.425,5376.064205376591,5335.802147025462,5386.861397870588
20,total,quantile95,RS,7.5,5362.288539750594,5321.403577691075,5372.076651938516
20,total,quantile95,RS,7.574999999999999,5353.988578052609,5315.655357786043,5363.662785218047
20,total,quantile95,RS,7.6499999999999995,5387.590447637604,5344.866292835901,5395.903785521446
20,total,quantile95,RS,7.725,5367.9342048309545,5329.1851130666455,5377.363916082889
20,total,quantile95,RS,7.8,5383.609987877723,5340.753022291003,5391.847145218557
20,total,quantile95,RS,7.875,5373.823283859313,5333.146395098244,5382.655315955337
20,total,quantile95,RS,7.949999999999999,5364.645410596147,5325.798359241963,5373.7811127811565
20,total,quantile95,RS,8.025,5335.10045549571,5299.187030059631,5348.088603539149
20,total,quantile95,RS,8.1,5385.697015134308,5343.047549012494,5394.001100208451
20,total,quantile95,RS,8.174999999999999,5363.201305770884,5322.505767885314,5372.558417505007
20,total,quantile95,RS,8.25,5348.99222760348,5310.786222232007,5359.846251208457
20,total,quantile95,RS,8.325,5325.552036572995,5292.744981067184,5344.496734862702
20,total,quantile95,RS,8.4,5323.885866178962,5301.31005560408,5351.924501839114
20,total,quantile95,RS,8.475,5326.288149262422,5293.494241646294,5344.573292396353
20,total,quantile95,RS,8.549999999999999,5326.605958334063,5294.278721415896,5344.778505918545
20,total,quantile95,RS,8.625,5341.670858778415,5304.77395541401,5353.201660075985
20,total,quantile95,RS,8.7,5346.10377480683,5309.734849097937,5358.068968994529
20,total,quantile95,RS,8.775,5328.652653892408,5301.375277292368,5350.839260186319
20,total,quantile95,RS,8.85,5321.619204521808,5290.121507093703,5341.0520023540475
20,total,quantile95,RS,8.924999999999999,5322.5281646245785,5290.896257392606,5341.7091487096495
20,total,quantile95,RS,9.0,5328.867822471148,5300.380979500701,5349.214158507177
20,transport,mean,DRO,0.0,117.44355935346218,112.99710304864693,121.89001565827742
20,transport,mean,DRO,0.075,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,DRO,0.15,117.4435593534622,112.99710304864698,121.89001565827743
20,transport,mean,DRO,0.22499999999999998,117.56189298181917,113.09879094499901,122.02499501863933
20,transport,mean,DRO,0.3,117.5618929818192,113.09879094499904,122.02499501863936
20,transport,mean,DRO,0.375,116.99363376031616,112.54548042306018,121.44178709757213
20,transport,mean,DRO,0.44999999999999996,116.7045301005943,112.27166773567501,121.13739246551359
20,transport,mean,DRO,0.525,113.9154481308362,109.58341293850201,118.24748332317039
20,transport,mean,DRO,0.6,110.62245202919279,106.4165711836469,114.82833287473868
20,transport,mean,DRO,0.6749999999999999,110.62245202919262,106.41657118364672,114.8283328747385
20,transport,mean,DRO,0.75,110.62877098111595,106.42499869518208,114.83254326704981
20,transport,mean,DRO,0.825,110.61367523837787,106.40908557047162,114.81826490628411
20,transport,mean,DRO,0.8999999999999999,110.61367523837795,106.40908557047169,114.81826490628421
20,transport,mean,DRO,0.975,110.613675238378,106.40908557047173,114.81826490628426
20,transport,mean,DRO,1.05,111.0045963188612,106.78698315846071,115.22220947926169
20,transport,mean,DRO,1.125,116.57605816154677,112.2036247907719,120.94849153232164
20,transport,mean,DRO,1.2,119.28505814464953,114.8452557858144,123.72486050348465
20,transport,mean,DRO,1.275,123.9552436108701,119.37607978550308,128.5344074362371
20,transport,mean,DRO,1.3499999999999999,124.29037482434089,119.69905372816402,128.88169592051776
20,transport,mean,DRO,1.425,125.38516590907246,120.744321328227,130.0260104899179
20,transport,mean,DRO,1.5,127.27913073674176,122.55411417088669,132.00414730259683
20,transport,mean,DRO,1.575,127.8935925900334,123.14080171302088,132.64638346704595
20,transport,mean,DRO,1.65,127.89359259003382,123.14080171302128,132.64638346704638
20,transport,mean,DRO,1.7249999999999999,127.5365388577918,122.797436718047,132.27564099753658
20,transport,mean,DRO,1.7999999999999998,127.53653885779225,122.79743671804742,132.27564099753707
20,transport,mean,DRO,1.875,127.53653885779237,122.79743671804754,132.2756409975372
20,transport,mean,DRO,1.95,124.6390386488513,120.04986773462751,129.22820956307507
20,transport,mean,DRO,2.025,124.6390386488514,120.04986773462761,129.22820956307518
20,transport,mean,DRO,2.1,124.63903864885114,120.04986773462736,129.22820956307493
20,transport,mean,DRO,2.175,123.43862819365859,118.93106253536548,127.94619385195169
20,transport,mean,DRO,2.25,120.04069189718665,115.71842336669458,124.36296042767871
20,transport,mean,DRO,2.3249999999999997,120.7444418732368,116.42321916054232,125.06566458593127
20,transport,mean,DRO,2.4,121.68176466269438,117.3410146242778,126.02251470111095
20,transport,mean,DRO,2.475,122.5263556060544,118.19782706097689,126.8548841511319
20,transport,mean,DRO,2.55,122.52635560605532,118.1978270609778,126.85488415113284
20,transport,mean,DRO,2.625,122.54649793690588,118.2162777558608,126.87671811795096
20,transport,mean,DRO,2.6999999999999997,122.672404036267,118.33875264897677,127.00605542355723
20,transport,mean,DRO,2.775,122.67240403626742,118.33875264897719,127.00605542355765
20,transport,mean,DRO,2.85,122.48768712336906,118.15959733658518,126.81577691015293
20,transport,mean,DRO,2.925,121.60958238591842,117.28586752236147,125.93329724947536
20,transport,mean,DRO,3.0,121.60958238591834,117.2858675223614,125.93329724947529
20,transport,mean,DRO,3.0749999999999997,121.60958238591874,117.2858675223618,125.93329724947569
20,transport,mean,DRO,3.15,121.00550561824389,116.68638955186783,125.32462168461994
20,transport,mean,DRO,3.225,120.01611811904903,115.72693593440886,124.3053003036892
20,transport,mean,DRO,3.3,120.02577690000723,115.73689628361852,124.31465751639594
20,transport,mean,DRO,3.375,124.57341858879016,120.1648613717879,128.98197580579244
20,transport,mean,DRO,3.4499999999999997,123.4758773683495,119.08816439267824,127.86359034402076
20,transport,mean,DRO,3.525,127.51670698492997,123.07251558856487,131.96089838129507
20,transport,mean,DRO,3.5999999999999996,127.94756428012558,123.48908618157513,132.406042378676
20,transport,mean,DRO,3.675,127.94756428012566,123.48908618157522,132.4060423786761
20,transport,mean,DRO,3.75,128.34295318205668,123.8942022529737,132.79170411113964
20,transport,mean,DRO,3.8249999999999997,128.23257198519943,123.78806143581951,132.67708253457934
20,transport,mean,DRO,3.9,127.80915228051482,123.41371196703554,132.2045925939941
20,transport,mean,DRO,3.9749999999999996,127.99541296997754,123.60023449476813,132.39059144518694
20,transport,mean,DRO,4.05,127.99541296997677,123.60023449476739,132.39059144518615
20,transport,mean,DRO,4.125,128.09533778031715,123.69806935523614,132.49260620539818
20,transport,mean,DRO,4.2,128.86548660738615,124.432377740354,133.2985954744183
20,transport,mean,DRO,4.2749999999999995,129.27135533345694,124.81974872446395,133.72296194244993
20,transport,mean,DRO,4.35,129.63971591405542,125.173264942928,134.10616688518283
20,transport,mean,DRO,4.425,129.6631945901734,125.20161975997208,134.1247694203747
20,transport,mean,DRO,4.5,129.6631946103841,125.20161977973497,134.1247694410332
20,transport,mean,DRO,4.575,129.66319459017447,125.20161975997313,134.12476942037583
20,transport,mean,DRO,4.6499999999999995,129.66319461038336,125.20161977973426,134.12476944103247
20,transport,mean,DRO,4.725,129.6631946103823,125.20161977973324,134.1247694410314
20,transport,mean,DRO,4.8,129.66319459017384,125.20161975997252,134.12476942037517
20,transport,mean,DRO,4.875,129.66319461038356,125.20161977973444,134.12476944103267
20,transport,mean,DRO,4.95,129.66319459017308,125.20161975997178,134.12476942037438
20,transport,mean,DRO,5.0249999999999995,129.66319461038285,125.20161977973375,134.12476944103193
20,transport,mean,DRO,5.1,135.82165512981106,131.2141617925556,140.42914846706654
20,transport,mean,DRO,5.175,137.60242171187332,132.9635036878879,142.24133973585873
20,transport,mean,DRO,5.25,137.60242171187343,132.96350368788802,142.24133973585884
20,transport,mean,DRO,5.325,139.32506090489537,134.60754146863366,144.04258034115708
20,transport,mean,DRO,5.3999999999999995,140.77873564487666,136.01591023260926,145.54156105714407
20,transport,mean,DRO,5.475,142.31881617074347,137.51859065531926,147.1190416861677
20,transport,mean,DRO,5.55,144.54141176590568,139.6939626551763,149.38886087663505
20,transport,mean,DRO,5.625,143.307196063679,138.47761504275218,148.1367770846058
20,transport,mean,DRO,5.7,144.33443600721515,139.45165717764706,149.21721483678323
20,transport,mean,DRO,5.7749999999999995,143.15008994124247,138.25022730726513,148.0499525752198
20,transport,mean,DRO,5.85,143.5484307980383,138.6401807153396,148.45668088073703
20,transport,mean,DRO,5.925,143.56975126795024,138.66109125614759,148.4784112797529
20,transport,mean,DRO,6.0,140.69211817010242,135.90328164541094,145.4809546947939
20,transport,mean,DRO,6.075,140.69211817010358,135.9032816454121,145.48095469479506
20,transport,mean,DRO,6.1499999999999995,140.69211817010466,135.9032816454132,145.48095469479614
20,transport,mean,DRO,6.225,140.6921181701023,135.90328164541083,145.48095469479378
20,transport,mean,DRO,6.3,140.6921181701029,135.90328164541143,145.48095469479438
20,transport,mean,DRO,6.375,137.1344342694463,132.46927970858687,141.79958883030574
20,transport,mean,DRO,6.45,133.15847319280957,128.5773569179287,137.73958946769042
20,transport,mean,DRO,6.5249999999999995,131.39416274240932,126.87957280683686,135.9087526779818
20,transport,mean,DRO,6.6,131.2207801532949,126.71219835396023,135.72936195262957
20,transport,mean,DRO,6.675,131.22078015329495,126.71219835396029,135.72936195262963
20,transport,mean,DRO,6.75,130.39661087212744,125.91397613790534,134.87924560634954
20,transport,mean,DRO,6.825,130.5570460659468,126.0690345320017,135.0450575998919
20,transport,mean,DRO,6.8999999999999995,130.78829106998208,126.2801092028212,135.29647293714297
20,transport,mean,DRO,6.975,130.61268357987674,126.0751385182684,135.15022864148509
20,transport,mean,DRO,7.05,130.61268357987768,126.07513851826931,135.15022864148605
20,transport,mean,DRO,7.125,129.39424503663776,124.86625849853391,133.9222315747416
20,transport,mean,DRO,7.199999999999999,129.35157505721918,124.82229042384051,133.88085969059784
20,transport,mean,DRO,7.2749999999999995,129.48936897354426,124.92964262791799,134.04909531917053
20,transport,mean,DRO,7.35,134.65850583928741,129.93074325937803,139.3862684191968
20,transport,mean,DRO,7.425,134.65850583928778,129.9307432593784,139.38626841919717
20,transport,mean,DRO,7.5,134.6585058392877,129.93074325937832,139.38626841919708
20,transport,mean,DRO,7.574999999999999,134.6585058392879,129.93074325937852,139.38626841919728
20,transport,mean,DRO,7.6499999999999995,134.65850583928759,129.9307432593782,139.38626841919697
20,transport,mean,DRO,7.725,134.65850583928744,129.93074325937806,139.38626841919682
20,transport,mean,DRO,7.8,134.7798457996367,130.0455337793078,139.5141578199656
20,transport,mean,DRO,7.875,134.77984579963592,130.04553377930705,139.5141578199648
20,transport,mean,DRO,7.949999999999999,135.1308716180986,130.3931833081693,139.8685599280279
20,transport,mean,DRO,8.025,135.13087161809915,130.39318330816985,139.86855992802845
20,transport,mean,DRO,8.1,135.1308716180994,130.39318330817008,139.86855992802873
20,transport,mean,DRO,8.174999999999999,136.9487098956526,132.0991706565936,141.7982491347116
20,transport,mean,DRO,8.25,137.1389749287728,132.28007290538417,141.99787695216142
20,transport,mean,DRO,8.325,137.2077509569636,132.3454578533121,142.0700440606151
20,transport,mean,DRO,8.4,136.5144490188741,131.6724467030867,141.3564513346615
20,transport,mean,DRO,8.475,136.51444901887334,131.67244670308597,141.3564513346607
20,transport,mean,DRO,8.549999999999999,133.73444792134563,128.9823037998234,138.48659204286787
20,transport,mean,DRO,8.625,138.52503940865958,133.57939097401135,143.47068784330781
20,transport,mean,DRO,8.7,142.70757176978915,137.54887676544482,147.8662667741335
20,transport,mean,DRO,8.775,141.68473849881045,136.47359139148327,146.89588560613763
20,transport,mean,DRO,8.85,141.68473849881045,136.47359139148327,146.89588560613763
20,transport,mean,DRO,8.924999999999999,139.1745486509105,134.07112003846046,144.27797726336055
20,transport,mean,DRO,9.0,137.78711286273176,132.6809101874075,142.89331553805602
20,transport,mean,ERM,0.0,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,0.075,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,0.15,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,0.22499999999999998,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,0.3,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,0.375,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,0.44999999999999996,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,0.525,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,0.6,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,0.6749999999999999,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,0.75,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,0.825,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,0.8999999999999999,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,0.975,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,1.05,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,1.125,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,1.2,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,1.275,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,1.3499999999999999,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,1.425,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,1.5,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,1.575,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,1.65,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,1.7249999999999999,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,1.7999999999999998,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,1.875,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,1.95,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,2.025,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,2.1,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,2.175,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,2.25,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,2.3249999999999997,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,2.4,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,2.475,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,2.55,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,2.625,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,2.6999999999999997,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,2.775,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,2.85,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,2.925,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,3.0,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,3.0749999999999997,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,3.15,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,3.225,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,3.3,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,3.375,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,3.4499999999999997,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,3.525,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,3.5999999999999996,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,3.675,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,3.75,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,3.8249999999999997,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,3.9,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,3.9749999999999996,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,4.05,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,4.125,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,4.2,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,4.2749999999999995,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,4.35,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,4.425,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,4.5,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,4.575,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,4.6499999999999995,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,4.725,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,4.8,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,4.875,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,4.95,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,5.0249999999999995,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,5.1,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,5.175,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,5.25,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,5.325,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,5.3999999999999995,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,5.475,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,5.55,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,5.625,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,5.7,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,5.7749999999999995,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,5.85,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,5.925,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,6.0,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,6.075,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,6.1499999999999995,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,6.225,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,6.3,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,6.375,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,6.45,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,6.5249999999999995,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,6.6,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,6.675,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,6.75,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,6.825,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,6.8999999999999995,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,6.975,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,7.05,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,7.125,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,7.199999999999999,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,7.2749999999999995,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,7.35,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,7.425,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,7.5,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,7.574999999999999,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,7.6499999999999995,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,7.725,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,7.8,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,7.875,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,7.949999999999999,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,8.025,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,8.1,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,8.174999999999999,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,8.25,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,8.325,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,8.4,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,8.475,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,8.549999999999999,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,8.625,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,8.7,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,8.775,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,8.85,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,8.924999999999999,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,ERM,9.0,117.44355935346218,112.99710304864695,121.8900156582774
20,transport,mean,RS,0.0,123.42162036312922,118.91539049133125,127.92785023492719
20,transport,mean,RS,0.075,117.44355935341318,112.99710304859832,121.89001565822804
20,transport,mean,RS,0.15,120.08631324474962,115.79231111209549,124.38031537740375
20,transport,mean,RS,0.22499999999999998,121.7095527496025,117.38525488692257,126.03385061228242
20,transport,mean,RS,0.3,124.01136064096785,119.60180087028711,128.42092041164858
20,transport,mean,RS,0.375,123.78189472529435,119.25132016932224,128.31246928126646
20,transport,mean,RS,0.44999999999999996,122.17897494842167,117.81333421843836,126.54461567840498
20,transport,mean,RS,0.525,124.39275202864393,119.98086031979673,128.80464373749112
20,transport,mean,RS,0.6,127.45003029161838,123.05382283426604,131.8462377489707
20,transport,mean,RS,0.6749999999999999,128.14906284365063,123.74839652321263,132.54972916408863
20,transport,mean,RS,0.75,137.11992171203957,132.47992784507366,141.75991557900548
20,transport,mean,RS,0.825,129.55324104393966,125.09024374792294,134.0162383399564
20,transport,mean,RS,0.8999999999999999,131.13520286250827,126.62760035735873,135.64280536765781
20,transport,mean,RS,0.975,132.77396074425934,128.22969620450283,137.31822528401585
20,transport,mean,RS,1.05,128.61434025802666,124.15066699739108,133.07801351866223
20,transport,mean,RS,1.125,142.3251493911905,137.52488466913306,147.12541411324796
20,transport,mean,RS,1.2,140.66745696644298,135.83680282094477,145.4981111119412
20,transport,mean,RS,1.275,137.68340847708595,133.045335913413,142.3214810407589
20,transport,mean,RS,1.3499999999999999,141.45954835930607,136.62052158082477,146.29857513778737
20,transport,mean,RS,1.425,144.00075278217864,139.12247663294332,148.87902893141396
20,transport,mean,RS,1.5,141.96899840604158,137.1212216170866,146.81677519499655
20,transport,mean,RS,1.575,144.53359399027565,139.64772681159906,149.41946116895224
20,transport,mean,RS,1.65,144.43897755674357,139.55188616293202,149.3260689505551
20,transport,mean,RS,1.7249999999999999,142.93622807434085,138.0730683714079,147.79938777727378
20,transport,mean,RS,1.7999999999999998,139.87535493861108,135.11378668116268,144.63692319605948
20,transport,mean,RS,1.875,141.22588748620095,136.42848653983032,146.02328843257158
20,transport,mean,RS,1.95,141.79809942810832,136.92361204196885,146.67258681424778
20,transport,mean,RS,2.025,143.08822361643834,138.19933260352786,147.97711462934882
20,transport,mean,RS,2.1,144.45046653497144,139.56330509967512,149.33762797026776
20,transport,mean,RS,2.175,140.48514400396397,135.73870421345003,145.2315837944779
20,transport,mean,RS,2.25,139.46787823812494,134.69029567464344,144.24546080160644
20,transport,mean,RS,2.3249999999999997,137.00104374534718,132.33848094719738,141.66360654349697
20,transport,mean,RS,2.4,140.07508849714412,135.31979623308968,144.83038076119857
20,transport,mean,RS,2.475,140.06139194497473,135.30566303086627,144.8171208590832
20,transport,mean,RS,2.55,139.97341767266624,135.2152745110524,144.7315608342801
20,transport,mean,RS,2.625,133.67050679661241,129.079984398806,138.26102919441882
20,transport,mean,RS,2.6999999999999997,137.79473185559075,133.11600902015456,142.47345469102694
20,transport,mean,RS,2.775,136.12313181169492,131.47807802947548,140.76818559391435
20,transport,mean,RS,2.85,137.86013043487102,133.18006121577093,142.54019965397111
20,transport,mean,RS,2.925,133.24711215434877,128.66711071773315,137.8271135909644
20,transport,mean,RS,3.0,133.05443251909776,128.47912257028162,137.6297424679139
20,transport,mean,RS,3.0749999999999997,135.0148972663397,130.39319837376647,139.6365961589129
20,transport,mean,RS,3.15,134.35024895460026,129.74353962541693,138.9569582837836
20,transport,mean,RS,3.225,134.90244591060664,130.2831770666794,139.5217147545339
20,transport,mean,RS,3.3,130.48323575302405,125.99764590366753,134.96882560238055
20,transport,mean,RS,3.375,132.58131976135653,128.02017590046228,137.14246362225077
20,transport,mean,RS,3.4499999999999997,132.12399819410086,127.58022759328057,136.66776879492116
20,transport,mean,RS,3.525,133.09017017437785,128.5106254060676,137.6697149426881
20,transport,mean,RS,3.5999999999999996,130.44085436310408,125.87675703288863,135.00495169331953
20,transport,mean,RS,3.675,130.59782056706655,126.10036913762166,135.09527199651143
20,transport,mean,RS,3.75,130.663872330075,126.16222759921108,135.16551706093895
20,transport,mean,RS,3.8249999999999997,131.05012950601088,126.53100687793136,135.5692521340904
20,transport,mean,RS,3.9,135.5123800797244,130.74491975029954,140.27984040914927
20,transport,mean,RS,3.9749999999999996,130.07665394486102,125.52343809421983,134.62986979550223
20,transport,mean,RS,4.05,130.02456231334355,125.46820589473198,134.5809187319551
20,transport,mean,RS,4.125,130.56259699353112,126.07058742004894,135.0546065670133
20,transport,mean,RS,4.2,129.6207669225044,125.09600715238943,134.14552669261937
20,transport,mean,RS,4.2749999999999995,135.20294318109225,130.45892148467874,139.94696487750576
20,transport,mean,RS,4.35,135.4184561519294,130.65791735118478,140.17899495267403
20,transport,mean,RS,4.425,130.55577733708165,125.95711664246974,135.15443803169356
20,transport,mean,RS,4.5,136.53298564377263,131.70438615292977,141.3615851346155
20,transport,mean,RS,4.575,135.89888593285676,131.10676765884202,140.6910042068715
20,transport,mean,RS,4.6499999999999995,136.25021250636541,131.43710767166252,141.0633173410683
20,transport,mean,RS,4.725,135.24452700894562,130.49725626386842,139.99179775402283
20,transport,mean,RS,4.8,135.1062244331268,130.29696933955046,139.91547952670317
20,transport,mean,RS,4.875,136.47426209793025,131.64864907108566,141.29987512477484
20,transport,mean,RS,4.95,135.38787925946994,130.62969981990923,140.14605869903065
20,transport,mean,RS,5.0249999999999995,134.45986177530457,129.67695422360998,139.24276932699917
20,transport,mean,RS,5.1,133.35138969258443,128.6134959243958,138.08928346077306
20,transport,mean,RS,5.175,136.64311910450297,131.7944048732857,141.49183333572023
20,transport,mean,RS,5.25,136.91070504366328,132.02561300422562,141.79579708310095
20,transport,mean,RS,5.325,133.49960848665356,128.75601898477336,138.24319798853375
20,transport,mean,RS,5.3999999999999995,135.00958477240982,130.20424565651024,139.8149238883094
20,transport,mean,RS,5.475,133.4184509033115,128.67791614524018,138.15898566138284
20,transport,mean,RS,5.55,134.52521906940729,129.74462981080052,139.30580832801405
20,transport,mean,RS,5.625,139.65230991955912,134.66120164610533,144.6434181930129
20,transport,mean,RS,5.7,134.9327399250447,130.13051727863376,139.73496257145564
20,transport,mean,RS,5.7749999999999995,142.70459221831842,137.55777982073204,147.8514046159048
20,transport,mean,RS,5.85,142.3652874497993,137.26988079681448,147.46069410278412
20,transport,mean,RS,5.925,143.6262948821321,138.39106467480636,148.86152508945784
20,transport,mean,RS,6.0,139.7588864394353,134.76362374613333,144.75414913273724
20,transport,mean,RS,6.075,135.81180399813707,130.9735546128285,140.65005338344562
20,transport,mean,RS,6.1499999999999995,139.0554607306501,134.08790205088152,144.0230194104187
20,transport,mean,RS,6.225,136.16048678377925,131.30754069196692,141.01343287559158
20,transport,mean,RS,6.3,144.4666387071527,139.1751549414414,149.758122472864
20,transport,mean,RS,6.375,133.3715355723724,128.63309331358874,138.10997783115607
20,transport,mean,RS,6.45,134.64811260896624,129.85749796520977,139.4387272527227
20,transport,mean,RS,6.5249999999999995,142.94930635838082,137.69489089064848,148.20372182611317
20,transport,mean,RS,6.6,142.90322836328772,137.78150449610126,148.02495223047418
20,transport,mean,RS,6.675,142.702080515563,137.5468854725671,147.8572755585589
20,transport,mean,RS,6.75,137.8644976130009,132.75923691672836,142.96975830927346
20,transport,mean,RS,6.825,139.65028532712773,134.53621597998512,144.76435467427035
20,transport,mean,RS,6.8999999999999995,144.4143817764739,139.1208300971493,149.7079334557985
20,transport,mean,RS,6.975,134.4292270825037,129.44138442850596,139.41706973650145
20,transport,mean,RS,7.05,142.7197776293071,137.5787098286046,147.8608454300096
20,transport,mean,RS,7.125,134.74840333889546,129.7126233496888,139.7841833281021
20,transport,mean,RS,7.199999999999999,136.13652202240687,131.066309637867,141.20673440694674
20,transport,mean,RS,7.2749999999999995,135.26922324082636,130.21822433357758,140.32022214807515
20,transport,mean,RS,7.35,138.63809237816506,133.52310148894549,143.75308326738462
20,transport,mean,RS,7.425,139.2458314960037,134.14389242481374,144.34777056719363
20,transport,mean,RS,7.5,133.8236626708825,128.8728692898948,138.7744560518702
20,transport,mean,RS,7.574999999999999,129.89056587260526,125.018051479804,134.76308026540653
20,transport,mean,RS,7.6499999999999995,143.6787828549524,138.39850211440125,148.95906359550355
20,transport,mean,RS,7.725,135.85084003769757,130.7868695510007,140.91481052439443
20,transport,mean,RS,7.8,141.93880119596963,136.71888937561852,147.15871301632075
20,transport,mean,RS,7.875,138.45326189857894,133.33551133144883,143.57101246570906
20,transport,mean,RS,7.949999999999999,134.39945129793247,129.38578200555807,139.41312059030687
20,transport,mean,RS,8.025,124.017054674532,119.32545719789414,128.70865215116987
20,transport,mean,RS,8.1,142.90951299829223,137.65651597365843,148.16251002292603
20,transport,mean,RS,8.174999999999999,134.19077134520126,129.22310865010937,139.15843404029314
20,transport,mean,RS,8.25,127.9404534045736,123.12220025602237,132.75870655312482
20,transport,mean,RS,8.325,121.98160777774963,117.3961065785856,126.56710897691366
20,transport,mean,RS,8.4,125.11792640530636,120.33357325965369,129.90227955095904
20,transport,mean,RS,8.475,122.08569489382614,117.49179969443239,126.6795900932199
20,transport,mean,RS,8.549999999999999,121.37129084626444,116.77434349832726,125.96823819420163
20,transport,mean,RS,8.625,125.9843926728361,121.22150889851875,130.74727644715344
20,transport,mean,RS,8.7,127.52183469934661,122.713976390871,132.32969300782224
20,transport,mean,RS,8.775,124.44953799968816,119.7123058087056,129.18677019067073
20,transport,mean,RS,8.85,118.50965450662127,113.97523900883341,123.04407000440914
20,transport,mean,RS,8.924999999999999,119.02655838559225,114.48051398869,123.5726027824945
20,transport,mean,RS,9.0,123.46533477242946,118.76157880856937,128.16909073628955
20,transport,quantile95,DRO,0.0,273.41844623308447,272.09913030593566,281.28708726406893
20,transport,quantile95,DRO,0.075,273.41844623308396,272.0991303059353,281.2870872640684
20,transport,quantile95,DRO,0.15,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,DRO,0.22499999999999998,274.9487851049556,273.7052766473347,282.7145165940599
20,transport,quantile95,DRO,0.3,274.94878510495545,273.70527664733464,282.7145165940597
20,transport,quantile95,DRO,0.375,274.8712697550174,272.79311975510564,281.3957109442701
20,transport,quantile95,DRO,0.44999999999999996,275.1132575530498,271.4871763897019,279.7967055920997
20,transport,quantile95,DRO,0.525,269.9756976472737,265.4780220682481,272.31658859070313
20,transport,quantile95,DRO,0.6,259.89786703809614,258.40533002158816,266.884978162492
20,transport,quantile95,DRO,0.6749999999999999,259.8978670380961,258.40533002158736,266.8849781624918
20,transport,quantile95,DRO,0.75,260.50711508471875,257.86059962916266,267.28826796142187
20,transport,quantile95,DRO,0.825,260.51609464051194,257.8839963214461,267.1821602471927
20,transport,quantile95,DRO,0.8999999999999999,260.5160946405122,257.88399632144615,267.18216024719334
20,transport,quantile95,DRO,0.975,260.51609464051245,257.8839963214463,267.1821602471933
20,transport,quantile95,DRO,1.05,261.7692607371895,259.6383683186802,267.02014300050854
20,transport,quantile95,DRO,1.125,273.01766746150054,270.27264109971605,274.8162390479359
20,transport,quantile95,DRO,1.2,277.15666866248273,274.73528459797427,280.6178133444688
20,transport,quantile95,DRO,1.275,286.6114124982851,283.9006392225961,288.73676035200265
20,transport,quantile95,DRO,1.3499999999999999,287.6102246183996,284.8989562191205,289.69585039609086
20,transport,quantile95,DRO,1.425,291.6950922145052,287.4341823865587,293.87440981395173
20,transport,quantile95,DRO,1.5,296.18146582764774,293.51368623199335,299.5860441099242
20,transport,quantile95,DRO,1.575,297.6274565934964,296.75896265953907,301.5189834315272
20,transport,quantile95,DRO,1.65,297.6274565934976,296.7589626595401,301.5189834315287
20,transport,quantile95,DRO,1.7249999999999999,296.4673464772169,295.7020176969881,300.9163209646085
20,transport,quantile95,DRO,1.7999999999999998,296.46734647721973,295.7020176969902,300.9163209646102
20,transport,quantile95,DRO,1.875,296.46734647722155,295.7020176969914,300.9163209646108
20,transport,quantile95,DRO,1.95,287.8735907066403,282.628638439078,290.74650296124844
20,transport,quantile95,DRO,2.025,287.87359070664223,282.6286384390794,290.74650296124946
20,transport,quantile95,DRO,2.1,287.8735907066419,282.6286384390788,290.7465029612489
20,transport,quantile95,DRO,2.175,281.83760631423695,277.87187925053956,284.0548899162915
20,transport,quantile95,DRO,2.25,269.9719169048085,267.3355019790572,273.5138429209283
20,transport,quantile95,DRO,2.3249999999999997,270.63901174464644,268.87679431723376,275.917388419107
20,transport,quantile95,DRO,2.4,275.35852927130236,273.76959462952897,277.82477036746735
20,transport,quantile95,DRO,2.475,277.91706698615525,270.21968385642305,282.8432434260035
20,transport,quantile95,DRO,2.55,277.91706698615747,270.21968385642566,282.84324342600524
20,transport,quantile95,DRO,2.625,278.2034625205832,270.5297683362648,282.7748544505071
20,transport,quantile95,DRO,2.6999999999999997,278.68893523664593,271.72895886552413,282.99723632379784
20,transport,quantile95,DRO,2.775,278.688935236647,271.72895886552527,282.99723632379755
20,transport,quantile95,DRO,2.85,278.0142666628264,272.10568993369424,282.3874396104699
20,transport,quantile95,DRO,2.925,277.4919475299883,271.05309782936916,281.6331272251284
20,transport,quantile95,DRO,3.0,277.4919475299877,271.0530978293693,281.63312722512825
20,transport,quantile95,DRO,3.0749999999999997,277.49194752998903,271.0530978293702,281.6331272251288
20,transport,quantile95,DRO,3.15,277.08471942625647,270.2129094609899,280.1885242781943
20,transport,quantile95,DRO,3.225,274.44919552618563,268.01624970753835,278.6581828292969
20,transport,quantile95,DRO,3.3,274.42157925287177,268.0001216869603,278.6939086932138
20,transport,quantile95,DRO,3.375,286.8625357453816,280.2440211083301,290.2513944796069
20,transport,quantile95,DRO,3.4499999999999997,281.7958129228608,279.0310901330381,286.2103142759422
20,transport,quantile95,DRO,3.525,289.7602490929044,285.88883435516163,293.4429689881727
20,transport,quantile95,DRO,3.5999999999999996,291.2198786935899,286.8558092042554,294.9117430950327
20,transport,quantile95,DRO,3.675,291.21987869359083,286.85580920425554,294.9117430950333
20,transport,quantile95,DRO,3.75,293.05268757871664,286.7653779978086,298.0595361587164
20,transport,quantile95,DRO,3.8249999999999997,292.87293658607626,286.545685924349,297.91344502111104
20,transport,quantile95,DRO,3.9,290.25791417357175,286.49162777312904,295.95008474913107
20,transport,quantile95,DRO,3.9749999999999996,290.42378545791206,286.9219042818502,296.0515236869268
20,transport,quantile95,DRO,4.05,290.4237854579092,286.9219042818496,296.05152368692353
20,transport,quantile95,DRO,4.125,290.9515634310948,286.9429770247243,296.5795253225063
20,transport,quantile95,DRO,4.2,296.96377523580685,286.78512786694637,302.94935352918935
20,transport,quantile95,DRO,4.2749999999999995,299.5673824672058,288.67834006181215,304.82585003630294
20,transport,quantile95,DRO,4.35,301.4202669134583,289.57966402503484,306.1728440114058
20,transport,quantile95,DRO,4.425,300.7411081786618,289.61894262861307,305.3974021120993
20,transport,quantile95,DRO,4.5,300.74110815856926,289.6189426106387,305.39740197224313
20,transport,quantile95,DRO,4.575,300.7411081786649,289.6189426286129,305.3974021121028
20,transport,quantile95,DRO,4.6499999999999995,300.74110815856676,289.6189426106384,305.39740197224177
20,transport,quantile95,DRO,4.725,300.74110815856363,289.6189426106381,305.3974019722394
20,transport,quantile95,DRO,4.8,300.74110817866307,289.61894262861296,305.39740211210074
20,transport,quantile95,DRO,4.875,300.7411081585673,289.6189426106381,305.3974019722426
20,transport,quantile95,DRO,4.95,300.7411081786611,289.61894262861335,305.3974021120982
20,transport,quantile95,DRO,5.0249999999999995,300.7411081585649,289.61894261063793,305.39740197224097
20,transport,quantile95,DRO,5.1,314.7684752627647,299.9901392848001,320.1504753398789
20,transport,quantile95,DRO,5.175,315.47789189178746,304.54868532003377,324.37483654933135
20,transport,quantile95,DRO,5.25,315.4778918917876,304.54868532003405,324.37483654933175
20,transport,quantile95,DRO,5.325,317.08175591830934,312.25076888100233,325.3745916975798
20,transport,quantile95,DRO,5.3999999999999995,320.2586530431108,316.13420920071934,328.4016956672429
20,transport,quantile95,DRO,5.475,322.81386902849687,320.22902172653306,332.00234885925454
20,transport,quantile95,DRO,5.55,327.6100023495444,325.46162063489845,337.83819048556893
20,transport,quantile95,DRO,5.625,325.4096607714379,323.5511119751373,335.7948303655581
20,transport,quantile95,DRO,5.7,330.3852684932636,323.19629615796975,336.8748237105567
20,transport,quantile95,DRO,5.7749999999999995,329.1556228114418,321.82700076888113,334.0110856461227
20,transport,quantile95,DRO,5.85,330.77796537922217,322.49662989183673,334.66672315385097
20,transport,quantile95,DRO,5.925,330.8945700336275,322.4216097132114,334.7072600045452
20,transport,quantile95,DRO,6.0,318.50778228715666,313.37539666889603,328.27839076375494
20,transport,quantile95,DRO,6.075,318.50778228715694,313.37539666889654,328.2783907637568
20,transport,quantile95,DRO,6.1499999999999995,318.5077822871567,313.3753966688978,328.27839076375886
20,transport,quantile95,DRO,6.225,318.5077822871564,313.3753966688954,328.2783907637546
20,transport,quantile95,DRO,6.3,318.50778228715643,313.37539666889614,328.27839076375574
20,transport,quantile95,DRO,6.375,309.9232962418659,304.1810850836763,316.59882736958633
20,transport,quantile95,DRO,6.45,303.89093524641055,297.5867759925546,308.43739858496053
20,transport,quantile95,DRO,6.5249999999999995,302.9353974386168,297.81566528962543,311.18954528627063
20,transport,quantile95,DRO,6.6,302.60671361926524,297.3606409930178,311.0110316335054
20,transport,quantile95,DRO,6.675,302.60671361926455,297.3606409930171,311.011031633505
20,transport,quantile95,DRO,6.75,301.0355579820481,294.09139308566546,309.7914891189646
20,transport,quantile95,DRO,6.825,301.4855483697728,294.49563860424115,309.2952395883874
20,transport,quantile95,DRO,6.8999999999999995,301.1376757632401,296.99887970000424,305.3652510565154
20,transport,quantile95,DRO,6.975,301.729916612799,297.87491179319994,303.30633114721326
20,transport,quantile95,DRO,7.05,301.72991661280076,297.8749117932021,303.3063311472145
20,transport,quantile95,DRO,7.125,299.0043500280017,296.5229549658676,303.6192908050772
20,transport,quantile95,DRO,7.199999999999999,299.4341625667941,296.34483281568896,304.0522957214159
20,transport,quantile95,DRO,7.2749999999999995,302.19673232609176,294.3907015168016,306.61397529824427
20,transport,quantile95,DRO,7.35,304.9128541072248,300.5746547620835,317.4419377227865
20,transport,quantile95,DRO,7.425,304.9128541072253,300.57465476208404,317.4419377227873
20,transport,quantile95,DRO,7.5,304.9128541072248,300.57465476208455,317.4419377227866
20,transport,quantile95,DRO,7.574999999999999,304.91285410722514,300.5746547620845,317.4419377227872
20,transport,quantile95,DRO,7.6499999999999995,304.91285410722475,300.5746547620841,317.4419377227864
20,transport,quantile95,DRO,7.725,304.91285410722463,300.57465476208375,317.4419377227862
20,transport,quantile95,DRO,7.8,304.1342955475253,300.03383114332587,316.72573318673864
20,transport,quantile95,DRO,7.875,304.1342955475248,300.033831143324,316.7257331867374
20,transport,quantile95,DRO,7.949999999999999,303.40969514284876,300.20115353061254,316.59795833165384
20,transport,quantile95,DRO,8.025,303.40969514284853,300.2011535306122,316.59795833165424
20,transport,quantile95,DRO,8.1,303.40969514284956,300.20115353061294,316.5979583316557
20,transport,quantile95,DRO,8.174999999999999,313.9703291361933,308.39098468719595,322.02312051259366
20,transport,quantile95,DRO,8.25,313.6762354593944,309.6165663227402,321.0011278094895
20,transport,quantile95,DRO,8.325,313.56573894120976,309.9565003678577,320.6404196352298
20,transport,quantile95,DRO,8.4,311.9036890111876,307.8427612445807,317.88839277852026
20,transport,quantile95,DRO,8.475,311.90368901118666,307.8427612445794,317.88839277851855
20,transport,quantile95,DRO,8.549999999999999,310.0767945621058,298.9789655272054,315.8261588475934
20,transport,quantile95,DRO,8.625,324.53770279512344,313.87313045276875,333.1869219742054
20,transport,quantile95,DRO,8.7,344.4371014374918,338.4440105227095,354.75729412850427
20,transport,quantile95,DRO,8.775,351.3780691770229,336.7939890303855,354.45787376513
20,transport,quantile95,DRO,8.85,351.3780691770229,336.7939890303854,354.45787376513
20,transport,quantile95,DRO,8.924999999999999,340.2739426835809,331.78312548955955,348.90214076377123
20,transport,quantile95,DRO,9.0,339.0161673331384,331.68493669636206,344.02267364874047
20,transport,quantile95,ERM,0.0,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,0.075,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,0.15,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,0.22499999999999998,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,0.3,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,0.375,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,0.44999999999999996,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,0.525,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,0.6,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,0.6749999999999999,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,0.75,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,0.825,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,0.8999999999999999,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,0.975,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,1.05,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,1.125,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,1.2,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,1.275,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,1.3499999999999999,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,1.425,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,1.5,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,1.575,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,1.65,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,1.7249999999999999,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,1.7999999999999998,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,1.875,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,1.95,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,2.025,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,2.1,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,2.175,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,2.25,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,2.3249999999999997,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,2.4,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,2.475,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,2.55,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,2.625,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,2.6999999999999997,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,2.775,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,2.85,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,2.925,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,3.0,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,3.0749999999999997,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,3.15,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,3.225,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,3.3,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,3.375,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,3.4499999999999997,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,3.525,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,3.5999999999999996,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,3.675,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,3.75,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,3.8249999999999997,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,3.9,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,3.9749999999999996,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,4.05,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,4.125,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,4.2,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,4.2749999999999995,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,4.35,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,4.425,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,4.5,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,4.575,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,4.6499999999999995,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,4.725,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,4.8,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,4.875,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,4.95,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,5.0249999999999995,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,5.1,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,5.175,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,5.25,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,5.325,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,5.3999999999999995,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,5.475,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,5.55,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,5.625,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,5.7,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,5.7749999999999995,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,5.85,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,5.925,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,6.0,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,6.075,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,6.1499999999999995,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,6.225,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,6.3,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,6.375,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,6.45,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,6.5249999999999995,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,6.6,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,6.675,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,6.75,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,6.825,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,6.8999999999999995,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,6.975,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,7.05,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,7.125,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,7.199999999999999,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,7.2749999999999995,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,7.35,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,7.425,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,7.5,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,7.574999999999999,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,7.6499999999999995,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,7.725,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,7.8,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,7.875,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,7.949999999999999,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,8.025,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,8.1,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,8.174999999999999,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,8.25,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,8.325,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,8.4,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,8.475,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,8.549999999999999,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,8.625,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,8.7,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,8.775,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,8.85,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,8.924999999999999,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,ERM,9.0,273.41844623308384,272.09913030593526,281.2870872640683
20,transport,quantile95,RS,0.0,281.7169004603346,277.8865628464905,283.9589138299884
20,transport,quantile95,RS,0.075,273.4184462329992,272.09913030584613,281.28708726399583
20,transport,quantile95,RS,0.15,274.68512629528436,268.8441563913247,278.22279093955007
20,transport,quantile95,RS,0.22499999999999998,277.5548608413371,271.17858573283485,281.85463548349685
20,transport,quantile95,RS,0.3,285.1678400374842,281.910890859775,287.55427988487776
20,transport,quantile95,RS,0.375,284.0919382816943,277.4945629941722,286.4570543543089
20,transport,quantile95,RS,0.44999999999999996,279.39999059850027,274.9062599363674,286.04013666870816
20,transport,quantile95,RS,0.525,286.0776730379171,282.59720583382324,287.97910983882264
20,transport,quantile95,RS,0.6,289.9376148775116,285.5992527441932,295.7713795918253
20,transport,quantile95,RS,0.6749999999999999,291.65330902105273,286.7590176376898,297.30767601445274
20,transport,quantile95,RS,0.75,315.1855930534806,305.0747673119542,322.89343917399384
20,transport,quantile95,RS,0.825,300.9868294767824,289.36882111950746,305.81681070497046
20,transport,quantile95,RS,0.8999999999999999,306.171242309743,290.570819308557,309.9799242301211
20,transport,quantile95,RS,0.975,310.14998342951776,293.8427340761137,313.97616947431516
20,transport,quantile95,RS,1.05,293.1676834546625,287.40140133411353,297.3782128713413
20,transport,quantile95,RS,1.125,322.78565593335094,320.2536386733582,331.9959610625897
20,transport,quantile95,RS,1.2,323.42487908408754,315.3637192157973,328.2628413283416
20,transport,quantile95,RS,1.275,315.5851633449137,304.3016692544745,324.3345464620423
20,transport,quantile95,RS,1.3499999999999999,327.11958440116604,319.8281708388647,333.01889878272755
20,transport,quantile95,RS,1.425,330.9005020512286,323.1107679598643,335.88010341085027
20,transport,quantile95,RS,1.5,328.8964048216887,321.23956714828984,333.8868899577156
20,transport,quantile95,RS,1.575,329.9662051552846,323.1900372984304,337.52470517539786
20,transport,quantile95,RS,1.65,329.37715441863264,322.93093517546913,337.5612941389128
20,transport,quantile95,RS,1.7249999999999999,332.05736663179044,322.1362344997641,332.84193865455666
20,transport,quantile95,RS,1.7999999999999998,317.96607272680615,305.4675880274693,325.5511099090507
20,transport,quantile95,RS,1.875,319.2026483304549,314.273379536845,329.3542144230253
20,transport,quantile95,RS,1.95,325.2707220505376,319.6099756220442,333.54815269510044
20,transport,quantile95,RS,2.025,327.406389208141,319.9216859172077,333.83204085658963
20,transport,quantile95,RS,2.1,329.384854480749,322.94114867531596,337.573071813009
20,transport,quantile95,RS,2.175,313.6353487872025,309.61940452405264,318.7177509344836
20,transport,quantile95,RS,2.25,316.9570935488617,308.5848186574344,323.5880837855496
20,transport,quantile95,RS,2.3249999999999997,309.89703525433,304.0751049377637,316.87844681881495
20,transport,quantile95,RS,2.4,318.32205987646597,306.4645801591742,322.49915425475876
20,transport,quantile95,RS,2.475,318.3158727173962,306.2450539641342,322.2651639443631
20,transport,quantile95,RS,2.55,318.15695239860435,305.1838372802064,323.2264654571979
20,transport,quantile95,RS,2.625,302.979236009503,296.80077939924865,310.165792199443
20,transport,quantile95,RS,2.6999999999999997,312.68845193808625,304.6747880303113,315.1741362233921
20,transport,quantile95,RS,2.775,308.97837957937304,303.1878618252393,316.7784287441445
20,transport,quantile95,RS,2.85,312.7758579626937,304.7195899079804,315.12576050158077
20,transport,quantile95,RS,2.925,302.73917824778437,296.71029217739067,308.6486382432114
20,transport,quantile95,RS,3.0,302.70797277730685,296.63741168779785,307.5417884681595
20,transport,quantile95,RS,3.0749999999999997,306.0112447147536,299.92623933843225,314.2965410174202
20,transport,quantile95,RS,3.15,304.16657098756866,297.39572483982204,313.37856157679386
20,transport,quantile95,RS,3.225,305.70383133743326,299.50389319590556,314.11658587649634
20,transport,quantile95,RS,3.3,301.8593501326078,294.2911477753846,309.7206316012345
20,transport,quantile95,RS,3.375,304.75483151614856,298.31603431175114,312.2490863880247
20,transport,quantile95,RS,3.4499999999999997,303.8974233525543,297.99604546997193,311.8470165676071
20,transport,quantile95,RS,3.525,305.47724186746314,299.2193681756079,312.6481230497087
20,transport,quantile95,RS,3.5999999999999996,303.3140557983158,298.0368340352893,307.5658810074986
20,transport,quantile95,RS,3.675,303.94230646765567,293.8170770897795,307.88845832475863
20,transport,quantile95,RS,3.75,302.8096883954151,295.4021766695115,306.6745365872106
20,transport,quantile95,RS,3.8249999999999997,301.10845101074005,296.9477055848384,305.31210703030837
20,transport,quantile95,RS,3.9,307.96370146782414,302.75212102026615,315.7394991716893
20,transport,quantile95,RS,3.9749999999999996,301.81047583979876,297.497353151909,307.0863610595947
20,transport,quantile95,RS,4.05,303.1944822653691,297.105134278509,306.75986433469603
20,transport,quantile95,RS,4.125,302.0935755527167,293.77573397251206,307.89938315332466
20,transport,quantile95,RS,4.2,299.3335583342948,296.96612086535686,302.4514641259927
20,transport,quantile95,RS,4.2749999999999995,304.7875306029797,299.08883736875777,315.93769519130507
20,transport,quantile95,RS,4.35,308.6948983677897,301.4519998259524,316.1552903239447
20,transport,quantile95,RS,4.425,302.78989064986087,294.531627986504,308.6247664517334
20,transport,quantile95,RS,4.5,314.65431917936996,310.0393139520768,316.23627286483725
20,transport,quantile95,RS,4.575,312.4743372611422,304.3003113730485,317.09316944250133
20,transport,quantile95,RS,4.6499999999999995,313.21507947148586,310.159964457952,316.4766268567208
20,transport,quantile95,RS,4.725,305.25361353391594,298.53260000925246,315.65921334484455
20,transport,quantile95,RS,4.8,310.85295832072364,302.17348866614924,323.67480667039354
20,transport,quantile95,RS,4.875,314.72545069938053,310.40973152015636,316.20926360467314
20,transport,quantile95,RS,4.95,308.9549345523509,301.0836397643357,316.0686940059993
20,transport,quantile95,RS,5.0249999999999995,312.20057708132197,300.7672909988158,318.4365832239832
20,transport,quantile95,RS,5.1,306.727345977372,299.4229501342802,315.52265735626196
20,transport,quantile95,RS,5.175,311.76507348130616,309.512314372655,318.4465661830959
20,transport,quantile95,RS,5.25,315.3602823550078,308.8921808133913,329.0137285868711
20,transport,quantile95,RS,5.325,307.669326332461,298.96948260044303,315.061373556493
20,transport,quantile95,RS,5.3999999999999995,311.0775738585702,302.3353163875771,323.3988316038719
20,transport,quantile95,RS,5.475,307.49658556252086,299.21832755225245,315.31551014454544
20,transport,quantile95,RS,5.55,310.8740166435003,305.324439968322,316.19562690054556
20,transport,quantile95,RS,5.625,329.4227214449892,321.96976638992106,335.21841001509875
20,transport,quantile95,RS,5.7,311.2349840451819,302.46478057253904,322.9771412010672
20,transport,quantile95,RS,5.7749999999999995,342.8594142041411,337.6888689873022,351.03427242135547
20,transport,quantile95,RS,5.85,339.788707688388,334.6129820113104,341.79853282965405
20,transport,quantile95,RS,5.925,350.88394249515363,344.513098916763,361.07676979149574
20,transport,quantile95,RS,6.0,330.2330540683159,322.73672773695847,335.25037359205544
20,transport,quantile95,RS,6.075,309.5427971293005,305.1652673032386,327.9231265738439
20,transport,quantile95,RS,6.1499999999999995,325.4986391501795,317.67335962556905,335.03695456577947
20,transport,quantile95,RS,6.225,309.8398787243363,305.3041584831967,328.56060343114984
20,transport,quantile95,RS,6.3,354.45945941081885,345.6385620657653,364.0166905840916
20,transport,quantile95,RS,6.375,307.1495906956508,299.8387716228662,315.83415086520506
20,transport,quantile95,RS,6.45,311.808836951108,301.77298933604766,320.27868305965546
20,transport,quantile95,RS,6.5249999999999995,355.3970017526256,338.954604688221,358.3680362832751
20,transport,quantile95,RS,6.6,339.5573559433668,336.08187770673413,346.16352597694083
20,transport,quantile95,RS,6.675,343.58418168352085,338.11462860699464,353.56198176123013
20,transport,quantile95,RS,6.75,338.5302111406328,331.651995900803,344.33549061202814
20,transport,quantile95,RS,6.825,343.3033374676526,331.5091035507634,349.06236930590904
20,transport,quantile95,RS,6.8999999999999995,355.0166560757112,345.13795090277375,364.1425487374033
20,transport,quantile95,RS,6.975,327.58604477496857,325.08202464209444,336.8097938628486
20,transport,quantile95,RS,7.05,341.6672765976608,337.08635036868725,350.437383189783
20,transport,quantile95,RS,7.125,333.6343321074451,326.54641711375393,337.19255369847906
20,transport,quantile95,RS,7.199999999999999,335.91835121175507,326.9835999793578,338.9265741271499
20,transport,quantile95,RS,7.2749999999999995,335.8393975172286,326.4218666971894,338.1409848700651
20,transport,quantile95,RS,7.35,337.0545278971246,334.8404194233267,346.9078711177389
20,transport,quantile95,RS,7.425,340.8376151935103,331.06876288387747,348.45784408154424
20,transport,quantile95,RS,7.5,326.01251084938053,322.0390118973919,334.97537938649367
20,transport,quantile95,RS,7.574999999999999,322.5908023198141,314.3869371360709,324.36999535935325
20,transport,quantile95,RS,7.6499999999999995,356.62658035542324,340.6208711119081,361.1689799606439
20,transport,quantile95,RS,7.725,336.10320560980125,326.49489628026845,338.59442546133835
20,transport,quantile95,RS,7.8,352.5558517910351,336.7667858648776,354.90713212978125
20,transport,quantile95,RS,7.875,337.3980884283473,333.34587606709454,346.23975049439474
20,transport,quantile95,RS,7.949999999999999,330.51318543386145,326.27715829933754,336.4394507750475
20,transport,quantile95,RS,8.025,302.0778831184059,299.890428006249,306.6279960530613
20,transport,quantile95,RS,8.1,355.3924883597765,338.8629949669204,358.2979344539751
20,transport,quantile95,RS,8.174999999999999,326.8187087357133,323.4430887802276,336.28803392984554
20,transport,quantile95,RS,8.25,316.18968982889317,311.4252662702999,318.7931867589521
20,transport,quantile95,RS,8.325,294.9217992912551,289.25152463822485,301.9286497099715
20,transport,quantile95,RS,8.4,310.50841831266655,302.7257321799442,321.9179084402378
20,transport,quantile95,RS,8.475,295.1009132424281,288.63026124119995,301.9145639104451
20,transport,quantile95,RS,8.549999999999999,299.53595683967325,287.27169230903803,302.0427045369358
20,transport,quantile95,RS,8.625,306.4941247024132,305.1461838791808,312.6060062894471
20,transport,quantile95,RS,8.7,313.328123351048,310.3944018978353,319.08982633891236
20,transport,quantile95,RS,8.775,304.8092547458781,299.2651135620926,314.98053208560316
20,transport,quantile95,RS,8.85,293.93666186846815,282.57733384308415,299.4302181286548
20,transport,quantile95,RS,8.924999999999999,293.70597942030366,283.83477354919063,300.95700495580184
20,transport,quantile95,RS,9.0,303.02840725194704,297.10443563912463,312.76871713888255


==> anc/experimental_data/all_results_long_c25.csv <==
c,comp,metric,method,k,center,lower,upper
25,emergency,mean,DRO,0.0,1136.2623276307759,1102.5630044949685,1169.9616507665833
25,emergency,mean,DRO,0.075,1136.2623276307759,1102.5630044949685,1169.9616507665833
25,emergency,mean,DRO,0.15,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,DRO,0.22499999999999998,1136.2623276307754,1102.563004494968,1169.9616507665828
25,emergency,mean,DRO,0.3,1136.2623276307754,1102.563004494968,1169.9616507665828
25,emergency,mean,DRO,0.375,1136.2623276307759,1102.5630044949685,1169.9616507665833
25,emergency,mean,DRO,0.44999999999999996,1136.262327630775,1102.5630044949676,1169.9616507665824
25,emergency,mean,DRO,0.525,1105.351567359028,1071.8170956009617,1138.8860391170942
25,emergency,mean,DRO,0.6,1105.351567359028,1071.8170956009617,1138.8860391170942
25,emergency,mean,DRO,0.6749999999999999,1105.3515673590284,1071.8170956009621,1138.8860391170947
25,emergency,mean,DRO,0.75,1105.3515673590293,1071.817095600963,1138.8860391170956
25,emergency,mean,DRO,0.825,1105.3515673590284,1071.8170956009621,1138.8860391170947
25,emergency,mean,DRO,0.8999999999999999,1105.3515673590284,1071.8170956009621,1138.8860391170947
25,emergency,mean,DRO,0.975,1105.351567359028,1071.8170956009617,1138.8860391170942
25,emergency,mean,DRO,1.05,1108.674664408949,1075.1219052478334,1142.2274235700645
25,emergency,mean,DRO,1.125,1110.150290229022,1076.5893961247295,1143.7111843333143
25,emergency,mean,DRO,1.2,1112.980408053187,1079.403887114398,1146.5569289919758
25,emergency,mean,DRO,1.275,1112.9804080531885,1079.4038871143996,1146.5569289919774
25,emergency,mean,DRO,1.3499999999999999,1085.7273567350078,1052.3031925617265,1119.151520908289
25,emergency,mean,DRO,1.425,1079.596509149893,1046.208525757375,1112.9844925424113
25,emergency,mean,DRO,1.5,1075.4809460152399,1042.1175131948235,1108.8443788356562
25,emergency,mean,DRO,1.575,1073.9109299783966,1040.556863566221,1107.2649963905722
25,emergency,mean,DRO,1.65,1059.0605766725466,1025.7991143721197,1092.3220389729736
25,emergency,mean,DRO,1.7249999999999999,1030.704585644335,997.6324871869994,1063.776684101671
25,emergency,mean,DRO,1.7999999999999998,1030.7045856443358,997.632487187,1063.7766841016717
25,emergency,mean,DRO,1.875,1030.7045856443353,997.6324871869996,1063.7766841016712
25,emergency,mean,DRO,1.95,994.3763342471987,961.5613747811657,1027.1912937132317
25,emergency,mean,DRO,2.025,994.3763342471979,961.5613747811649,1027.1912937132308
25,emergency,mean,DRO,2.1,994.3763342471998,961.5613747811668,1027.1912937132329
25,emergency,mean,DRO,2.175,994.3763342471973,961.5613747811643,1027.1912937132304
25,emergency,mean,DRO,2.25,994.3763342471987,961.5613747811657,1027.1912937132317
25,emergency,mean,DRO,2.3249999999999997,994.3763342471977,961.5613747811648,1027.1912937132308
25,emergency,mean,DRO,2.4,994.3763342471991,961.5613747811661,1027.1912937132322
25,emergency,mean,DRO,2.475,952.3956527018382,919.903622015781,984.8876833878954
25,emergency,mean,DRO,2.55,952.3956527018458,919.9036220157886,984.887683387903
25,emergency,mean,DRO,2.625,952.395652701849,919.9036220157917,984.8876833879063
25,emergency,mean,DRO,2.6999999999999997,952.7458267506967,920.2510128142776,985.2406406871157
25,emergency,mean,DRO,2.775,944.5705326724653,912.1405029663705,977.0005623785602
25,emergency,mean,DRO,2.85,942.9739418415425,910.556664475427,975.3912192076579
25,emergency,mean,DRO,2.925,942.2938047066855,909.8819547221163,974.7056546912546
25,emergency,mean,DRO,3.0,938.9866331692448,906.6013060046092,971.3719603338803
25,emergency,mean,DRO,3.0749999999999997,936.5628733517141,904.1970417264589,968.9287049769692
25,emergency,mean,DRO,3.15,936.5628733517126,904.1970417264574,968.9287049769678
25,emergency,mean,DRO,3.225,936.5628733517125,904.1970417264573,968.9287049769677
25,emergency,mean,DRO,3.3,936.5628733517149,904.1970417264597,968.92870497697
25,emergency,mean,DRO,3.375,936.5628733517118,904.1970417264566,968.928704976967
25,emergency,mean,DRO,3.4499999999999997,936.5628733517129,904.1970417264578,968.9287049769681
25,emergency,mean,DRO,3.525,936.5628733517127,904.1970417264575,968.9287049769679
25,emergency,mean,DRO,3.5999999999999996,936.562873351712,904.1970417264569,968.9287049769672
25,emergency,mean,DRO,3.675,936.562873351712,904.1970417264569,968.9287049769672
25,emergency,mean,DRO,3.75,936.5628733517134,904.1970417264582,968.9287049769686
25,emergency,mean,DRO,3.8249999999999997,936.5628733517125,904.1970417264573,968.9287049769677
25,emergency,mean,DRO,3.9,936.562873351712,904.1970417264569,968.9287049769672
25,emergency,mean,DRO,3.9749999999999996,936.562873351712,904.1970417264569,968.9287049769672
25,emergency,mean,DRO,4.05,936.5628733517126,904.1970417264574,968.9287049769678
25,emergency,mean,DRO,4.125,936.5628733517121,904.197041726457,968.9287049769673
25,emergency,mean,DRO,4.2,936.5628733517124,904.1970417264572,968.9287049769675
25,emergency,mean,DRO,4.2749999999999995,936.5628733517127,904.1970417264575,968.9287049769679
25,emergency,mean,DRO,4.35,936.5628733517127,904.1970417264575,968.9287049769679
25,emergency,mean,DRO,4.425,936.5628733517127,904.1970417264575,968.9287049769679
25,emergency,mean,DRO,4.5,936.5628733517126,904.1970417264574,968.9287049769678
25,emergency,mean,DRO,4.575,936.5628733517125,904.1970417264573,968.9287049769677
25,emergency,mean,DRO,4.6499999999999995,936.5628733517124,904.1970417264572,968.9287049769675
25,emergency,mean,DRO,4.725,936.5628733517127,904.1970417264575,968.9287049769679
25,emergency,mean,DRO,4.8,936.5628733517132,904.197041726458,968.9287049769683
25,emergency,mean,DRO,4.875,936.5628733517123,904.1970417264571,968.9287049769674
25,emergency,mean,DRO,4.95,936.5628733517125,904.1970417264573,968.9287049769677
25,emergency,mean,DRO,5.0249999999999995,936.5628733517158,904.1970417264606,968.928704976971
25,emergency,mean,DRO,5.1,936.5628733517128,904.1970417264577,968.928704976968
25,emergency,mean,DRO,5.175,936.5628733517135,904.1970417264583,968.9287049769687
25,emergency,mean,DRO,5.25,936.5628733517129,904.1970417264578,968.9287049769681
25,emergency,mean,DRO,5.325,936.5628733517124,904.1970417264572,968.9287049769675
25,emergency,mean,DRO,5.3999999999999995,936.5628733517115,904.1970417264563,968.9287049769666
25,emergency,mean,DRO,5.475,936.5628733517119,904.1970417264567,968.9287049769671
25,emergency,mean,DRO,5.55,931.9734713114542,899.6447821037659,964.3021605191425
25,emergency,mean,DRO,5.625,931.9734713114541,899.6447821037658,964.3021605191424
25,emergency,mean,DRO,5.7,931.9734713114535,899.6447821037652,964.3021605191418
25,emergency,mean,DRO,5.7749999999999995,931.9734713114547,899.6447821037664,964.302160519143
25,emergency,mean,DRO,5.85,931.9734713114537,899.6447821037655,964.302160519142
25,emergency,mean,DRO,5.925,931.9734713114553,899.644782103767,964.3021605191436
25,emergency,mean,DRO,6.0,931.973471311452,899.6447821037638,964.3021605191403
25,emergency,mean,DRO,6.075,931.9734713114548,899.6447821037665,964.3021605191431
25,emergency,mean,DRO,6.1499999999999995,931.973471311453,899.6447821037647,964.3021605191412
25,emergency,mean,DRO,6.225,931.9734713114549,899.6447821037666,964.3021605191432
25,emergency,mean,DRO,6.3,931.9734713114526,899.6447821037643,964.3021605191409
25,emergency,mean,DRO,6.375,931.9734713114537,899.6447821037655,964.302160519142
25,emergency,mean,DRO,6.45,931.5286506692904,899.2035640082439,963.8537373303369
25,emergency,mean,DRO,6.5249999999999995,931.5286506692898,899.2035640082433,963.8537373303363
25,emergency,mean,DRO,6.6,931.5286506692904,899.2035640082439,963.8537373303369
25,emergency,mean,DRO,6.675,909.0851099807873,876.9471295383008,941.2230904232737
25,emergency,mean,DRO,6.75,905.7576975432075,873.6476866536725,937.8677084327426
25,emergency,mean,DRO,6.825,904.1336033922322,872.0373106080181,936.2298961764463
25,emergency,mean,DRO,6.8999999999999995,901.1042258244379,869.0338402460231,933.1746114028526
25,emergency,mean,DRO,6.975,894.5043776349733,862.4916030404311,926.5171522295154
25,emergency,mean,DRO,7.05,893.4731285245206,861.4694080886343,925.4768489604069
25,emergency,mean,DRO,7.125,893.4731285245216,861.4694080886353,925.4768489604079
25,emergency,mean,DRO,7.199999999999999,891.0071831552242,859.0250812319613,922.9892850784871
25,emergency,mean,DRO,7.2749999999999995,881.9823767222688,850.0796568607408,913.8850965837968
25,emergency,mean,DRO,7.35,881.9217847488742,850.0196027772702,913.8239667204782
25,emergency,mean,DRO,7.425,881.9217847488771,850.0196027772731,913.8239667204812
25,emergency,mean,DRO,7.5,881.921784748872,850.019602777268,913.823966720476
25,emergency,mean,DRO,7.574999999999999,881.6910968952444,849.7909625415358,913.591231248953
25,emergency,mean,DRO,7.6499999999999995,876.5030849896012,844.648893230134,908.3572767490684
25,emergency,mean,DRO,7.725,875.4968862026346,843.6515811172758,907.3421912879935
25,emergency,mean,DRO,7.8,874.3023658351282,842.4676615273603,906.137070142896
25,emergency,mean,DRO,7.875,856.117324838458,824.4469167949912,887.7877328819247
25,emergency,mean,DRO,7.949999999999999,847.9267487230911,816.3322082696642,879.521289176518
25,emergency,mean,DRO,8.025,847.9267487230885,816.3322082696616,879.5212891765154
25,emergency,mean,DRO,8.1,847.9267487230865,816.3322082696595,879.5212891765134
25,emergency,mean,DRO,8.174999999999999,847.9267487230875,816.3322082696606,879.5212891765144
25,emergency,mean,DRO,8.25,847.9267487230843,816.3322082696574,879.5212891765112
25,emergency,mean,DRO,8.325,847.9267487230951,816.3322082696681,879.5212891765221
25,emergency,mean,DRO,8.4,847.9267487230878,816.3322082696609,879.5212891765148
25,emergency,mean,DRO,8.475,847.9267487230887,816.3322082696618,879.5212891765157
25,emergency,mean,DRO,8.549999999999999,847.9267487230876,816.3322082696607,879.5212891765145
25,emergency,mean,DRO,8.625,847.9267487230887,816.3322082696618,879.5212891765157
25,emergency,mean,DRO,8.7,845.6020037634329,814.0291807891272,877.1748267377386
25,emergency,mean,DRO,8.775,845.6020037634327,814.0291807891269,877.1748267377384
25,emergency,mean,DRO,8.85,845.6020037634324,814.0291807891267,877.1748267377382
25,emergency,mean,DRO,8.924999999999999,843.9936854598087,812.4360477685893,875.5513231510281
25,emergency,mean,DRO,9.0,840.5552131561817,809.0302067377376,872.0802195746259
25,emergency,mean,ERM,0.0,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,0.075,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,0.15,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,0.22499999999999998,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,0.3,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,0.375,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,0.44999999999999996,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,0.525,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,0.6,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,0.6749999999999999,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,0.75,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,0.825,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,0.8999999999999999,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,0.975,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,1.05,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,1.125,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,1.2,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,1.275,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,1.3499999999999999,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,1.425,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,1.5,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,1.575,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,1.65,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,1.7249999999999999,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,1.7999999999999998,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,1.875,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,1.95,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,2.025,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,2.1,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,2.175,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,2.25,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,2.3249999999999997,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,2.4,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,2.475,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,2.55,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,2.625,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,2.6999999999999997,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,2.775,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,2.85,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,2.925,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,3.0,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,3.0749999999999997,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,3.15,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,3.225,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,3.3,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,3.375,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,3.4499999999999997,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,3.525,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,3.5999999999999996,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,3.675,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,3.75,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,3.8249999999999997,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,3.9,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,3.9749999999999996,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,4.05,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,4.125,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,4.2,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,4.2749999999999995,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,4.35,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,4.425,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,4.5,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,4.575,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,4.6499999999999995,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,4.725,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,4.8,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,4.875,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,4.95,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,5.0249999999999995,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,5.1,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,5.175,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,5.25,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,5.325,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,5.3999999999999995,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,5.475,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,5.55,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,5.625,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,5.7,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,5.7749999999999995,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,5.85,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,5.925,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,6.0,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,6.075,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,6.1499999999999995,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,6.225,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,6.3,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,6.375,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,6.45,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,6.5249999999999995,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,6.6,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,6.675,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,6.75,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,6.825,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,6.8999999999999995,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,6.975,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,7.05,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,7.125,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,7.199999999999999,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,7.2749999999999995,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,7.35,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,7.425,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,7.5,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,7.574999999999999,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,7.6499999999999995,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,7.725,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,7.8,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,7.875,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,7.949999999999999,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,8.025,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,8.1,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,8.174999999999999,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,8.25,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,8.325,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,8.4,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,8.475,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,8.549999999999999,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,8.625,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,8.7,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,8.775,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,8.85,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,8.924999999999999,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,ERM,9.0,1136.2623276307763,1102.563004494969,1169.9616507665837
25,emergency,mean,RS,0.0,936.562873351712,904.1970417264569,968.9287049769672
25,emergency,mean,RS,0.075,936.5628733517144,904.1970417264592,968.9287049769696
25,emergency,mean,RS,0.15,936.5628733517127,904.1970417264575,968.9287049769679
25,emergency,mean,RS,0.22499999999999998,936.5628733517141,904.1970417264589,968.9287049769692
25,emergency,mean,RS,0.3,936.5628733517129,904.1970417264578,968.9287049769681
25,emergency,mean,RS,0.375,936.562873351712,904.1970417264569,968.9287049769672
25,emergency,mean,RS,0.44999999999999996,890.9544288198286,858.9727888912656,922.9360687483917
25,emergency,mean,RS,0.525,897.5125568126433,865.4735074686342,929.5516061566524
25,emergency,mean,RS,0.6,917.2640859479462,885.0570231587837,949.4711487371087
25,emergency,mean,RS,0.6749999999999999,930.5211517481678,898.204219818387,962.8380836779486
25,emergency,mean,RS,0.75,909.0211278194417,876.8836859351687,941.1585697037148
25,emergency,mean,RS,0.825,847.9267487230866,816.3322082696596,879.5212891765135
25,emergency,mean,RS,0.8999999999999999,847.9267487230878,816.3322082696609,879.5212891765148
25,emergency,mean,RS,0.975,835.279631447437,803.8055020267352,866.7537608681389
25,emergency,mean,RS,1.05,871.6081609725217,839.7976265506499,903.4186953943935
25,emergency,mean,RS,1.125,838.9817458075216,807.4716741527002,870.4918174623431
25,emergency,mean,RS,1.2,847.9267487230871,816.3322082696602,879.5212891765141
25,emergency,mean,RS,1.275,768.7986339105591,738.0164275378269,799.5808402832914
25,emergency,mean,RS,1.3499999999999999,762.0394790098434,731.3317465192986,792.7472115003882
25,emergency,mean,RS,1.425,807.6603118564473,776.4642540783005,838.856369634594
25,emergency,mean,RS,1.5,782.4514007848069,751.52005390854,813.3827476610737
25,emergency,mean,RS,1.575,790.2494821483706,759.2357766495338,821.2631876472074
25,emergency,mean,RS,1.65,837.990253136863,806.4897013502554,869.4908049234706
25,emergency,mean,RS,1.7249999999999999,793.7813027341377,762.730148423618,824.8324570446575
25,emergency,mean,RS,1.7999999999999998,815.5529596747289,784.2766072357548,846.8293121137029
25,emergency,mean,RS,1.875,730.8700426733308,700.519816143306,761.2202692033555
25,emergency,mean,RS,1.95,762.765116444524,732.0493761307355,793.4808567583125
25,emergency,mean,RS,2.025,742.5723655291282,712.0859398853721,773.0587911728843
25,emergency,mean,RS,2.1,710.0761284504665,679.9733502196528,740.1789066812802
25,emergency,mean,RS,2.175,711.3844383217945,681.2658615136003,741.5030151299887
25,emergency,mean,RS,2.25,653.9191856284149,624.5514415682792,683.2869296885506
25,emergency,mean,RS,2.3249999999999997,704.8706927639441,674.8314430055133,734.909942522375
25,emergency,mean,RS,2.4,681.5841564479853,651.839485445978,711.3288274499926
25,emergency,mean,RS,2.475,700.7305435311667,670.7425196100861,730.7185674522474
25,emergency,mean,RS,2.55,666.1924763341385,636.6528497511603,695.7321029171168
25,emergency,mean,RS,2.625,669.2215075722502,639.64015862497,698.8028565195303
25,emergency,mean,RS,2.6999999999999997,715.0254342577376,684.8633763554989,745.1874921599764
25,emergency,mean,RS,2.775,636.591607217662,607.4743856056042,665.7088288297199
25,emergency,mean,RS,2.85,694.1546375720691,664.2496569755419,724.0596181685962
25,emergency,mean,RS,2.925,647.8820201675944,618.6001940212901,677.1638463138987
25,emergency,mean,RS,3.0,644.276071188275,615.0457763317028,673.5063660448471
25,emergency,mean,RS,3.0749999999999997,588.5445945137327,560.1804988048364,616.908690222629
25,emergency,mean,RS,3.15,650.1554327142416,620.841196798685,679.4696686297981
25,emergency,mean,RS,3.225,594.4726918348944,566.0123891819406,622.9329944878481
25,emergency,mean,RS,3.3,613.731050373355,584.9642548577127,642.4978458889972
25,emergency,mean,RS,3.375,538.9570682034495,511.46420519718004,566.4499312097189
25,emergency,mean,RS,3.4499999999999997,650.171790395945,620.8573210039834,679.4862597879065
25,emergency,mean,RS,3.525,620.1891990078394,591.3224009265803,649.0559970890986
25,emergency,mean,RS,3.5999999999999996,548.6059514005204,520.9369172942324,576.2749855068084
25,emergency,mean,RS,3.675,545.7685231284711,518.1510364572921,573.3860097996501
25,emergency,mean,RS,3.75,572.4302727168017,544.3362183399265,600.5243270936769
25,emergency,mean,RS,3.8249999999999997,547.5171831695343,519.8679376629628,575.1664286761057
25,emergency,mean,RS,3.9,557.5577906114687,529.7266655087589,585.3889157141786
25,emergency,mean,RS,3.9749999999999996,498.3421517446224,471.62278778346143,525.0615157057833
25,emergency,mean,RS,4.05,498.26554720228097,471.54774832236706,524.9833460821949
25,emergency,mean,RS,4.125,531.4897574169936,504.1340730419611,558.8454417920261
25,emergency,mean,RS,4.2,484.3992801997476,457.9715605317798,510.82699986771536
25,emergency,mean,RS,4.2749999999999995,527.3246003803,500.0452160494793,554.6039847111207
25,emergency,mean,RS,4.35,527.3000789262517,500.0211432930263,554.5790145594771
25,emergency,mean,RS,4.425,496.7453401191034,470.0585692320831,523.4321110061237
25,emergency,mean,RS,4.5,475.44396852608696,449.2102336387164,501.67770341345755
25,emergency,mean,RS,4.575,492.4927106953777,465.89392249513793,519.0914988956175
25,emergency,mean,RS,4.6499999999999995,453.14967934124826,427.41855567629176,478.88080300620476
25,emergency,mean,RS,4.725,488.9157552065909,462.39200514099304,515.4395052721889
25,emergency,mean,RS,4.8,445.4146503985425,419.86219958852854,470.96710120855647
25,emergency,mean,RS,4.875,480.74908816460834,454.3997090670186,507.0984672621981
25,emergency,mean,RS,4.95,464.76047495485136,438.76342316097947,490.75752674872325
25,emergency,mean,RS,5.0249999999999995,415.7017785014865,390.8759828674627,440.5275741355103
25,emergency,mean,RS,5.1,487.8256892057265,461.32505912194597,514.3263192895071
25,emergency,mean,RS,5.175,505.46599699550535,478.6026938326161,532.3293001583945
25,emergency,mean,RS,5.25,455.9980457530441,430.2013894736898,481.7947020323984
25,emergency,mean,RS,5.325,443.4953334418644,417.98785802286915,469.0028088608596
25,emergency,mean,RS,5.3999999999999995,428.1527944581955,403.01250616414313,453.29308275224787
25,emergency,mean,RS,5.475,449.76550427582083,424.11212751302116,475.4188810386205
25,emergency,mean,RS,5.55,402.3844614442975,377.9211357062279,426.84778718236703
25,emergency,mean,RS,5.625,427.6754592699036,402.5469699760977,452.8039485637095
25,emergency,mean,RS,5.7,390.9496187669296,366.8093205931893,415.08991694066987
25,emergency,mean,RS,5.7749999999999995,389.0495480794811,364.9636193819373,413.1354767770249
25,emergency,mean,RS,5.85,445.7366096888484,420.176630497956,471.29658887974074
25,emergency,mean,RS,5.925,387.53412140995033,363.49166760747886,411.5765752124218
25,emergency,mean,RS,6.0,397.92336825560074,373.58506461522813,422.26167189597334
25,emergency,mean,RS,6.075,349.43982599202786,326.52830759534373,372.351344388712
25,emergency,mean,RS,6.1499999999999995,407.0335658900755,382.44045045013615,431.6266813300149
25,emergency,mean,RS,6.225,345.28671311976245,322.50567669792736,368.06774954159755
25,emergency,mean,RS,6.3,418.2790273365079,393.3868013961339,443.17125327688194
25,emergency,mean,RS,6.375,345.4046053810535,322.619842810884,368.189367951223
25,emergency,mean,RS,6.45,371.310789708264,347.73626065157447,394.8853187649535
25,emergency,mean,RS,6.5249999999999995,315.2488743134716,293.44640904488404,337.0513395820592
25,emergency,mean,RS,6.6,335.22262953473535,312.762320790128,357.6829382793427
25,emergency,mean,RS,6.675,398.23423947277456,373.8872071092316,422.5812718363175
25,emergency,mean,RS,6.75,351.00792347348926,328.04748533426783,373.9683616127107
25,emergency,mean,RS,6.825,318.0710510375899,296.174601651183,339.96750042399674
25,emergency,mean,RS,6.8999999999999995,322.75542127065626,300.70372057214973,344.8071219691628
25,emergency,mean,RS,6.975,310.0777084488308,288.4475843594516,331.70783253820997
25,emergency,mean,RS,7.05,317.96332986732756,296.0704611871339,339.8561985475212
25,emergency,mean,RS,7.125,375.26241381284825,351.57297928040026,398.95184834529624
25,emergency,mean,RS,7.199999999999999,336.2849285792424,313.7903163714809,358.77954078700384
25,emergency,mean,RS,7.2749999999999995,255.90649051341353,236.1527491138236,275.6602319130035
25,emergency,mean,RS,7.35,269.24487534645505,249.01613337615905,289.4736173167511
25,emergency,mean,RS,7.425,312.02165120108526,290.3265532348507,333.71674916731985
25,emergency,mean,RS,7.5,242.78948890959222,223.51868443841175,262.0602933807727
25,emergency,mean,RS,7.574999999999999,320.7136122163531,298.72964339960913,342.6975810330971
25,emergency,mean,RS,7.6499999999999995,316.80591766834135,294.951600300316,338.6602350363667
25,emergency,mean,RS,7.725,265.16719167413197,245.08055953347875,285.25382381478516
25,emergency,mean,RS,7.8,243.95214041555295,224.63851633371888,263.265764497387
25,emergency,mean,RS,7.875,248.8263937432764,229.33328253609503,268.31950495045777
25,emergency,mean,RS,7.949999999999999,238.6782170442662,219.5585346354044,257.797899453128
25,emergency,mean,RS,8.025,303.25347394189833,281.85192321717506,324.6550246666216
25,emergency,mean,RS,8.1,223.02910655967193,204.4996401490137,241.55857297033018
25,emergency,mean,RS,8.174999999999999,277.64675182623637,257.12523853801514,298.1682651144576
25,emergency,mean,RS,8.25,239.3304283168535,220.1868406684001,258.47401596530693
25,emergency,mean,RS,8.325,241.4456825716698,222.22432315277172,260.6670419905679
25,emergency,mean,RS,8.4,211.78333380972967,193.6988154551328,229.86785216432654
25,emergency,mean,RS,8.475,261.0031159054726,241.06366118184675,280.94257062909844
25,emergency,mean,RS,8.549999999999999,220.64899717883353,202.21177317381463,239.08622118385242
25,emergency,mean,RS,8.625,214.04813569792566,195.87275005079908,232.22352134505223
25,emergency,mean,RS,8.7,185.3312155682139,168.35276048837198,202.30967064805583
25,emergency,mean,RS,8.775,209.6190454001843,191.62213263826558,227.615958162103
25,emergency,mean,RS,8.85,196.75756301042372,179.29046796371563,214.22465805713182
25,emergency,mean,RS,8.924999999999999,157.65880725840364,141.954365345788,173.36324917101928
25,emergency,mean,RS,9.0,229.17106813883686,210.40626561070223,247.93587066697148
25,emergency,quantile95,DRO,0.0,2234.576248932726,2219.0349489469986,2268.933589659221
25,emergency,quantile95,DRO,0.075,2234.5762489327267,2219.034948946999,2268.933589659221
25,emergency,quantile95,DRO,0.15,2234.5762489327267,2219.0349489469995,2268.933589659222
25,emergency,quantile95,DRO,0.22499999999999998,2234.576248932726,2219.0349489469986,2268.933589659221
25,emergency,quantile95,DRO,0.3,2234.576248932726,2219.0349489469986,2268.933589659221
25,emergency,quantile95,DRO,0.375,2234.5762489327262,2219.0349489469986,2268.933589659221
25,emergency,quantile95,DRO,0.44999999999999996,2234.5762489327253,2219.0349489469977,2268.93358965922
25,emergency,quantile95,DRO,0.525,2201.839352057123,2186.298052071396,2236.196692783618
25,emergency,quantile95,DRO,0.6,2201.839352057123,2186.298052071396,2236.196692783618
25,emergency,quantile95,DRO,0.6749999999999999,2201.839352057123,2186.298052071396,2236.1966927836183
25,emergency,quantile95,DRO,0.75,2201.839352057124,2186.298052071397,2236.1966927836193
25,emergency,quantile95,DRO,0.825,2201.8393520571235,2186.298052071396,2236.1966927836183
25,emergency,quantile95,DRO,0.8999999999999999,2201.839352057123,2186.298052071396,2236.1966927836183
25,emergency,quantile95,DRO,0.975,2201.839352057123,2186.298052071396,2236.1966927836183
25,emergency,quantile95,DRO,1.05,2205.367055931774,2189.8257559460462,2239.7243966582687
25,emergency,quantile95,DRO,1.125,2206.9335376940594,2191.3922377083322,2241.2908784205547
25,emergency,quantile95,DRO,1.2,2209.9379090572916,2194.3966090715644,2244.295249783787
25,emergency,quantile95,DRO,1.275,2209.9379090572934,2194.396609071566,2244.2952497837887
25,emergency,quantile95,DRO,1.3499999999999999,2180.970268371169,2165.4289683854417,2215.327609097664
25,emergency,quantile95,DRO,1.425,2174.4272079815055,2158.8859079957783,2208.784548708001
25,emergency,quantile95,DRO,1.5,2170.0308612153085,2154.4895612295813,2204.3882019418033
25,emergency,quantile95,DRO,1.575,2168.353493654578,2152.812193668851,2202.7108343810733
25,emergency,quantile95,DRO,1.65,2152.43510802818,2136.8938080424527,2186.792448754675
25,emergency,quantile95,DRO,1.7249999999999999,2121.8591495966507,2106.3178496109235,2156.216490323146
25,emergency,quantile95,DRO,1.7999999999999998,2121.8591495966516,2106.3178496109244,2156.216490323147
25,emergency,quantile95,DRO,1.875,2121.859149596651,2106.317849610924,2156.216490323146
25,emergency,quantile95,DRO,1.95,2082.441011305697,2066.89971131997,2116.798352032192
25,emergency,quantile95,DRO,2.025,2082.441011305696,2066.899711319969,2116.7983520321914
25,emergency,quantile95,DRO,2.1,2082.441011305698,2066.8997113199707,2116.798352032193
25,emergency,quantile95,DRO,2.175,2082.441011305695,2066.899711319968,2116.7983520321905
25,emergency,quantile95,DRO,2.25,2082.441011305697,2066.8997113199694,2116.7983520321923
25,emergency,quantile95,DRO,2.3249999999999997,2082.441011305696,2066.8997113199684,2116.7983520321914
25,emergency,quantile95,DRO,2.4,2082.4410113056974,2066.89971131997,2116.7983520321923
25,emergency,quantile95,DRO,2.475,2036.4586849393784,2020.9173849536512,2070.816025665874
25,emergency,quantile95,DRO,2.55,2036.4586849393863,2020.9173849536596,2070.816025665882
25,emergency,quantile95,DRO,2.625,2036.4586849393902,2020.9173849536633,2070.8160256658857
25,emergency,quantile95,DRO,2.6999999999999997,2036.8439149161202,2021.3026149303928,2071.2012556426157
25,emergency,quantile95,DRO,2.775,2027.8500585350944,2012.3087585493672,2062.2073992615897
25,emergency,quantile95,DRO,2.85,2026.091698589144,2010.5503986034169,2060.4490393156393
25,emergency,quantile95,DRO,2.925,2025.3426488811517,2009.8013488954246,2059.699989607647
25,emergency,quantile95,DRO,3.0,2021.6981624917655,2006.1568625060384,2056.055503218261
25,emergency,quantile95,DRO,3.0749999999999997,2019.0258804437715,2003.4845804580443,2053.3832211702666
25,emergency,quantile95,DRO,3.15,2019.0258804437697,2003.4845804580427,2053.383221170265
25,emergency,quantile95,DRO,3.225,2019.0258804437697,2003.4845804580425,2053.3832211702647
25,emergency,quantile95,DRO,3.3,2019.0258804437722,2003.4845804580452,2053.3832211702675
25,emergency,quantile95,DRO,3.375,2019.0258804437688,2003.4845804580416,2053.383221170264
25,emergency,quantile95,DRO,3.4499999999999997,2019.0258804437701,2003.484580458043,2053.3832211702656
25,emergency,quantile95,DRO,3.525,2019.0258804437697,2003.4845804580427,2053.383221170265
25,emergency,quantile95,DRO,3.5999999999999996,2019.0258804437692,2003.484580458042,2053.3832211702647
25,emergency,quantile95,DRO,3.675,2019.0258804437692,2003.484580458042,2053.3832211702647
25,emergency,quantile95,DRO,3.75,2019.0258804437706,2003.4845804580434,2053.3832211702656
25,emergency,quantile95,DRO,3.8249999999999997,2019.0258804437697,2003.4845804580427,2053.383221170265
25,emergency,quantile95,DRO,3.9,2019.0258804437692,2003.484580458042,2053.3832211702647
25,emergency,quantile95,DRO,3.9749999999999996,2019.0258804437694,2003.484580458042,2053.3832211702647
25,emergency,quantile95,DRO,4.05,2019.02588044377,2003.4845804580425,2053.383221170265
25,emergency,quantile95,DRO,4.125,2019.0258804437694,2003.484580458042,2053.3832211702647
25,emergency,quantile95,DRO,4.2,2019.0258804437697,2003.4845804580423,2053.3832211702647
25,emergency,quantile95,DRO,4.2749999999999995,2019.02588044377,2003.4845804580427,2053.383221170265
25,emergency,quantile95,DRO,4.35,2019.02588044377,2003.4845804580427,2053.383221170265
25,emergency,quantile95,DRO,4.425,2019.0258804437701,2003.4845804580425,2053.383221170265
25,emergency,quantile95,DRO,4.5,2019.02588044377,2003.4845804580425,2053.383221170265
25,emergency,quantile95,DRO,4.575,2019.0258804437697,2003.4845804580425,2053.383221170265
25,emergency,quantile95,DRO,4.6499999999999995,2019.0258804437697,2003.4845804580423,2053.3832211702647
25,emergency,quantile95,DRO,4.725,2019.02588044377,2003.4845804580427,2053.3832211702656
25,emergency,quantile95,DRO,4.8,2019.0258804437706,2003.4845804580434,2053.3832211702656
25,emergency,quantile95,DRO,4.875,2019.0258804437694,2003.4845804580423,2053.3832211702647
25,emergency,quantile95,DRO,4.95,2019.0258804437697,2003.4845804580425,2053.383221170265
25,emergency,quantile95,DRO,5.0249999999999995,2019.0258804437733,2003.4845804580461,2053.383221170269
25,emergency,quantile95,DRO,5.1,2019.02588044377,2003.484580458043,2053.383221170265
25,emergency,quantile95,DRO,5.175,2019.025880443771,2003.4845804580436,2053.383221170266
25,emergency,quantile95,DRO,5.25,2019.0258804437701,2003.4845804580432,2053.3832211702656
25,emergency,quantile95,DRO,5.325,2019.0258804437697,2003.4845804580425,2053.3832211702647
25,emergency,quantile95,DRO,5.3999999999999995,2019.0258804437685,2003.4845804580414,2053.383221170264
25,emergency,quantile95,DRO,5.475,2019.025880443769,2003.4845804580418,2053.3832211702647
25,emergency,quantile95,DRO,5.55,2013.9616361480755,1998.4203361623486,2048.318976874571
25,emergency,quantile95,DRO,5.625,2013.9616361480755,1998.4203361623486,2048.3189768745706
25,emergency,quantile95,DRO,5.7,2013.961636148075,1998.420336162348,2048.31897687457
25,emergency,quantile95,DRO,5.7749999999999995,2013.9616361480762,1998.420336162349,2048.3189768745715
25,emergency,quantile95,DRO,5.85,2013.961636148075,1998.420336162348,2048.31897687457
25,emergency,quantile95,DRO,5.925,2013.961636148077,1998.4203361623497,2048.3189768745724
25,emergency,quantile95,DRO,6.0,2013.9616361480735,1998.4203361623463,2048.3189768745688
25,emergency,quantile95,DRO,6.075,2013.9616361480764,1998.420336162349,2048.3189768745715
25,emergency,quantile95,DRO,6.1499999999999995,2013.9616361480741,1998.4203361623468,2048.3189768745697
25,emergency,quantile95,DRO,6.225,2013.9616361480764,1998.4203361623493,2048.318976874572
25,emergency,quantile95,DRO,6.3,2013.961636148074,1998.4203361623468,2048.318976874569
25,emergency,quantile95,DRO,6.375,2013.961636148075,1998.4203361623481,2048.3189768745706
25,emergency,quantile95,DRO,6.45,2013.470664136857,1997.9293641511301,2047.8280048633528
25,emergency,quantile95,DRO,6.5249999999999995,2013.4706641368566,1997.9293641511294,2047.828004863352
25,emergency,quantile95,DRO,6.6,2013.4706641368573,1997.9293641511304,2047.828004863353
25,emergency,quantile95,DRO,6.675,1988.6071553157467,1973.0658553300195,2022.9644960422422
25,emergency,quantile95,DRO,6.75,1984.9141337424062,1969.372833756679,2019.2714744689017
25,emergency,quantile95,DRO,6.825,1983.1103465302972,1967.56904654457,2017.4676872567925
25,emergency,quantile95,DRO,6.8999999999999995,1979.7409440153522,1964.199644029625,2014.0982847418475
25,emergency,quantile95,DRO,6.975,1972.3819051261048,1956.8406051403779,2006.7392458526003
25,emergency,quantile95,DRO,7.05,1971.230957458189,1955.689657472462,2005.5882981846846
25,emergency,quantile95,DRO,7.125,1971.2309574581902,1955.689657472463,2005.5882981846855
25,emergency,quantile95,DRO,7.199999999999999,1968.4787862870992,1952.9374863013722,2002.8361270135947
25,emergency,quantile95,DRO,7.2749999999999995,1958.3978204869882,1942.8565205012612,1992.7551612134837
25,emergency,quantile95,DRO,7.35,1958.3300442303946,1942.7887442446677,1992.6873849568901
25,emergency,quantile95,DRO,7.425,1958.3300442303982,1942.7887442446709,1992.6873849568935
25,emergency,quantile95,DRO,7.5,1958.3300442303928,1942.7887442446654,1992.6873849568879
25,emergency,quantile95,DRO,7.574999999999999,1958.0720041256639,1942.5307041399365,1992.4293448521591
25,emergency,quantile95,DRO,7.6499999999999995,1952.2688588173378,1936.7275588316106,1986.6261995438333
25,emergency,quantile95,DRO,7.725,1951.1433568184939,1935.6020568327667,1985.5006975449894
25,emergency,quantile95,DRO,7.8,1949.8063858252037,1934.2650858394763,1984.163726551699
25,emergency,quantile95,DRO,7.875,1929.394834289761,1913.853534304034,1963.7521750162566
25,emergency,quantile95,DRO,7.949999999999999,1920.164205857254,1904.6229058715267,1954.5215465837493
25,emergency,quantile95,DRO,8.025,1920.1642058572513,1904.622905871524,1954.5215465837464
25,emergency,quantile95,DRO,8.1,1920.1642058572488,1904.6229058715217,1954.521546583744
25,emergency,quantile95,DRO,8.174999999999999,1920.1642058572502,1904.622905871523,1954.5215465837455
25,emergency,quantile95,DRO,8.25,1920.1642058572463,1904.6229058715192,1954.5215465837416
25,emergency,quantile95,DRO,8.325,1920.1642058572584,1904.6229058715312,1954.521546583754
25,emergency,quantile95,DRO,8.4,1920.1642058572504,1904.622905871523,1954.5215465837457
25,emergency,quantile95,DRO,8.475,1920.1642058572513,1904.6229058715242,1954.5215465837466
25,emergency,quantile95,DRO,8.549999999999999,1920.1642058572502,1904.622905871523,1954.5215465837455
25,emergency,quantile95,DRO,8.625,1920.1642058572513,1904.6229058715244,1954.5215465837468
25,emergency,quantile95,DRO,8.7,1917.5403562847987,1901.9990562990713,1951.897697011294
25,emergency,quantile95,DRO,8.775,1917.5403562847985,1901.9990562990715,1951.8976970112938
25,emergency,quantile95,DRO,8.85,1917.540356284798,1901.999056299071,1951.8976970112938
25,emergency,quantile95,DRO,8.924999999999999,1915.7225347178323,1900.1812347321052,1950.0798754443276
25,emergency,quantile95,DRO,9.0,1911.832860166218,1896.2915601804912,1946.1902008927136
25,emergency,quantile95,ERM,0.0,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,0.075,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,0.15,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,0.22499999999999998,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,0.3,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,0.375,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,0.44999999999999996,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,0.525,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,0.6,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,0.6749999999999999,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,0.75,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,0.825,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,0.8999999999999999,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,0.975,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,1.05,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,1.125,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,1.2,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,1.275,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,1.3499999999999999,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,1.425,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,1.5,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,1.575,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,1.65,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,1.7249999999999999,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,1.7999999999999998,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,1.875,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,1.95,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,2.025,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,2.1,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,2.175,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,2.25,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,2.3249999999999997,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,2.4,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,2.475,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,2.55,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,2.625,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,2.6999999999999997,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,2.775,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,2.85,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,2.925,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,3.0,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,3.0749999999999997,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,3.15,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,3.225,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,3.3,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,3.375,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,3.4499999999999997,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,3.525,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,3.5999999999999996,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,3.675,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,3.75,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,3.8249999999999997,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,3.9,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,3.9749999999999996,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,4.05,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,4.125,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,4.2,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,4.2749999999999995,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,4.35,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,4.425,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,4.5,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,4.575,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,4.6499999999999995,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,4.725,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,4.8,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,4.875,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,4.95,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,5.0249999999999995,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,5.1,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,5.175,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,5.25,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,5.325,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,5.3999999999999995,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,5.475,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,5.55,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,5.625,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,5.7,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,5.7749999999999995,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,5.85,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,5.925,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,6.0,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,6.075,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,6.1499999999999995,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,6.225,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,6.3,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,6.375,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,6.45,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,6.5249999999999995,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,6.6,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,6.675,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,6.75,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,6.825,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,6.8999999999999995,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,6.975,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,7.05,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,7.125,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,7.199999999999999,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,7.2749999999999995,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,7.35,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,7.425,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,7.5,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,7.574999999999999,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,7.6499999999999995,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,7.725,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,7.8,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,7.875,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,7.949999999999999,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,8.025,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,8.1,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,8.174999999999999,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,8.25,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,8.325,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,8.4,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,8.475,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,8.549999999999999,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,8.625,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,8.7,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,8.775,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,8.85,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,8.924999999999999,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,ERM,9.0,2234.5762489327267,2219.034948946999,2268.933589659222
25,emergency,quantile95,RS,0.0,2019.0258804437692,2003.4845804580418,2053.3832211702647
25,emergency,quantile95,RS,0.075,2019.025880443772,2003.4845804580445,2053.383221170267
25,emergency,quantile95,RS,0.15,2019.0258804437701,2003.4845804580427,2053.383221170265
25,emergency,quantile95,RS,0.22499999999999998,2019.0258804437717,2003.4845804580445,2053.383221170267
25,emergency,quantile95,RS,0.3,2019.0258804437701,2003.4845804580432,2053.3832211702656
25,emergency,quantile95,RS,0.375,2019.0258804437692,2003.484580458042,2053.3832211702643
25,emergency,quantile95,RS,0.44999999999999996,1968.4199086806311,1952.878608694904,2002.7772494071264
25,emergency,quantile95,RS,0.525,1975.7368537012,1960.1955537154727,2010.0941944276954
25,emergency,quantile95,RS,0.6,1997.6848200961672,1982.14352011044,2032.0421608226625
25,emergency,quantile95,RS,0.6749999999999999,2012.3586344225942,1996.817334436867,2046.7159751490897
25,emergency,quantile95,RS,0.75,1988.5361429280158,1972.9948429422886,2022.893483654511
25,emergency,quantile95,RS,0.825,1920.1642058572488,1904.6229058715219,1954.521546583744
25,emergency,quantile95,RS,0.8999999999999999,1920.1642058572504,1904.622905871523,1954.5215465837457
25,emergency,quantile95,RS,0.975,1905.8510483358316,1890.3097483501042,1940.208389062327
25,emergency,quantile95,RS,1.05,1946.786845922426,1931.2455459366988,1981.1441866489213
25,emergency,quantile95,RS,1.125,1910.0524250135395,1894.5111250278123,1944.4097657400348
25,emergency,quantile95,RS,1.2,1920.1642058572495,1904.6229058715223,1954.521546583745
25,emergency,quantile95,RS,1.275,1829.4425210697502,1813.9012210840233,1863.7998617962455
25,emergency,quantile95,RS,1.3499999999999999,1821.578790518399,1806.037490532672,1855.9361312448948
25,emergency,quantile95,RS,1.425,1874.3144952291748,1858.7731952434478,1908.67183595567
25,emergency,quantile95,RS,1.5,1845.2861762128825,1829.7448762271556,1879.6435169393778
25,emergency,quantile95,RS,1.575,1854.2820539469737,1838.7407539612466,1888.639394673469
25,emergency,quantile95,RS,1.65,1908.928854295326,1893.3875543095987,1943.2861950218214
25,emergency,quantile95,RS,1.7249999999999999,1858.355664772541,1842.8143647868142,1892.7130054990369
25,emergency,quantile95,RS,1.7999999999999998,1883.3482186849146,1867.8069186991875,1917.7055594114101
25,emergency,quantile95,RS,1.875,1785.0088865405633,1769.467586554836,1819.3662272670588
25,emergency,quantile95,RS,1.95,1822.423537240961,1806.8822372552338,1856.7808779674563
25,emergency,quantile95,RS,2.025,1798.7877505334616,1783.2464505477344,1833.1450912599569
25,emergency,quantile95,RS,2.1,1760.3814136279384,1744.8401136422112,1794.7387543544337
25,emergency,quantile95,RS,2.175,1761.9368645921957,1746.3955646064685,1796.294205318691
25,emergency,quantile95,RS,2.25,1692.3734139311907,1676.8321139454633,1726.730754657686
25,emergency,quantile95,RS,2.3249999999999997,1754.1789218435958,1738.637621857869,1788.5362625700914
25,emergency,quantile95,RS,2.4,1726.2013296304679,1710.6600296447405,1760.5586703569631
25,emergency,quantile95,RS,2.475,1749.2309865172588,1733.6896865315316,1783.5883272437543
25,emergency,quantile95,RS,2.55,1707.4788467858705,1691.937546800143,1741.8361875123658
25,emergency,quantile95,RS,2.625,1711.189917759015,1695.6486177732882,1745.5472584855108
25,emergency,quantile95,RS,2.6999999999999997,1766.2563537516173,1750.7150537658902,1800.6136944781128
25,emergency,quantile95,RS,2.775,1670.8529332140977,1655.3116332283707,1705.2102739405932
25,emergency,quantile95,RS,2.85,1741.3384754257743,1725.797175440047,1775.6958161522698
25,emergency,quantile95,RS,2.925,1684.9069581631563,1669.3656581774294,1719.264298889652
25,emergency,quantile95,RS,3.0,1680.4393944569324,1664.8980944712055,1714.796735183428
25,emergency,quantile95,RS,3.0749999999999997,1609.7472197529396,1594.2059197672124,1644.1045604794351
25,emergency,quantile95,RS,3.15,1687.720587552571,1672.1792875668439,1722.0779282790666
25,emergency,quantile95,RS,3.225,1617.3816596259405,1601.8403596402131,1651.7390003524358
25,emergency,quantile95,RS,3.3,1642.0010602005873,1626.4597602148601,1676.3584009270826
25,emergency,quantile95,RS,3.375,1544.2019596667549,1528.660659681028,1578.5593003932504
25,emergency,quantile95,RS,3.4499999999999997,1687.7408322081444,1672.1995322224175,1722.09817293464
25,emergency,quantile95,RS,3.525,1650.1839279006642,1634.6426279149368,1684.5412686271593
25,emergency,quantile95,RS,3.5999999999999996,1557.150338202255,1541.6090382165278,1591.5076789287502
25,emergency,quantile95,RS,3.675,1553.3513598413567,1537.8100598556296,1587.7087005678522
25,emergency,quantile95,RS,3.75,1588.783298838775,1573.2419988530478,1623.1406395652705
25,emergency,quantile95,RS,3.8249999999999997,1555.6928171433713,1540.1515171576439,1590.0501578698663
25,emergency,quantile95,RS,3.9,1569.1052251647675,1553.56392517904,1603.4625658912626
25,emergency,quantile95,RS,3.9749999999999996,1488.643403710378,1473.1021037246508,1523.0007444368732
25,emergency,quantile95,RS,4.05,1488.5358130610218,1472.994513075295,1522.8931537875171
25,emergency,quantile95,RS,4.125,1534.1392827327586,1518.5979827470314,1568.4966234592541
25,emergency,quantile95,RS,4.2,1468.8758292457921,1453.3345292600652,1503.2331699722877
25,emergency,quantile95,RS,4.2749999999999995,1528.5203774152271,1512.9790774295,1562.8777181417227
25,emergency,quantile95,RS,4.35,1528.4872850345948,1512.945985048868,1562.8446257610904
25,emergency,quantile95,RS,4.425,1486.4006907531884,1470.8593907674613,1520.7580314796837
25,emergency,quantile95,RS,4.5,1455.9904550782628,1440.4491550925354,1490.347795804758
25,emergency,quantile95,RS,4.575,1480.3981179685986,1464.8568179828715,1514.755458695094
25,emergency,quantile95,RS,4.6499999999999995,1423.3069817237235,1407.7656817379966,1457.664322450219
25,emergency,quantile95,RS,4.725,1475.321374246886,1459.780074261159,1509.6787149733816
25,emergency,quantile95,RS,4.8,1411.8064989074137,1396.2651989216865,1446.1638396339092
25,emergency,quantile95,RS,4.875,1463.6438224674303,1448.1025224817029,1498.0011631939253
25,emergency,quantile95,RS,4.95,1440.4515682970707,1424.9102683113438,1474.8089090235665
25,emergency,quantile95,RS,5.0249999999999995,1366.382807130169,1350.841507144442,1400.7401478566646
25,emergency,quantile95,RS,5.1,1473.7678667143934,1458.226566728666,1508.1252074408887
25,emergency,quantile95,RS,5.175,1498.6044384051481,1483.063138419421,1532.9617791316434
25,emergency,quantile95,RS,5.25,1427.526783815273,1411.9854838295457,1461.8841245417682
25,emergency,quantile95,RS,5.325,1408.9332699303507,1393.3919699446233,1443.2906106568457
25,emergency,quantile95,RS,5.3999999999999995,1385.7107380214582,1370.1694380357308,1420.0680787479535
25,emergency,quantile95,RS,5.475,1418.2890715292706,1402.7477715435436,1452.646412255766
25,emergency,quantile95,RS,5.55,1344.9995791292233,1329.4582791434962,1379.3569198557186
25,emergency,quantile95,RS,5.625,1384.97750424528,1369.4362042595528,1419.3348449717753
25,emergency,quantile95,RS,5.7,1326.2566880914592,1310.715388105732,1360.6140288179545
25,emergency,quantile95,RS,5.7749999999999995,1323.1153773407825,1307.5740773550554,1357.472718067278
25,emergency,quantile95,RS,5.85,1412.2878947052748,1396.7465947195478,1446.6452354317705
25,emergency,quantile95,RS,5.925,1320.6050876406425,1305.0637876549154,1354.962428367138
25,emergency,quantile95,RS,6.0,1337.7234930552438,1322.1821930695169,1372.0808337817396
25,emergency,quantile95,RS,6.075,1255.8710650408173,1240.3297650550903,1290.228405767313
25,emergency,quantile95,RS,6.1499999999999995,1352.5532525660358,1337.0119525803086,1386.9105932925313
25,emergency,quantile95,RS,6.225,1248.549073029323,1233.0077730435958,1282.9064137558182
25,emergency,quantile95,RS,6.3,1370.4223636166903,1354.8810636309631,1404.7797043431856
25,emergency,quantile95,RS,6.375,1248.7577318988647,1233.2164319131375,1283.1150726253602
25,emergency,quantile95,RS,6.45,1293.5386304956533,1277.997330509926,1327.8959712221488
25,emergency,quantile95,RS,6.5249999999999995,1194.1035437300711,1178.562243744344,1228.4608844565666
25,emergency,quantile95,RS,6.6,1230.6111524897512,1215.0698525040243,1264.9684932162468
25,emergency,quantile95,RS,6.675,1338.23145256043,1322.6901525747028,1372.5887932869252
25,emergency,quantile95,RS,6.75,1258.6221132539074,1243.0808132681805,1292.979453980403
25,emergency,quantile95,RS,6.825,1199.3202203636645,1183.7789203779375,1233.67756109016
25,emergency,quantile95,RS,6.8999999999999995,1207.9360129632016,1192.3947129774747,1242.2933536896971
25,emergency,quantile95,RS,6.975,1184.512428061358,1168.971128075631,1218.8697687878532
25,emergency,quantile95,RS,7.05,1199.121472817055,1183.5801728313281,1233.4788135435508
25,emergency,quantile95,RS,7.125,1300.1763214326293,1284.635021446902,1334.5336621591246
25,emergency,quantile95,RS,7.199999999999999,1232.5214133747043,1216.9801133889769,1266.8787541011995
25,emergency,quantile95,RS,7.2749999999999995,1079.539854851273,1063.9985548655459,1113.8971955777683
25,emergency,quantile95,RS,7.35,1106.2369733682028,1090.6956733824757,1140.5943140946981
25,emergency,quantile95,RS,7.425,1188.1272046330594,1172.5859046473322,1222.4845453595549
25,emergency,quantile95,RS,7.5,1052.4669304845645,1036.925630498837,1086.8242712110598
25,emergency,quantile95,RS,7.574999999999999,1204.1826874957326,1188.6413875100054,1238.540028222228
25,emergency,quantile95,RS,7.6499999999999995,1196.9830245728833,1181.4417245871562,1231.3403652993788
25,emergency,quantile95,RS,7.725,1098.20073159958,1082.6594316138528,1132.5580723260755
25,emergency,quantile95,RS,7.8,1054.8829194225382,1039.341619436811,1089.2402601490335
25,emergency,quantile95,RS,7.875,1064.9763764125867,1049.4350764268595,1099.333717139082
25,emergency,quantile95,RS,7.949999999999999,1043.9062928262551,1028.364992840528,1078.2636335527504
25,emergency,quantile95,RS,8.025,1171.7664706311937,1156.2251706454665,1206.123811357689
25,emergency,quantile95,RS,8.1,1010.4774575593199,994.9361575735927,1044.8347982858152
25,emergency,quantile95,RS,8.174999999999999,1122.6941814162426,1107.1528814305157,1157.0515221427381
25,emergency,quantile95,RS,8.25,1045.2650663108118,1029.7237663250849,1079.6224070373075
25,emergency,quantile95,RS,8.325,1049.671846008346,1034.1305460226188,1084.0291867348412
25,emergency,quantile95,RS,8.4,985.3928645388619,969.8515645531348,1019.7502052653574
25,emergency,quantile95,RS,8.475,1089.9025025756234,1074.361202589896,1124.2598433021187
25,emergency,quantile95,RS,8.549999999999999,1005.2594962113826,989.7181962256556,1039.6168369378781
25,emergency,quantile95,RS,8.625,990.5146772713013,974.9733772855741,1024.8720179977968
25,emergency,quantile95,RS,8.7,922.8210366388436,907.2797366531164,957.178377365339
25,emergency,quantile95,RS,8.775,980.4588710343927,964.9175710486655,1014.8162117608881
25,emergency,quantile95,RS,8.85,950.518698217428,934.9773982317008,984.8760389439233
25,emergency,quantile95,RS,8.924999999999999,850.2015840774884,834.6602840917612,884.5589248039838
25,emergency,quantile95,RS,9.0,1023.7867357195832,1008.2454357338562,1058.1440764460788
25,initial,mean,DRO,0.0,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,DRO,0.075,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,DRO,0.15,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,DRO,0.22499999999999998,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,DRO,0.3,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,DRO,0.375,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,DRO,0.44999999999999996,4350.7115983211925,4350.7115983211925,4350.7115983211925
25,initial,mean,DRO,0.525,4377.992345717527,4377.992345717527,4377.992345717527
25,initial,mean,DRO,0.6,4377.992345717527,4377.992345717527,4377.992345717527
25,initial,mean,DRO,0.6749999999999999,4377.992345717531,4377.992345717531,4377.992345717531
25,initial,mean,DRO,0.75,4377.9923457175255,4377.9923457175255,4377.9923457175255
25,initial,mean,DRO,0.825,4377.992345717527,4377.992345717527,4377.992345717527
25,initial,mean,DRO,0.8999999999999999,4377.992345717531,4377.992345717531,4377.992345717531
25,initial,mean,DRO,0.975,4377.992345717531,4377.992345717531,4377.992345717531
25,initial,mean,DRO,1.05,4375.052592488654,4375.052592488654,4375.052592488654
25,initial,mean,DRO,1.125,4373.747191020083,4373.747191020083,4373.747191020083
25,initial,mean,DRO,1.2,4371.243548217389,4371.243548217389,4371.243548217389
25,initial,mean,DRO,1.275,4371.243548217388,4371.243548217388,4371.243548217388
25,initial,mean,DRO,1.3499999999999999,4395.383248789156,4395.383248789156,4395.383248789156
25,initial,mean,DRO,1.425,4400.8357991138755,4400.8357991138755,4400.8357991138755
25,initial,mean,DRO,1.5,4404.499421419038,4404.499421419038,4404.499421419038
25,initial,mean,DRO,1.575,4405.89722771965,4405.89722771965,4405.89722771965
25,initial,mean,DRO,1.65,4419.162549074979,4419.162549074979,4419.162549074979
25,initial,mean,DRO,1.7249999999999999,4444.642514434588,4444.642514434588,4444.642514434588
25,initial,mean,DRO,1.7999999999999998,4444.642514434588,4444.642514434588,4444.642514434588
25,initial,mean,DRO,1.875,4444.642514434588,4444.642514434588,4444.642514434588
25,initial,mean,DRO,1.95,4477.490963010382,4477.490963010382,4477.490963010382
25,initial,mean,DRO,2.025,4477.490963010382,4477.490963010382,4477.490963010382
25,initial,mean,DRO,2.1,4477.49096301038,4477.49096301038,4477.49096301038
25,initial,mean,DRO,2.175,4477.490963010386,4477.490963010386,4477.490963010386
25,initial,mean,DRO,2.25,4477.490963010382,4477.490963010382,4477.490963010382
25,initial,mean,DRO,2.3249999999999997,4477.490963010382,4477.490963010382,4477.490963010382
25,initial,mean,DRO,2.4,4477.490963010382,4477.490963010382,4477.490963010382
25,initial,mean,DRO,2.475,4515.809568315649,4515.809568315649,4515.809568315649
25,initial,mean,DRO,2.55,4515.809568315641,4515.809568315641,4515.809568315641
25,initial,mean,DRO,2.625,4515.809568315637,4515.809568315637,4515.809568315637
25,initial,mean,DRO,2.6999999999999997,4515.488543335029,4515.488543335029,4515.488543335029
25,initial,mean,DRO,2.775,4522.98342365255,4522.98342365255,4522.98342365255
25,initial,mean,DRO,2.85,4524.448723607508,4524.448723607508,4524.448723607508
25,initial,mean,DRO,2.925,4525.072931697504,4525.072931697504,4525.072931697504
25,initial,mean,DRO,3.0,4528.110003688657,4528.110003688657,4528.110003688657
25,initial,mean,DRO,3.0749999999999997,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,mean,DRO,3.15,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,mean,DRO,3.225,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,mean,DRO,3.3,4530.336905395319,4530.336905395319,4530.336905395319
25,initial,mean,DRO,3.375,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,mean,DRO,3.4499999999999997,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,mean,DRO,3.525,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,mean,DRO,3.5999999999999996,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,mean,DRO,3.675,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,mean,DRO,3.75,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,mean,DRO,3.8249999999999997,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,mean,DRO,3.9,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,mean,DRO,3.9749999999999996,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,mean,DRO,4.05,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,mean,DRO,4.125,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,mean,DRO,4.2,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,mean,DRO,4.2749999999999995,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,mean,DRO,4.35,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,mean,DRO,4.425,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,mean,DRO,4.5,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,mean,DRO,4.575,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,mean,DRO,4.6499999999999995,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,mean,DRO,4.725,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,mean,DRO,4.8,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,mean,DRO,4.875,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,mean,DRO,4.95,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,mean,DRO,5.0249999999999995,4530.336905395319,4530.336905395319,4530.336905395319
25,initial,mean,DRO,5.1,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,mean,DRO,5.175,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,mean,DRO,5.25,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,mean,DRO,5.325,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,mean,DRO,5.3999999999999995,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,mean,DRO,5.475,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,mean,DRO,5.55,4534.557108975067,4534.557108975067,4534.557108975067
25,initial,mean,DRO,5.625,4534.557108975067,4534.557108975067,4534.557108975067
25,initial,mean,DRO,5.7,4534.557108975067,4534.557108975067,4534.557108975067
25,initial,mean,DRO,5.7749999999999995,4534.557108975066,4534.557108975066,4534.557108975066
25,initial,mean,DRO,5.85,4534.557108975067,4534.557108975067,4534.557108975067
25,initial,mean,DRO,5.925,4534.557108975066,4534.557108975066,4534.557108975066
25,initial,mean,DRO,6.0,4534.557108975067,4534.557108975067,4534.557108975067
25,initial,mean,DRO,6.075,4534.557108975066,4534.557108975066,4534.557108975066
25,initial,mean,DRO,6.1499999999999995,4534.557108975067,4534.557108975067,4534.557108975067
25,initial,mean,DRO,6.225,4534.557108975066,4534.557108975066,4534.557108975066
25,initial,mean,DRO,6.3,4534.557108975067,4534.557108975067,4534.557108975067
25,initial,mean,DRO,6.375,4534.557108975067,4534.557108975067,4534.557108975067
25,initial,mean,DRO,6.45,4534.966252317748,4534.966252317748,4534.966252317748
25,initial,mean,DRO,6.5249999999999995,4534.966252317752,4534.966252317752,4534.966252317752
25,initial,mean,DRO,6.6,4534.966252317748,4534.966252317748,4534.966252317748
25,initial,mean,DRO,6.675,4555.685843002008,4555.685843002008,4555.685843002008
25,initial,mean,DRO,6.75,4558.763360979791,4558.763360979791,4558.763360979791
25,initial,mean,DRO,6.825,4560.266516989883,4560.266516989883,4560.266516989883
25,initial,mean,DRO,6.8999999999999995,4563.074352419003,4563.074352419003,4563.074352419003
25,initial,mean,DRO,6.975,4569.206884826709,4569.206884826709,4569.206884826709
25,initial,mean,DRO,7.05,4570.166007883307,4570.166007883307,4570.166007883307
25,initial,mean,DRO,7.125,4570.1660078833065,4570.1660078833065,4570.1660078833065
25,initial,mean,DRO,7.199999999999999,4572.459483859216,4572.459483859216,4572.459483859216
25,initial,mean,DRO,7.2749999999999995,4580.860288692639,4580.860288692639,4580.860288692639
25,initial,mean,DRO,7.35,4580.916768906469,4580.916768906469,4580.916768906469
25,initial,mean,DRO,7.425,4580.916768906465,4580.916768906465,4580.916768906465
25,initial,mean,DRO,7.5,4580.916768906471,4580.916768906471,4580.916768906471
25,initial,mean,DRO,7.574999999999999,4581.131802327078,4581.131802327078,4581.131802327078
25,initial,mean,DRO,7.6499999999999995,4585.9677567506815,4585.9677567506815,4585.9677567506815
25,initial,mean,DRO,7.725,4586.9056750830505,4586.9056750830505,4586.9056750830505
25,initial,mean,DRO,7.8,4588.0198175774585,4588.0198175774585,4588.0198175774585
25,initial,mean,DRO,7.875,4605.029443856995,4605.029443856995,4605.029443856995
25,initial,mean,DRO,7.949999999999999,4612.72163421742,4612.72163421742,4612.72163421742
25,initial,mean,DRO,8.025,4612.721634217421,4612.721634217421,4612.721634217421
25,initial,mean,DRO,8.1,4612.721634217422,4612.721634217422,4612.721634217422
25,initial,mean,DRO,8.174999999999999,4612.7216342174215,4612.7216342174215,4612.7216342174215
25,initial,mean,DRO,8.25,4612.721634217423,4612.721634217423,4612.721634217423
25,initial,mean,DRO,8.325,4612.721634217414,4612.721634217414,4612.721634217414
25,initial,mean,DRO,8.4,4612.7216342174215,4612.7216342174215,4612.7216342174215
25,initial,mean,DRO,8.475,4612.721634217421,4612.721634217421,4612.721634217421
25,initial,mean,DRO,8.549999999999999,4612.7216342174215,4612.7216342174215,4612.7216342174215
25,initial,mean,DRO,8.625,4612.721634217421,4612.721634217421,4612.721634217421
25,initial,mean,DRO,8.7,4614.9081755278,4614.9081755278,4614.9081755278
25,initial,mean,DRO,8.775,4614.9081755278,4614.9081755278,4614.9081755278
25,initial,mean,DRO,8.85,4614.9081755278,4614.9081755278,4614.9081755278
25,initial,mean,DRO,8.924999999999999,4616.423026833603,4616.423026833603,4616.423026833603
25,initial,mean,DRO,9.0,4619.664422293282,4619.664422293282,4619.664422293282
25,initial,mean,ERM,0.0,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,0.075,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,0.15,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,0.22499999999999998,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,0.3,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,0.375,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,0.44999999999999996,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,0.525,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,0.6,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,0.6749999999999999,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,0.75,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,0.825,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,0.8999999999999999,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,0.975,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,1.05,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,1.125,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,1.2,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,1.275,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,1.3499999999999999,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,1.425,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,1.5,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,1.575,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,1.65,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,1.7249999999999999,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,1.7999999999999998,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,1.875,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,1.95,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,2.025,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,2.1,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,2.175,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,2.25,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,2.3249999999999997,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,2.4,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,2.475,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,2.55,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,2.625,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,2.6999999999999997,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,2.775,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,2.85,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,2.925,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,3.0,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,3.0749999999999997,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,3.15,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,3.225,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,3.3,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,3.375,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,3.4499999999999997,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,3.525,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,3.5999999999999996,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,3.675,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,3.75,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,3.8249999999999997,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,3.9,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,3.9749999999999996,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,4.05,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,4.125,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,4.2,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,4.2749999999999995,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,4.35,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,4.425,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,4.5,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,4.575,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,4.6499999999999995,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,4.725,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,4.8,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,4.875,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,4.95,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,5.0249999999999995,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,5.1,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,5.175,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,5.25,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,5.325,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,5.3999999999999995,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,5.475,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,5.55,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,5.625,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,5.7,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,5.7749999999999995,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,5.85,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,5.925,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,6.0,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,6.075,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,6.1499999999999995,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,6.225,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,6.3,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,6.375,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,6.45,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,6.5249999999999995,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,6.6,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,6.675,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,6.75,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,6.825,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,6.8999999999999995,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,6.975,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,7.05,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,7.125,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,7.199999999999999,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,7.2749999999999995,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,7.35,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,7.425,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,7.5,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,7.574999999999999,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,7.6499999999999995,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,7.725,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,7.8,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,7.875,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,7.949999999999999,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,8.025,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,8.1,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,8.174999999999999,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,8.25,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,8.325,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,8.4,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,8.475,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,8.549999999999999,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,8.625,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,8.7,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,8.775,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,8.85,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,8.924999999999999,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,ERM,9.0,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,mean,RS,0.0,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,mean,RS,0.075,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,mean,RS,0.15,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,mean,RS,0.22499999999999998,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,mean,RS,0.3,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,mean,RS,0.375,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,mean,RS,0.44999999999999996,4572.508548531271,4572.508548531271,4572.508548531271
25,initial,mean,RS,0.525,4566.411094347466,4566.411094347466,4566.411094347466
25,initial,mean,RS,0.6,4548.1211223516575,4548.1211223516575,4548.1211223516575
25,initial,mean,RS,0.6749999999999999,4535.892943746301,4535.892943746301,4535.892943746301
25,initial,mean,RS,0.75,4555.745019991782,4555.745019991782,4555.745019991782
25,initial,mean,RS,0.825,4612.721634217422,4612.721634217422,4612.721634217422
25,initial,mean,RS,0.8999999999999999,4612.7216342174215,4612.7216342174215,4612.7216342174215
25,initial,mean,RS,0.975,4624.649265485271,4624.649265485271,4624.649265485271
25,initial,mean,RS,1.05,4590.536100829776,4590.536100829776,4590.536100829776
25,initial,mean,RS,1.125,4621.148118253847,4621.148118253847,4621.148118253847
25,initial,mean,RS,1.2,4612.721634217422,4612.721634217422,4612.721634217422
25,initial,mean,RS,1.275,4688.323038207005,4688.323038207005,4688.323038207005
25,initial,mean,RS,1.3499999999999999,4694.876146999798,4694.876146999798,4694.876146999798
25,initial,mean,RS,1.425,4650.929726407485,4650.929726407485,4650.929726407485
25,initial,mean,RS,1.5,4675.119992254396,4675.119992254396,4675.119992254396
25,initial,mean,RS,1.575,4667.623427475985,4667.623427475985,4667.623427475985
25,initial,mean,RS,1.65,4622.084427185693,4622.084427185693,4622.084427185693
25,initial,mean,RS,1.7249999999999999,4664.228751788011,4664.228751788011,4664.228751788011
25,initial,mean,RS,1.7999999999999998,4643.401623527702,4643.401623527702,4643.401623527702
25,initial,mean,RS,1.875,4725.351066981327,4725.351066981327,4725.351066981327
25,initial,mean,RS,1.95,4694.1721913976635,4694.1721913976635,4694.1721913976635
25,initial,mean,RS,2.025,4713.868680320578,4713.868680320578,4713.868680320578
25,initial,mean,RS,2.1,4745.873961075181,4745.873961075181,4745.873961075181
25,initial,mean,RS,2.175,4744.577751938298,4744.577751938298,4744.577751938298
25,initial,mean,RS,2.25,4802.5472941558055,4802.5472941558055,4802.5472941558055
25,initial,mean,RS,2.3249999999999997,4751.042704228802,4751.042704228802,4751.042704228802
25,initial,mean,RS,2.4,4774.357364406407,4774.357364406407,4774.357364406407
25,initial,mean,RS,2.475,4755.165983667413,4755.165983667413,4755.165983667413
25,initial,mean,RS,2.55,4789.959433443571,4789.959433443571,4789.959433443571
25,initial,mean,RS,2.625,4786.866874299284,4786.866874299284,4786.866874299284
25,initial,mean,RS,2.6999999999999997,4740.978177638782,4740.978177638782,4740.978177638782
25,initial,mean,RS,2.775,4820.481028086714,4820.481028086714,4820.481028086714
25,initial,mean,RS,2.85,4761.7430762436525,4761.7430762436525,4761.7430762436525
25,initial,mean,RS,2.925,4808.769340629166,4808.769340629166,4808.769340629166
25,initial,mean,RS,3.0,4812.492310384352,4812.492310384352,4812.492310384352
25,initial,mean,RS,3.0749999999999997,4871.402455971012,4871.402455971012,4871.402455971012
25,initial,mean,RS,3.15,4806.424649471322,4806.424649471322,4806.424649471322
25,initial,mean,RS,3.225,4865.040422743514,4865.040422743514,4865.040422743514
25,initial,mean,RS,3.3,4844.524255597977,4844.524255597977,4844.524255597977
25,initial,mean,RS,3.375,4926.023506042834,4926.023506042834,4926.023506042834
25,initial,mean,RS,3.4499999999999997,4806.407778925009,4806.407778925009,4806.407778925009
25,initial,mean,RS,3.525,4837.705199181246,4837.705199181246,4837.705199181246
25,initial,mean,RS,3.5999999999999996,4915.233190596584,4915.233190596584,4915.233190596584
25,initial,mean,RS,3.675,4918.39900589733,4918.39900589733,4918.39900589733
25,initial,mean,RS,3.75,4888.872390066152,4888.872390066152,4888.872390066152
25,initial,mean,RS,3.8249999999999997,4916.447791478989,4916.447791478989,4916.447791478989
25,initial,mean,RS,3.9,4905.270784794491,4905.270784794491,4905.270784794491
25,initial,mean,RS,3.9749999999999996,4972.322302673149,4972.322302673149,4972.322302673149
25,initial,mean,RS,4.05,4972.411961547609,4972.411961547609,4972.411961547609
25,initial,mean,RS,4.125,4934.409070154497,4934.409070154497,4934.409070154497
25,initial,mean,RS,4.2,4988.795281393638,4988.795281393638,4988.795281393638
25,initial,mean,RS,4.2749999999999995,4939.091491252441,4939.091491252441,4939.091491252441
25,initial,mean,RS,4.35,4939.1190682363,4939.1190682363,4939.1190682363
25,initial,mean,RS,4.425,4974.1912301374705,4974.1912301374705,4974.1912301374705
25,initial,mean,RS,4.5,4999.533093199911,4999.533093199911,4999.533093199911
25,initial,mean,RS,4.575,4979.193374124631,4979.193374124631,4979.193374124631
25,initial,mean,RS,4.6499999999999995,5026.769320995359,5026.769320995359,5026.769320995359
25,initial,mean,RS,4.725,4983.423993892726,4983.423993892726,4983.423993892726
25,initial,mean,RS,4.8,5036.353056675617,5036.353056675617,5036.353056675617
25,initial,mean,RS,4.875,4993.155287042273,4993.155287042273,4993.155287042273
25,initial,mean,RS,4.95,5012.48216551757,5012.48216551757,5012.48216551757
25,initial,mean,RS,5.0249999999999995,5074.2061331566565,5074.2061331566565,5074.2061331566565
25,initial,mean,RS,5.1,4984.718583503135,4984.718583503135,4984.718583503135
25,initial,mean,RS,5.175,4964.021440427505,4964.021440427505,4964.021440427505
25,initial,mean,RS,5.25,5023.252819252403,5023.252819252403,5023.252819252403
25,initial,mean,RS,5.325,5038.747414156504,5038.747414156504,5038.747414156504
25,initial,mean,RS,5.3999999999999995,5058.0995240805805,5058.0995240805805,5058.0995240805805
25,initial,mean,RS,5.475,5030.950912824073,5030.950912824073,5030.950912824073
25,initial,mean,RS,5.55,5092.025489824111,5092.025489824111,5092.025489824111
25,initial,mean,RS,5.625,5058.710552227397,5058.710552227397,5058.710552227397
25,initial,mean,RS,5.7,5107.644565688913,5107.644565688913,5107.644565688913
25,initial,mean,RS,5.7749999999999995,5110.262324647812,5110.262324647812,5110.262324647812
25,initial,mean,RS,5.85,5035.951893510734,5035.951893510734,5035.951893510734
25,initial,mean,RS,5.925,5112.3542327312625,5112.3542327312625,5112.3542327312625
25,initial,mean,RS,6.0,5098.088894885762,5098.088894885762,5098.088894885762
25,initial,mean,RS,6.075,5166.29925156445,5166.29925156445,5166.29925156445
25,initial,mean,RS,6.1499999999999995,5085.730761960101,5085.730761960101,5085.730761960101
25,initial,mean,RS,6.225,5172.400911574028,5172.400911574028,5172.400911574028
25,initial,mean,RS,6.3,5070.839836084554,5070.839836084554,5070.839836084554
25,initial,mean,RS,6.375,5172.2270291827435,5172.2270291827435,5172.2270291827435
25,initial,mean,RS,6.45,5134.90961368542,5134.90961368542,5134.90961368542
25,initial,mean,RS,6.5249999999999995,5217.772185990069,5217.772185990069,5217.772185990069
25,initial,mean,RS,6.6,5187.349178690338,5187.349178690338,5187.349178690338
25,initial,mean,RS,6.675,5097.665595298107,5097.665595298107,5097.665595298107
25,initial,mean,RS,6.75,5164.006711386873,5164.006711386873,5164.006711386873
25,initial,mean,RS,6.825,5213.424955462076,5213.424955462076,5213.424955462076
25,initial,mean,RS,6.8999999999999995,5206.2451282957945,5206.2451282957945,5206.2451282957945
25,initial,mean,RS,6.975,5225.764782380664,5225.764782380664,5225.764782380664
25,initial,mean,RS,7.05,5213.590578417584,5213.590578417584,5213.590578417584
25,initial,mean,RS,7.125,5129.378204571273,5129.378204571273,5129.378204571273
25,initial,mean,RS,7.199999999999999,5185.757294619543,5185.757294619543,5185.757294619543
25,initial,mean,RS,7.2749999999999995,5313.241926722401,5313.241926722401,5313.241926722401
25,initial,mean,RS,7.35,5290.994327958295,5290.994327958295,5290.994327958295
25,initial,mean,RS,7.425,5222.752468570916,5222.752468570916,5222.752468570916
25,initial,mean,RS,7.5,5335.8026970279925,5335.8026970279925,5335.8026970279925
25,initial,mean,RS,7.574999999999999,5209.372899518685,5209.372899518685,5209.372899518685
25,initial,mean,RS,7.6499999999999995,5215.372618621061,5215.372618621061,5215.372618621061
25,initial,mean,RS,7.725,5297.691196098813,5297.691196098813,5297.691196098813
25,initial,mean,RS,7.8,5333.789372913016,5333.789372913016,5333.789372913016
25,initial,mean,RS,7.875,5325.378158754641,5325.378158754641,5325.378158754641
25,initial,mean,RS,7.949999999999999,5342.93656174325,5342.93656174325,5342.93656174325
25,initial,mean,RS,8.025,5236.386413572471,5236.386413572471,5236.386413572471
25,initial,mean,RS,8.1,5370.793924465697,5370.793924465697,5370.793924465697
25,initial,mean,RS,8.174999999999999,5277.279987918261,5277.279987918261,5277.279987918261
25,initial,mean,RS,8.25,5341.8042505061185,5341.8042505061185,5341.8042505061185
25,initial,mean,RS,8.325,5338.131934091509,5338.131934091509,5338.131934091509
25,initial,mean,RS,8.4,5391.697751982747,5391.697751982747,5391.697751982747
25,initial,mean,RS,8.475,5304.606386952111,5304.606386952111,5304.606386952111
25,initial,mean,RS,8.549999999999999,5375.142225588977,5375.142225588977,5375.142225588977
25,initial,mean,RS,8.625,5387.429574705712,5387.429574705712,5387.429574705712
25,initial,mean,RS,8.7,5443.840941899426,5443.840941899426,5443.840941899426
25,initial,mean,RS,8.775,5395.80941323647,5395.80941323647,5395.80941323647
25,initial,mean,RS,8.85,5420.75955725061,5420.75955725061,5420.75955725061
25,initial,mean,RS,8.924999999999999,5504.357152367225,5504.357152367225,5504.357152367225
25,initial,mean,RS,9.0,5359.702859332144,5359.702859332144,5359.702859332144
25,initial,quantile95,DRO,0.0,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,DRO,0.075,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,DRO,0.15,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,DRO,0.22499999999999998,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,DRO,0.3,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,DRO,0.375,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,DRO,0.44999999999999996,4350.7115983211925,4350.7115983211925,4350.7115983211925
25,initial,quantile95,DRO,0.525,4377.992345717527,4377.992345717527,4377.992345717527
25,initial,quantile95,DRO,0.6,4377.992345717527,4377.992345717527,4377.992345717527
25,initial,quantile95,DRO,0.6749999999999999,4377.992345717528,4377.992345717528,4377.992345717528
25,initial,quantile95,DRO,0.75,4377.992345717526,4377.992345717526,4377.992345717526
25,initial,quantile95,DRO,0.825,4377.992345717527,4377.992345717527,4377.992345717527
25,initial,quantile95,DRO,0.8999999999999999,4377.992345717528,4377.992345717528,4377.992345717528
25,initial,quantile95,DRO,0.975,4377.992345717528,4377.992345717528,4377.992345717528
25,initial,quantile95,DRO,1.05,4375.052592488653,4375.052592488653,4375.052592488653
25,initial,quantile95,DRO,1.125,4373.747191020081,4373.747191020081,4373.747191020081
25,initial,quantile95,DRO,1.2,4371.243548217388,4371.243548217388,4371.243548217388
25,initial,quantile95,DRO,1.275,4371.243548217386,4371.243548217386,4371.243548217386
25,initial,quantile95,DRO,1.3499999999999999,4395.383248789156,4395.383248789156,4395.383248789156
25,initial,quantile95,DRO,1.425,4400.8357991138755,4400.8357991138755,4400.8357991138755
25,initial,quantile95,DRO,1.5,4404.499421419039,4404.499421419039,4404.499421419039
25,initial,quantile95,DRO,1.575,4405.897227719649,4405.897227719649,4405.897227719649
25,initial,quantile95,DRO,1.65,4419.16254907498,4419.16254907498,4419.16254907498
25,initial,quantile95,DRO,1.7249999999999999,4444.6425144345885,4444.6425144345885,4444.6425144345885
25,initial,quantile95,DRO,1.7999999999999998,4444.642514434588,4444.642514434588,4444.642514434588
25,initial,quantile95,DRO,1.875,4444.642514434588,4444.642514434588,4444.642514434588
25,initial,quantile95,DRO,1.95,4477.490963010383,4477.490963010383,4477.490963010383
25,initial,quantile95,DRO,2.025,4477.490963010383,4477.490963010383,4477.490963010383
25,initial,quantile95,DRO,2.1,4477.490963010381,4477.490963010381,4477.490963010381
25,initial,quantile95,DRO,2.175,4477.490963010385,4477.490963010385,4477.490963010385
25,initial,quantile95,DRO,2.25,4477.490963010383,4477.490963010383,4477.490963010383
25,initial,quantile95,DRO,2.3249999999999997,4477.490963010383,4477.490963010383,4477.490963010383
25,initial,quantile95,DRO,2.4,4477.490963010383,4477.490963010383,4477.490963010383
25,initial,quantile95,DRO,2.475,4515.809568315648,4515.809568315648,4515.809568315648
25,initial,quantile95,DRO,2.55,4515.809568315641,4515.809568315641,4515.809568315641
25,initial,quantile95,DRO,2.625,4515.809568315638,4515.809568315638,4515.809568315638
25,initial,quantile95,DRO,2.6999999999999997,4515.48854333503,4515.48854333503,4515.48854333503
25,initial,quantile95,DRO,2.775,4522.983423652551,4522.983423652551,4522.983423652551
25,initial,quantile95,DRO,2.85,4524.448723607509,4524.448723607509,4524.448723607509
25,initial,quantile95,DRO,2.925,4525.072931697503,4525.072931697503,4525.072931697503
25,initial,quantile95,DRO,3.0,4528.110003688658,4528.110003688658,4528.110003688658
25,initial,quantile95,DRO,3.0749999999999997,4530.336905395321,4530.336905395321,4530.336905395321
25,initial,quantile95,DRO,3.15,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,quantile95,DRO,3.225,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,quantile95,DRO,3.3,4530.33690539532,4530.33690539532,4530.33690539532
25,initial,quantile95,DRO,3.375,4530.336905395323,4530.336905395323,4530.336905395323
25,initial,quantile95,DRO,3.4499999999999997,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,quantile95,DRO,3.525,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,quantile95,DRO,3.5999999999999996,4530.336905395323,4530.336905395323,4530.336905395323
25,initial,quantile95,DRO,3.675,4530.336905395323,4530.336905395323,4530.336905395323
25,initial,quantile95,DRO,3.75,4530.336905395321,4530.336905395321,4530.336905395321
25,initial,quantile95,DRO,3.8249999999999997,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,quantile95,DRO,3.9,4530.336905395323,4530.336905395323,4530.336905395323
25,initial,quantile95,DRO,3.9749999999999996,4530.336905395323,4530.336905395323,4530.336905395323
25,initial,quantile95,DRO,4.05,4530.336905395323,4530.336905395323,4530.336905395323
25,initial,quantile95,DRO,4.125,4530.336905395323,4530.336905395323,4530.336905395323
25,initial,quantile95,DRO,4.2,4530.336905395323,4530.336905395323,4530.336905395323
25,initial,quantile95,DRO,4.2749999999999995,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,quantile95,DRO,4.35,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,quantile95,DRO,4.425,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,quantile95,DRO,4.5,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,quantile95,DRO,4.575,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,quantile95,DRO,4.6499999999999995,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,quantile95,DRO,4.725,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,quantile95,DRO,4.8,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,quantile95,DRO,4.875,4530.336905395323,4530.336905395323,4530.336905395323
25,initial,quantile95,DRO,4.95,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,quantile95,DRO,5.0249999999999995,4530.336905395319,4530.336905395319,4530.336905395319
25,initial,quantile95,DRO,5.1,4530.336905395321,4530.336905395321,4530.336905395321
25,initial,quantile95,DRO,5.175,4530.336905395321,4530.336905395321,4530.336905395321
25,initial,quantile95,DRO,5.25,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,quantile95,DRO,5.325,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,quantile95,DRO,5.3999999999999995,4530.336905395323,4530.336905395323,4530.336905395323
25,initial,quantile95,DRO,5.475,4530.336905395323,4530.336905395323,4530.336905395323
25,initial,quantile95,DRO,5.55,4534.557108975067,4534.557108975067,4534.557108975067
25,initial,quantile95,DRO,5.625,4534.557108975067,4534.557108975067,4534.557108975067
25,initial,quantile95,DRO,5.7,4534.557108975068,4534.557108975068,4534.557108975068
25,initial,quantile95,DRO,5.7749999999999995,4534.5571089750665,4534.5571089750665,4534.5571089750665
25,initial,quantile95,DRO,5.85,4534.557108975067,4534.557108975067,4534.557108975067
25,initial,quantile95,DRO,5.925,4534.5571089750665,4534.5571089750665,4534.5571089750665
25,initial,quantile95,DRO,6.0,4534.557108975068,4534.557108975068,4534.557108975068
25,initial,quantile95,DRO,6.075,4534.5571089750665,4534.5571089750665,4534.5571089750665
25,initial,quantile95,DRO,6.1499999999999995,4534.557108975068,4534.557108975068,4534.557108975068
25,initial,quantile95,DRO,6.225,4534.5571089750665,4534.5571089750665,4534.5571089750665
25,initial,quantile95,DRO,6.3,4534.557108975068,4534.557108975068,4534.557108975068
25,initial,quantile95,DRO,6.375,4534.557108975067,4534.557108975067,4534.557108975067
25,initial,quantile95,DRO,6.45,4534.966252317749,4534.966252317749,4534.966252317749
25,initial,quantile95,DRO,6.5249999999999995,4534.96625231775,4534.96625231775,4534.96625231775
25,initial,quantile95,DRO,6.6,4534.966252317749,4534.966252317749,4534.966252317749
25,initial,quantile95,DRO,6.675,4555.6858430020075,4555.6858430020075,4555.6858430020075
25,initial,quantile95,DRO,6.75,4558.763360979792,4558.763360979792,4558.763360979792
25,initial,quantile95,DRO,6.825,4560.266516989883,4560.266516989883,4560.266516989883
25,initial,quantile95,DRO,6.8999999999999995,4563.074352419003,4563.074352419003,4563.074352419003
25,initial,quantile95,DRO,6.975,4569.20688482671,4569.20688482671,4569.20688482671
25,initial,quantile95,DRO,7.05,4570.1660078833065,4570.1660078833065,4570.1660078833065
25,initial,quantile95,DRO,7.125,4570.166007883305,4570.166007883305,4570.166007883305
25,initial,quantile95,DRO,7.199999999999999,4572.459483859215,4572.459483859215,4572.459483859215
25,initial,quantile95,DRO,7.2749999999999995,4580.86028869264,4580.86028869264,4580.86028869264
25,initial,quantile95,DRO,7.35,4580.916768906468,4580.916768906468,4580.916768906468
25,initial,quantile95,DRO,7.425,4580.916768906465,4580.916768906465,4580.916768906465
25,initial,quantile95,DRO,7.5,4580.916768906469,4580.916768906469,4580.916768906469
25,initial,quantile95,DRO,7.574999999999999,4581.131802327077,4581.131802327077,4581.131802327077
25,initial,quantile95,DRO,7.6499999999999995,4585.967756750682,4585.967756750682,4585.967756750682
25,initial,quantile95,DRO,7.725,4586.905675083051,4586.905675083051,4586.905675083051
25,initial,quantile95,DRO,7.8,4588.01981757746,4588.01981757746,4588.01981757746
25,initial,quantile95,DRO,7.875,4605.029443856995,4605.029443856995,4605.029443856995
25,initial,quantile95,DRO,7.949999999999999,4612.721634217418,4612.721634217418,4612.721634217418
25,initial,quantile95,DRO,8.025,4612.721634217421,4612.721634217421,4612.721634217421
25,initial,quantile95,DRO,8.1,4612.721634217423,4612.721634217423,4612.721634217423
25,initial,quantile95,DRO,8.174999999999999,4612.7216342174215,4612.7216342174215,4612.7216342174215
25,initial,quantile95,DRO,8.25,4612.721634217425,4612.721634217425,4612.721634217425
25,initial,quantile95,DRO,8.325,4612.721634217414,4612.721634217414,4612.721634217414
25,initial,quantile95,DRO,8.4,4612.7216342174215,4612.7216342174215,4612.7216342174215
25,initial,quantile95,DRO,8.475,4612.721634217421,4612.721634217421,4612.721634217421
25,initial,quantile95,DRO,8.549999999999999,4612.7216342174215,4612.7216342174215,4612.7216342174215
25,initial,quantile95,DRO,8.625,4612.721634217421,4612.721634217421,4612.721634217421
25,initial,quantile95,DRO,8.7,4614.908175527798,4614.908175527798,4614.908175527798
25,initial,quantile95,DRO,8.775,4614.908175527798,4614.908175527798,4614.908175527798
25,initial,quantile95,DRO,8.85,4614.908175527798,4614.908175527798,4614.908175527798
25,initial,quantile95,DRO,8.924999999999999,4616.423026833603,4616.423026833603,4616.423026833603
25,initial,quantile95,DRO,9.0,4619.664422293282,4619.664422293282,4619.664422293282
25,initial,quantile95,ERM,0.0,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,0.075,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,0.15,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,0.22499999999999998,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,0.3,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,0.375,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,0.44999999999999996,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,0.525,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,0.6,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,0.6749999999999999,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,0.75,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,0.825,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,0.8999999999999999,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,0.975,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,1.05,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,1.125,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,1.2,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,1.275,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,1.3499999999999999,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,1.425,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,1.5,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,1.575,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,1.65,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,1.7249999999999999,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,1.7999999999999998,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,1.875,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,1.95,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,2.025,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,2.1,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,2.175,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,2.25,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,2.3249999999999997,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,2.4,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,2.475,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,2.55,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,2.625,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,2.6999999999999997,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,2.775,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,2.85,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,2.925,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,3.0,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,3.0749999999999997,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,3.15,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,3.225,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,3.3,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,3.375,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,3.4499999999999997,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,3.525,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,3.5999999999999996,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,3.675,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,3.75,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,3.8249999999999997,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,3.9,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,3.9749999999999996,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,4.05,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,4.125,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,4.2,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,4.2749999999999995,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,4.35,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,4.425,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,4.5,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,4.575,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,4.6499999999999995,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,4.725,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,4.8,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,4.875,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,4.95,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,5.0249999999999995,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,5.1,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,5.175,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,5.25,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,5.325,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,5.3999999999999995,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,5.475,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,5.55,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,5.625,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,5.7,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,5.7749999999999995,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,5.85,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,5.925,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,6.0,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,6.075,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,6.1499999999999995,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,6.225,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,6.3,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,6.375,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,6.45,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,6.5249999999999995,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,6.6,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,6.675,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,6.75,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,6.825,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,6.8999999999999995,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,6.975,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,7.05,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,7.125,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,7.199999999999999,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,7.2749999999999995,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,7.35,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,7.425,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,7.5,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,7.574999999999999,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,7.6499999999999995,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,7.725,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,7.8,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,7.875,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,7.949999999999999,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,8.025,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,8.1,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,8.174999999999999,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,8.25,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,8.325,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,8.4,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,8.475,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,8.549999999999999,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,8.625,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,8.7,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,8.775,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,8.85,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,8.924999999999999,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,ERM,9.0,4350.711598321192,4350.711598321192,4350.711598321192
25,initial,quantile95,RS,0.0,4530.336905395323,4530.336905395323,4530.336905395323
25,initial,quantile95,RS,0.075,4530.336905395321,4530.336905395321,4530.336905395321
25,initial,quantile95,RS,0.15,4530.336905395322,4530.336905395322,4530.336905395322
25,initial,quantile95,RS,0.22499999999999998,4530.336905395321,4530.336905395321,4530.336905395321
25,initial,quantile95,RS,0.3,4530.336905395321,4530.336905395321,4530.336905395321
25,initial,quantile95,RS,0.375,4530.336905395323,4530.336905395323,4530.336905395323
25,initial,quantile95,RS,0.44999999999999996,4572.508548531271,4572.508548531271,4572.508548531271
25,initial,quantile95,RS,0.525,4566.411094347464,4566.411094347464,4566.411094347464
25,initial,quantile95,RS,0.6,4548.1211223516575,4548.1211223516575,4548.1211223516575
25,initial,quantile95,RS,0.6749999999999999,4535.892943746301,4535.892943746301,4535.892943746301
25,initial,quantile95,RS,0.75,4555.745019991784,4555.745019991784,4555.745019991784
25,initial,quantile95,RS,0.825,4612.721634217423,4612.721634217423,4612.721634217423
25,initial,quantile95,RS,0.8999999999999999,4612.7216342174215,4612.7216342174215,4612.7216342174215
25,initial,quantile95,RS,0.975,4624.649265485271,4624.649265485271,4624.649265485271
25,initial,quantile95,RS,1.05,4590.536100829775,4590.536100829775,4590.536100829775
25,initial,quantile95,RS,1.125,4621.148118253847,4621.148118253847,4621.148118253847
25,initial,quantile95,RS,1.2,4612.721634217422,4612.721634217422,4612.721634217422
25,initial,quantile95,RS,1.275,4688.323038207005,4688.323038207005,4688.323038207005
25,initial,quantile95,RS,1.3499999999999999,4694.876146999797,4694.876146999797,4694.876146999797
25,initial,quantile95,RS,1.425,4650.929726407485,4650.929726407485,4650.929726407485
25,initial,quantile95,RS,1.5,4675.119992254395,4675.119992254395,4675.119992254395
25,initial,quantile95,RS,1.575,4667.623427475985,4667.623427475985,4667.623427475985
25,initial,quantile95,RS,1.65,4622.084427185692,4622.084427185692,4622.084427185692
25,initial,quantile95,RS,1.7249999999999999,4664.228751788012,4664.228751788012,4664.228751788012
25,initial,quantile95,RS,1.7999999999999998,4643.401623527701,4643.401623527701,4643.401623527701
25,initial,quantile95,RS,1.875,4725.351066981328,4725.351066981328,4725.351066981328
25,initial,quantile95,RS,1.95,4694.172191397663,4694.172191397663,4694.172191397663
25,initial,quantile95,RS,2.025,4713.868680320578,4713.868680320578,4713.868680320578
25,initial,quantile95,RS,2.1,4745.873961075182,4745.873961075182,4745.873961075182
25,initial,quantile95,RS,2.175,4744.577751938301,4744.577751938301,4744.577751938301
25,initial,quantile95,RS,2.25,4802.547294155805,4802.547294155805,4802.547294155805
25,initial,quantile95,RS,2.3249999999999997,4751.0427042288,4751.0427042288,4751.0427042288
25,initial,quantile95,RS,2.4,4774.357364406407,4774.357364406407,4774.357364406407
25,initial,quantile95,RS,2.475,4755.165983667414,4755.165983667414,4755.165983667414
25,initial,quantile95,RS,2.55,4789.9594334435715,4789.9594334435715,4789.9594334435715
25,initial,quantile95,RS,2.625,4786.866874299284,4786.866874299284,4786.866874299284
25,initial,quantile95,RS,2.6999999999999997,4740.978177638783,4740.978177638783,4740.978177638783
25,initial,quantile95,RS,2.775,4820.481028086715,4820.481028086715,4820.481028086715
25,initial,quantile95,RS,2.85,4761.743076243652,4761.743076243652,4761.743076243652
25,initial,quantile95,RS,2.925,4808.7693406291655,4808.7693406291655,4808.7693406291655
25,initial,quantile95,RS,3.0,4812.492310384353,4812.492310384353,4812.492310384353
25,initial,quantile95,RS,3.0749999999999997,4871.402455971013,4871.402455971013,4871.402455971013
25,initial,quantile95,RS,3.15,4806.424649471321,4806.424649471321,4806.424649471321
25,initial,quantile95,RS,3.225,4865.040422743514,4865.040422743514,4865.040422743514
25,initial,quantile95,RS,3.3,4844.524255597975,4844.524255597975,4844.524255597975
25,initial,quantile95,RS,3.375,4926.023506042834,4926.023506042834,4926.023506042834
25,initial,quantile95,RS,3.4499999999999997,4806.40777892501,4806.40777892501,4806.40777892501
25,initial,quantile95,RS,3.525,4837.705199181244,4837.705199181244,4837.705199181244
25,initial,quantile95,RS,3.5999999999999996,4915.233190596584,4915.233190596584,4915.233190596584
25,initial,quantile95,RS,3.675,4918.399005897332,4918.399005897332,4918.399005897332
25,initial,quantile95,RS,3.75,4888.872390066152,4888.872390066152,4888.872390066152
25,initial,quantile95,RS,3.8249999999999997,4916.447791478988,4916.447791478988,4916.447791478988
25,initial,quantile95,RS,3.9,4905.270784794491,4905.270784794491,4905.270784794491
25,initial,quantile95,RS,3.9749999999999996,4972.322302673148,4972.322302673148,4972.322302673148
25,initial,quantile95,RS,4.05,4972.411961547612,4972.411961547612,4972.411961547612
25,initial,quantile95,RS,4.125,4934.409070154497,4934.409070154497,4934.409070154497
25,initial,quantile95,RS,4.2,4988.795281393636,4988.795281393636,4988.795281393636
25,initial,quantile95,RS,4.2749999999999995,4939.09149125244,4939.09149125244,4939.09149125244
25,initial,quantile95,RS,4.35,4939.119068236301,4939.119068236301,4939.119068236301
25,initial,quantile95,RS,4.425,4974.191230137472,4974.191230137472,4974.191230137472
25,initial,quantile95,RS,4.5,4999.533093199911,4999.533093199911,4999.533093199911
25,initial,quantile95,RS,4.575,4979.193374124632,4979.193374124632,4979.193374124632
25,initial,quantile95,RS,4.6499999999999995,5026.769320995361,5026.769320995361,5026.769320995361
25,initial,quantile95,RS,4.725,4983.423993892725,4983.423993892725,4983.423993892725
25,initial,quantile95,RS,4.8,5036.353056675618,5036.353056675618,5036.353056675618
25,initial,quantile95,RS,4.875,4993.155287042272,4993.155287042272,4993.155287042272
25,initial,quantile95,RS,4.95,5012.482165517571,5012.482165517571,5012.482165517571
25,initial,quantile95,RS,5.0249999999999995,5074.2061331566565,5074.2061331566565,5074.2061331566565
25,initial,quantile95,RS,5.1,4984.718583503136,4984.718583503136,4984.718583503136
25,initial,quantile95,RS,5.175,4964.021440427507,4964.021440427507,4964.021440427507
25,initial,quantile95,RS,5.25,5023.252819252403,5023.252819252403,5023.252819252403
25,initial,quantile95,RS,5.325,5038.747414156505,5038.747414156505,5038.747414156505
25,initial,quantile95,RS,5.3999999999999995,5058.099524080581,5058.099524080581,5058.099524080581
25,initial,quantile95,RS,5.475,5030.950912824072,5030.950912824072,5030.950912824072
25,initial,quantile95,RS,5.55,5092.025489824111,5092.025489824111,5092.025489824111
25,initial,quantile95,RS,5.625,5058.710552227397,5058.710552227397,5058.710552227397
25,initial,quantile95,RS,5.7,5107.644565688914,5107.644565688914,5107.644565688914
25,initial,quantile95,RS,5.7749999999999995,5110.2623246478115,5110.2623246478115,5110.2623246478115
25,initial,quantile95,RS,5.85,5035.951893510734,5035.951893510734,5035.951893510734
25,initial,quantile95,RS,5.925,5112.354232731262,5112.354232731262,5112.354232731262
25,initial,quantile95,RS,6.0,5098.088894885761,5098.088894885761,5098.088894885761
25,initial,quantile95,RS,6.075,5166.299251564449,5166.299251564449,5166.299251564449
25,initial,quantile95,RS,6.1499999999999995,5085.730761960101,5085.730761960101,5085.730761960101
25,initial,quantile95,RS,6.225,5172.400911574028,5172.400911574028,5172.400911574028
25,initial,quantile95,RS,6.3,5070.839836084555,5070.839836084555,5070.839836084555
25,initial,quantile95,RS,6.375,5172.227029182743,5172.227029182743,5172.227029182743
25,initial,quantile95,RS,6.45,5134.909613685419,5134.909613685419,5134.909613685419
25,initial,quantile95,RS,6.5249999999999995,5217.77218599007,5217.77218599007,5217.77218599007
25,initial,quantile95,RS,6.6,5187.349178690338,5187.349178690338,5187.349178690338
25,initial,quantile95,RS,6.675,5097.6655952981055,5097.6655952981055,5097.6655952981055
25,initial,quantile95,RS,6.75,5164.006711386874,5164.006711386874,5164.006711386874
25,initial,quantile95,RS,6.825,5213.4249554620765,5213.4249554620765,5213.4249554620765
25,initial,quantile95,RS,6.8999999999999995,5206.245128295795,5206.245128295795,5206.245128295795
25,initial,quantile95,RS,6.975,5225.764782380666,5225.764782380666,5225.764782380666
25,initial,quantile95,RS,7.05,5213.590578417584,5213.590578417584,5213.590578417584
25,initial,quantile95,RS,7.125,5129.378204571272,5129.378204571272,5129.378204571272
25,initial,quantile95,RS,7.199999999999999,5185.757294619543,5185.757294619543,5185.757294619543
25,initial,quantile95,RS,7.2749999999999995,5313.241926722402,5313.241926722402,5313.241926722402
25,initial,quantile95,RS,7.35,5290.994327958295,5290.994327958295,5290.994327958295
25,initial,quantile95,RS,7.425,5222.752468570914,5222.752468570914,5222.752468570914
25,initial,quantile95,RS,7.5,5335.8026970279925,5335.8026970279925,5335.8026970279925
25,initial,quantile95,RS,7.574999999999999,5209.372899518687,5209.372899518687,5209.372899518687
25,initial,quantile95,RS,7.6499999999999995,5215.372618621061,5215.372618621061,5215.372618621061
25,initial,quantile95,RS,7.725,5297.691196098813,5297.691196098813,5297.691196098813
25,initial,quantile95,RS,7.8,5333.7893729130155,5333.7893729130155,5333.7893729130155
25,initial,quantile95,RS,7.875,5325.378158754642,5325.378158754642,5325.378158754642
25,initial,quantile95,RS,7.949999999999999,5342.93656174325,5342.93656174325,5342.93656174325
25,initial,quantile95,RS,8.025,5236.386413572469,5236.386413572469,5236.386413572469
25,initial,quantile95,RS,8.1,5370.793924465697,5370.793924465697,5370.793924465697
25,initial,quantile95,RS,8.174999999999999,5277.279987918261,5277.279987918261,5277.279987918261
25,initial,quantile95,RS,8.25,5341.80425050612,5341.80425050612,5341.80425050612
25,initial,quantile95,RS,8.325,5338.131934091509,5338.131934091509,5338.131934091509
25,initial,quantile95,RS,8.4,5391.697751982745,5391.697751982745,5391.697751982745
25,initial,quantile95,RS,8.475,5304.60638695211,5304.60638695211,5304.60638695211
25,initial,quantile95,RS,8.549999999999999,5375.142225588977,5375.142225588977,5375.142225588977
25,initial,quantile95,RS,8.625,5387.429574705712,5387.429574705712,5387.429574705712
25,initial,quantile95,RS,8.7,5443.840941899427,5443.840941899427,5443.840941899427
25,initial,quantile95,RS,8.775,5395.8094132364695,5395.8094132364695,5395.8094132364695
25,initial,quantile95,RS,8.85,5420.759557250607,5420.759557250607,5420.759557250607
25,initial,quantile95,RS,8.924999999999999,5504.3571523672235,5504.3571523672235,5504.3571523672235
25,initial,quantile95,RS,9.0,5359.702859332145,5359.702859332145,5359.702859332145
25,operational,mean,DRO,0.0,1253.4714009492122,1222.6548430193493,1284.2879588790752
25,operational,mean,DRO,0.075,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,DRO,0.15,1253.8063981633545,1223.000728947452,1284.612067379257
25,operational,mean,DRO,0.22499999999999998,1253.8373507431334,1223.0326403129702,1284.6420611732965
25,operational,mean,DRO,0.3,1253.8373507431336,1223.0326403129704,1284.6420611732967
25,operational,mean,DRO,0.375,1253.8373507431338,1223.0326403129707,1284.642061173297
25,operational,mean,DRO,0.44999999999999996,1253.837350743133,1223.0326403129698,1284.642061173296
25,operational,mean,DRO,0.525,1225.4935632228478,1194.9082119399632,1256.0789145057324
25,operational,mean,DRO,0.6,1225.4935632228478,1194.9082119399632,1256.0789145057324
25,operational,mean,DRO,0.6749999999999999,1225.5649804669167,1194.9803562771174,1256.149604656716
25,operational,mean,DRO,0.75,1225.5649804669174,1194.980356277118,1256.1496046567167
25,operational,mean,DRO,0.825,1225.5649804669167,1194.9803562771174,1256.149604656716
25,operational,mean,DRO,0.8999999999999999,1225.5649804669165,1194.9803562771172,1256.1496046567158
25,operational,mean,DRO,0.975,1225.6868549586266,1195.0983555321266,1256.2753543851265
25,operational,mean,DRO,1.05,1228.724991537642,1198.1113939519385,1259.3385891233454
25,operational,mean,DRO,1.125,1228.058458367546,1197.3807968076776,1258.7361199274146
25,operational,mean,DRO,1.2,1230.200813349015,1199.4890619683988,1260.9125647296314
25,operational,mean,DRO,1.275,1230.2008133490165,1199.4890619684002,1260.9125647296328
25,operational,mean,DRO,1.3499999999999999,1204.958665456966,1174.4262034579913,1235.4911274559406
25,operational,mean,DRO,1.425,1199.943095968524,1169.4611884847793,1230.4250034522686
25,operational,mean,DRO,1.5,1195.0864247447205,1164.6171411097162,1225.5557083797248
25,operational,mean,DRO,1.575,1193.3308076333417,1162.8669475963766,1223.7946676703068
25,operational,mean,DRO,1.65,1179.596015084641,1149.2389026887454,1209.9531274805368
25,operational,mean,DRO,1.7249999999999999,1153.600805562769,1123.464350539653,1183.737260585885
25,operational,mean,DRO,1.7999999999999998,1153.6008055627697,1123.4643505396537,1183.7372605858857
25,operational,mean,DRO,1.875,1153.6008055627694,1123.4643505396534,1183.7372605858855
25,operational,mean,DRO,1.95,1120.5738924555424,1090.7369156039226,1150.410869307162
25,operational,mean,DRO,2.025,1120.5738924555415,1090.7369156039217,1150.4108693071612
25,operational,mean,DRO,2.1,1120.5738924555435,1090.7369156039238,1150.4108693071632
25,operational,mean,DRO,2.175,1120.5738924555408,1090.736915603921,1150.4108693071605
25,operational,mean,DRO,2.25,1120.5738924555424,1090.7369156039226,1150.410869307162
25,operational,mean,DRO,2.3249999999999997,1120.6537431086124,1090.8034521675531,1150.5040340496716
25,operational,mean,DRO,2.4,1120.6537431086135,1090.8034521675543,1150.5040340496728
25,operational,mean,DRO,2.475,1082.799765942173,1053.318895269822,1112.2806366145242
25,operational,mean,DRO,2.55,1082.7997659421794,1053.3188952698283,1112.2806366145305
25,operational,mean,DRO,2.625,1082.7997659421837,1053.3188952698326,1112.2806366145348
25,operational,mean,DRO,2.6999999999999997,1083.0176717168335,1053.5320249473923,1112.5033184862748
25,operational,mean,DRO,2.775,1075.5913682297303,1046.1794531309367,1105.0032833285238
25,operational,mean,DRO,2.85,1073.9574244908117,1044.5570461926945,1103.357802788929
25,operational,mean,DRO,2.925,1073.2115810650694,1043.8168546692418,1102.606307460897
25,operational,mean,DRO,3.0,1069.764219077492,1040.3899196100606,1099.1385185449235
25,operational,mean,DRO,3.0749999999999997,1065.9333177893925,1036.5583679339813,1095.3082676448037
25,operational,mean,DRO,3.15,1065.9333177893916,1036.5583679339804,1095.3082676448028
25,operational,mean,DRO,3.225,1065.9333177893914,1036.5583679339802,1095.3082676448025
25,operational,mean,DRO,3.3,1065.6359487873112,1036.2602865086455,1095.011611065977
25,operational,mean,DRO,3.375,1065.582523073653,1036.2078432414523,1094.9572029058536
25,operational,mean,DRO,3.4499999999999997,1065.6356869700742,1036.2601609839812,1095.0112129561671
25,operational,mean,DRO,3.525,1066.46488159004,1037.0904389112159,1095.8393242688642
25,operational,mean,DRO,3.5999999999999996,1065.5123867679522,1036.13217538842,1094.8925981474845
25,operational,mean,DRO,3.675,1064.7213425626069,1035.3262137203587,1094.116471404855
25,operational,mean,DRO,3.75,1066.3914408906671,1036.970533983619,1095.8123477977153
25,operational,mean,DRO,3.8249999999999997,1068.0429236074729,1038.6137261767672,1097.4721210381786
25,operational,mean,DRO,3.9,1069.4075646555934,1039.970988607597,1098.8441407035898
25,operational,mean,DRO,3.9749999999999996,1069.5898790982953,1040.1551969636182,1099.0245612329725
25,operational,mean,DRO,4.05,1071.4783926943162,1042.0641009875337,1100.8926844010987
25,operational,mean,DRO,4.125,1071.5007561847121,1042.086173528397,1100.9153388410273
25,operational,mean,DRO,4.2,1071.5007561847126,1042.0861735283975,1100.9153388410277
25,operational,mean,DRO,4.2749999999999995,1071.500756184713,1042.086173528398,1100.9153388410282
25,operational,mean,DRO,4.35,1070.507884010794,1041.08037995706,1099.935388064528
25,operational,mean,DRO,4.425,1070.5500554581224,1041.1185857219095,1099.9815251943353
25,operational,mean,DRO,4.5,1069.601199509061,1040.1516054753206,1099.0507935428013
25,operational,mean,DRO,4.575,1067.5931715742927,1038.088663554523,1097.0976795940624
25,operational,mean,DRO,4.6499999999999995,1066.0748162056711,1036.5206478317725,1095.6289845795698
25,operational,mean,DRO,4.725,1065.5907778890132,1036.0346335622746,1095.1469222157518
25,operational,mean,DRO,4.8,1065.5750224709,1036.011388631824,1095.1386563099759
25,operational,mean,DRO,4.875,1064.1958810745632,1034.588787964463,1093.8029741846633
25,operational,mean,DRO,4.95,1061.1996257155545,1031.5640543568684,1090.8351970742406
25,operational,mean,DRO,5.0249999999999995,1064.312349628101,1034.7120312049208,1093.9126680512811
25,operational,mean,DRO,5.1,1060.7933106730043,1031.182561378522,1090.4040599674865
25,operational,mean,DRO,5.175,1060.971188450784,1031.3743661523783,1090.5680107491896
25,operational,mean,DRO,5.25,1060.9294128632291,1031.3321153842176,1090.5267103422407
25,operational,mean,DRO,5.325,1060.6165800737465,1031.0111893168992,1090.2219708305938
25,operational,mean,DRO,5.3999999999999995,1060.6165800737456,1031.0111893168983,1090.221970830593
25,operational,mean,DRO,5.475,1058.7536784592642,1029.1318353673944,1088.375521551134
25,operational,mean,DRO,5.55,1054.6256441610064,1025.045166750242,1084.2061215717708
25,operational,mean,DRO,5.625,1054.6256441610064,1025.045166750242,1084.2061215717708
25,operational,mean,DRO,5.7,1054.625644161006,1025.0451667502416,1084.2061215717704
25,operational,mean,DRO,5.7749999999999995,1054.6256441610067,1025.0451667502423,1084.206121571771
25,operational,mean,DRO,5.85,1054.625644161006,1025.0451667502416,1084.2061215717704
25,operational,mean,DRO,5.925,1054.6256441610078,1025.0451667502434,1084.2061215717722
25,operational,mean,DRO,6.0,1054.625644161005,1025.0451667502407,1084.2061215717695
25,operational,mean,DRO,6.075,1054.625644161007,1025.0451667502425,1084.2061215717713
25,operational,mean,DRO,6.1499999999999995,1054.6256441610055,1025.0451667502412,1084.20612157177
25,operational,mean,DRO,6.225,1054.6256441610071,1025.0451667502427,1084.2061215717715
25,operational,mean,DRO,6.3,1054.6256441610055,1025.0451667502412,1084.20612157177
25,operational,mean,DRO,6.375,1054.6256441610064,1025.045166750242,1084.2061215717708
25,operational,mean,DRO,6.45,1054.3129164832137,1024.737092840188,1083.8887401262393
25,operational,mean,DRO,6.5249999999999995,1054.3129164832133,1024.7370928401876,1083.8887401262389
25,operational,mean,DRO,6.6,1054.3129164832135,1024.7370928401879,1083.888740126239
25,operational,mean,DRO,6.675,1036.5202532111446,1007.1607662388785,1065.8797401834106
25,operational,mean,DRO,6.75,1033.8714244571627,1004.5447626458475,1063.198086268478
25,operational,mean,DRO,6.825,1032.733869730521,1003.4246539955055,1062.0430854655365
25,operational,mean,DRO,6.8999999999999995,1030.7948372868327,1001.5251455289527,1060.0645290447126
25,operational,mean,DRO,6.975,1026.6343432317503,997.4492673743964,1055.8194190891043
25,operational,mean,DRO,7.05,1025.9890939528223,996.8172645406548,1055.1609233649897
25,operational,mean,DRO,7.125,1025.9890939528234,996.817264540656,1055.1609233649908
25,operational,mean,DRO,7.199999999999999,1024.6714540630555,995.533875924778,1053.809032201333
25,operational,mean,DRO,7.2749999999999995,1018.036722314298,988.9999239280489,1047.073520700547
25,operational,mean,DRO,7.35,1018.0892098018547,989.0542881086451,1047.1241314950644
25,operational,mean,DRO,7.425,1018.0892098018576,989.0542881086479,1047.1241314950673
25,operational,mean,DRO,7.5,1018.0892098018529,989.0542881086433,1047.1241314950626
25,operational,mean,DRO,7.574999999999999,1017.8557869343515,988.8226470667673,1046.8889268019357
25,operational,mean,DRO,7.6499999999999995,1012.2652690232443,983.2686300518963,1041.2619079945923
25,operational,mean,DRO,7.725,1011.2370917101971,982.2479404067287,1040.2262430136655
25,operational,mean,DRO,7.8,1010.7143167559675,981.748004703029,1039.680628808906
25,operational,mean,DRO,7.875,992.6239237660593,963.7870015255334,1021.4608460065853
25,operational,mean,DRO,7.949999999999999,987.0938797732384,958.3705627900794,1015.8171967563975
25,operational,mean,DRO,8.025,987.4108370944008,958.6875894179205,1016.134084770881
25,operational,mean,DRO,8.1,988.2542558046657,959.5324584308794,1016.976053178452
25,operational,mean,DRO,8.174999999999999,988.2542558046666,959.5324584308803,1016.976053178453
25,operational,mean,DRO,8.25,988.2542558046638,959.5324584308775,1016.9760531784501
25,operational,mean,DRO,8.325,986.6021241582395,957.8590404134032,1015.3452079030757
25,operational,mean,DRO,8.4,988.3104824384382,959.5679642480293,1017.053000628847
25,operational,mean,DRO,8.475,988.3104824384388,959.56796424803,1017.0530006288477
25,operational,mean,DRO,8.549999999999999,988.3652981137079,959.6229529579565,1017.1076432694593
25,operational,mean,DRO,8.625,988.7264699839674,959.965318718023,1017.4876212499117
25,operational,mean,DRO,8.7,987.4173866268429,958.6816162362605,1016.1531570174253
25,operational,mean,DRO,8.775,987.4173866268427,958.6816162362603,1016.1531570174251
25,operational,mean,DRO,8.85,987.4173866268425,958.6816162362601,1016.1531570174249
25,operational,mean,DRO,8.924999999999999,985.6407947136767,956.9074730443463,1014.374116383007
25,operational,mean,DRO,9.0,981.0098325551673,952.2703689214078,1009.7492961889269
25,operational,mean,ERM,0.0,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,0.075,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,0.15,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,0.22499999999999998,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,0.3,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,0.375,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,0.44999999999999996,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,0.525,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,0.6,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,0.6749999999999999,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,0.75,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,0.825,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,0.8999999999999999,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,0.975,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,1.05,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,1.125,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,1.2,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,1.275,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,1.3499999999999999,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,1.425,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,1.5,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,1.575,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,1.65,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,1.7249999999999999,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,1.7999999999999998,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,1.875,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,1.95,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,2.025,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,2.1,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,2.175,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,2.25,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,2.3249999999999997,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,2.4,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,2.475,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,2.55,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,2.625,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,2.6999999999999997,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,2.775,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,2.85,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,2.925,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,3.0,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,3.0749999999999997,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,3.15,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,3.225,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,3.3,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,3.375,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,3.4499999999999997,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,3.525,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,3.5999999999999996,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,3.675,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,3.75,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,3.8249999999999997,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,3.9,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,3.9749999999999996,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,4.05,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,4.125,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,4.2,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,4.2749999999999995,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,4.35,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,4.425,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,4.5,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,4.575,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,4.6499999999999995,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,4.725,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,4.8,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,4.875,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,4.95,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,5.0249999999999995,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,5.1,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,5.175,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,5.25,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,5.325,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,5.3999999999999995,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,5.475,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,5.55,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,5.625,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,5.7,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,5.7749999999999995,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,5.85,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,5.925,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,6.0,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,6.075,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,6.1499999999999995,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,6.225,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,6.3,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,6.375,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,6.45,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,6.5249999999999995,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,6.6,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,6.675,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,6.75,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,6.825,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,6.8999999999999995,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,6.975,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,7.05,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,7.125,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,7.199999999999999,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,7.2749999999999995,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,7.35,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,7.425,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,7.5,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,7.574999999999999,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,7.6499999999999995,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,7.725,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,7.8,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,7.875,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,7.949999999999999,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,8.025,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,8.1,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,8.174999999999999,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,8.25,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,8.325,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,8.4,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,8.475,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,8.549999999999999,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,8.625,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,8.7,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,8.775,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,8.85,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,8.924999999999999,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,ERM,9.0,1253.4714009492127,1222.6548430193498,1284.2879588790756
25,operational,mean,RS,0.0,1064.9228009246374,1035.342748206532,1094.5028536427428
25,operational,mean,RS,0.075,1063.9143294434741,1034.3073478012739,1093.5213110856744
25,operational,mean,RS,0.15,1062.5791232062215,1032.9982205367103,1092.1600258757328
25,operational,mean,RS,0.22499999999999998,1060.014548257678,1030.4027869860158,1089.62630952934
25,operational,mean,RS,0.3,1059.8282280420208,1030.2145835238452,1089.4418725601963
25,operational,mean,RS,0.375,1062.3680686135422,1032.7836961246362,1091.9524411024481
25,operational,mean,RS,0.44999999999999996,1024.6451544106255,995.5083062513629,1053.7820025698882
25,operational,mean,RS,0.525,1028.5370170159022,999.3135908890139,1057.7604431427903
25,operational,mean,RS,0.6,1043.0595979885084,1013.6217261678223,1072.4974698091944
25,operational,mean,RS,0.6749999999999999,1053.5320120923518,1023.9659136354771,1083.0981105492265
25,operational,mean,RS,0.75,1036.4691576535538,1007.1103004499513,1065.8280148571564
25,operational,mean,RS,0.825,988.3852802586202,959.63850074829,1017.1320597689505
25,operational,mean,RS,0.8999999999999999,987.2054205030373,958.4821154764277,1015.928725529647
25,operational,mean,RS,0.975,975.0537468303297,946.3295901659227,1003.7779034947367
25,operational,mean,RS,1.05,1007.8935801275447,978.9461998184731,1036.8409604366163
25,operational,mean,RS,1.125,978.0103032959431,949.2484022922239,1006.7722042996623
25,operational,mean,RS,1.2,987.0124434731472,958.27199938372,1015.7528875625744
25,operational,mean,RS,1.275,915.4407652198031,887.3179940601271,943.563536379479
25,operational,mean,RS,1.3499999999999999,908.9471545981996,880.8919562305073,937.002352965892
25,operational,mean,RS,1.425,950.2736817892627,921.7714779016269,978.7758856768985
25,operational,mean,RS,1.5,927.9530694934554,899.6983776611825,956.2077613257283
25,operational,mean,RS,1.575,934.715176829755,906.3882695557669,963.0420841037432
25,operational,mean,RS,1.65,977.27301371499,948.5213516116635,1006.0246758183166
25,operational,mean,RS,1.7249999999999999,937.789916928876,909.4302047016416,966.1496291561103
25,operational,mean,RS,1.7999999999999998,957.4863107245568,928.9173264008749,986.0552950482387
25,operational,mean,RS,1.875,879.26341906506,851.5326931821634,906.9941449479567
25,operational,mean,RS,1.95,909.6426434530701,881.5801487242753,937.705138181865
25,operational,mean,RS,2.025,890.3991402073453,862.5444787760104,918.2538016386803
25,operational,mean,RS,2.1,859.213739805009,831.7056669735199,886.7218126364982
25,operational,mean,RS,2.175,860.4844197030943,832.9622509692875,888.0065884369011
25,operational,mean,RS,2.25,800.0369720697544,773.1723483515768,826.9015957879319
25,operational,mean,RS,2.3249999999999997,854.059648880937,826.6084194528045,881.5108783090694
25,operational,mean,RS,2.4,828.1311894557099,800.943374125234,855.3190047861858
25,operational,mean,RS,2.475,849.7547116912945,822.3497815747643,877.1596418078246
25,operational,mean,RS,2.55,811.97150475424,784.959311748954,838.983697759526
25,operational,mean,RS,2.625,814.9633862609115,787.9154795417335,842.0112929800896
25,operational,mean,RS,2.6999999999999997,864.0203314554191,836.4592647498674,891.5813981609707
25,operational,mean,RS,2.775,783.6375757952949,756.9881112321458,810.287040358444
25,operational,mean,RS,2.85,842.9257439259131,815.5955580475168,870.2559298043095
25,operational,mean,RS,2.925,794.2663131673735,767.4755898643341,821.0570364704129
25,operational,mean,RS,3.0,790.858123193029,764.1115836267861,817.6046627592718
25,operational,mean,RS,3.0749999999999997,738.7595466985916,712.7826261604007,764.7364672367826
25,operational,mean,RS,3.15,796.4307283605896,769.6122350479994,823.2492216731797
25,operational,mean,RS,3.225,744.6028838120649,718.5442463932504,770.6615212308793
25,operational,mean,RS,3.3,761.234777425162,734.8929186750718,787.5766361752521
25,operational,mean,RS,3.375,683.5995469391409,658.3006616083909,708.8984322698908
25,operational,mean,RS,3.4499999999999997,796.4463525080826,769.6276583382835,823.2650466778816
25,operational,mean,RS,3.525,767.545324755083,741.1152068224505,793.9754426877155
25,operational,mean,RS,3.5999999999999996,694.0882308097028,668.6522377508437,719.524223868562
25,operational,mean,RS,3.675,690.9899328655401,665.5939341970019,716.3859315340784
25,operational,mean,RS,3.75,720.5248565516742,694.7577469224854,746.2919661808631
25,operational,mean,RS,3.8249999999999997,692.8982815319274,667.4776502238316,718.3189128400232
25,operational,mean,RS,3.9,703.9318595703592,678.3699100286676,729.4938091120507
25,operational,mean,RS,3.9749999999999996,653.6648737583232,629.0611697782899,678.2685777383565
25,operational,mean,RS,4.05,653.5844945637712,628.981771548354,678.1872175791883
25,operational,mean,RS,4.125,675.7467718915763,650.5557627039425,700.93778107921
25,operational,mean,RS,4.2,643.5739500987488,619.2378130388365,667.9100871586611
25,operational,mean,RS,4.2749999999999995,675.756662073739,650.6520854270468,700.8612387204312
25,operational,mean,RS,4.35,675.5716770907766,650.4665548033379,700.6767993782153
25,operational,mean,RS,4.425,652.4635605683254,627.8842256649241,677.0428954717268
25,operational,mean,RS,4.5,628.545700459963,604.3671823306696,652.7242185892563
25,operational,mean,RS,4.575,652.866555857749,628.3870085337554,677.3461031817425
25,operational,mean,RS,4.6499999999999995,602.9781566381821,579.1830255285406,626.7732877478236
25,operational,mean,RS,4.725,652.4264693872128,628.0257697423233,676.8271690321023
25,operational,mean,RS,4.8,596.8912012977261,573.2499852582125,620.5324173372396
25,operational,mean,RS,4.875,636.7993772639052,612.5166322478341,661.0821222799763
25,operational,mean,RS,4.95,612.3724277911427,588.3686306224749,636.3762249598105
25,operational,mean,RS,5.0249999999999995,572.1741970674028,549.180190954661,595.1682031801446
25,operational,mean,RS,5.1,650.2388706380775,625.8535778037028,674.6241634724522
25,operational,mean,RS,5.175,661.196401531176,636.4939292799058,685.8988737824461
25,operational,mean,RS,5.25,605.2586381104313,581.4071293285505,629.1101468923122
25,operational,mean,RS,5.325,595.6883518725571,572.0862050360957,619.2904987090184
25,operational,mean,RS,5.3999999999999995,582.860359952187,559.5953574822421,606.1253624221318
25,operational,mean,RS,5.475,600.2996056572348,576.5715758661528,624.0276354483168
25,operational,mean,RS,5.55,559.0903167599432,536.4099132933483,581.7707202265382
25,operational,mean,RS,5.625,582.5192231182956,559.2657891917403,605.7726570448509
25,operational,mean,RS,5.7,547.7785532566264,525.3837976079251,570.1733089053278
25,operational,mean,RS,5.7749999999999995,545.9305591008462,523.584039876786,568.2770783249063
25,operational,mean,RS,5.85,597.1423522968521,573.4946808041695,620.7900237895346
25,operational,mean,RS,5.925,544.4632149210239,522.1553547599999,566.7710750820479
25,operational,mean,RS,6.0,554.6466634261906,532.0768241326113,577.2165027197699
25,operational,mean,RS,6.075,513.1986138737292,491.92408258848906,534.4731451589693
25,operational,mean,RS,6.1499999999999995,563.7856856565113,540.9912203695858,586.5801509434368
25,operational,mean,RS,6.225,508.69878467738266,487.52571471233375,529.8718546424316
25,operational,mean,RS,6.3,574.5955050525234,551.5450667647647,597.6459433402822
25,operational,mean,RS,6.375,508.82631073382197,487.6503361435355,530.0022853241084
25,operational,mean,RS,6.45,529.8070598227238,507.9346797045445,551.6794399409031
25,operational,mean,RS,6.5249999999999995,476.637764118477,456.2361326984328,497.03939553852115
25,operational,mean,RS,6.6,497.8596199018994,476.93733743620203,518.7819023675968
25,operational,mean,RS,6.675,554.9545194503555,532.3769342683119,577.5321046323992
25,operational,mean,RS,6.75,514.902697472878,493.5902403722947,536.2151545734613
25,operational,mean,RS,6.825,479.60215247988526,459.12545927174267,500.07884568802785
25,operational,mean,RS,6.8999999999999995,484.5452348237181,463.9446583329087,505.14581131452746
25,operational,mean,RS,6.975,471.4861519223709,451.23133179723607,491.7409720475057
25,operational,mean,RS,7.05,479.4888786850305,459.01504427043415,499.96271309962685
25,operational,mean,RS,7.125,532.7711203992795,510.7808822955182,554.7613585030408
25,operational,mean,RS,7.199999999999999,499.00056938646696,478.0514228215081,519.9497159514258
25,operational,mean,RS,7.2749999999999995,422.05238109381474,403.37589374604073,440.72886844158876
25,operational,mean,RS,7.35,433.1186049465645,414.0608704275002,452.1763394656288
25,operational,mean,RS,7.425,473.4168125940582,453.1066205579813,493.72700463013507
25,operational,mean,RS,7.5,411.7929505094026,393.5030018279418,430.08289919086343
25,operational,mean,RS,7.574999999999999,482.38475816560185,461.83809286930887,502.93142346189484
25,operational,mean,RS,7.6499999999999995,478.27175884173835,457.82870150458837,498.7148161788883
25,operational,mean,RS,7.725,429.6928071450271,410.75008405464075,448.6355302354134
25,operational,mean,RS,7.8,412.67466639067396,394.3503126603781,430.9990201209698
25,operational,mean,RS,7.875,416.42224503867726,397.953985618667,434.89050445868753
25,operational,mean,RS,7.949999999999999,408.7271245912594,390.5584003862339,426.89584879628484
25,operational,mean,RS,8.025,464.82319944276816,444.7636078076215,484.8827910779148
25,operational,mean,RS,8.1,389.0585323420673,371.3303826650017,406.78668201913285
25,operational,mean,RS,8.174999999999999,440.7050460691303,421.40000804503785,460.0100840932227
25,operational,mean,RS,8.25,409.20937033667917,391.02146480411835,427.39727586924
25,operational,mean,RS,8.325,410.78366131596,392.5333540261749,429.0339686057451
25,operational,mean,RS,8.4,388.61371035046267,371.27175276447474,405.9556679364506
25,operational,mean,RS,8.475,426.2309950879287,407.4064518047322,445.0555383711252
25,operational,mean,RS,8.549999999999999,391.0767662708517,373.4490556008868,408.70447694081656
25,operational,mean,RS,8.625,390.1648636847307,372.7498886248289,407.57983874463247
25,operational,mean,RS,8.7,361.721738195523,345.286345891585,378.15713049946106
25,operational,mean,RS,8.775,387.0265728697817,369.75862830384705,404.2945174357164
25,operational,mean,RS,8.85,373.8234756354584,357.0050702830815,390.6418809878353
25,operational,mean,RS,8.924999999999999,338.9463099281202,323.5344453760572,354.35817448018315
25,operational,mean,RS,9.0,393.587111795933,375.66757215045857,411.5066514414075
25,operational,quantile95,DRO,0.0,2288.443958390309,2260.540731319433,2307.5841652710446
25,operational,quantile95,DRO,0.075,2288.443958390309,2260.5407313194332,2307.5841652710446
25,operational,quantile95,DRO,0.15,2288.4439583903095,2260.68942151622,2307.584165271045
25,operational,quantile95,DRO,0.22499999999999998,2288.443958390309,2260.724812936119,2307.584165271044
25,operational,quantile95,DRO,0.3,2288.443958390309,2260.724812936119,2307.5841652710446
25,operational,quantile95,DRO,0.375,2288.443958390309,2260.7248129361196,2307.5841652710446
25,operational,quantile95,DRO,0.44999999999999996,2288.443958390308,2260.7248129361183,2307.5841652710437
25,operational,quantile95,DRO,0.525,2255.755696448817,2227.048666664678,2278.0326418125
25,operational,quantile95,DRO,0.6,2255.755696448817,2227.0486666646784,2278.0326418125005
25,operational,quantile95,DRO,0.6749999999999999,2255.7556964488176,2227.611036216291,2277.3133873364527
25,operational,quantile95,DRO,0.75,2255.755696448818,2227.6110362162917,2277.313387336453
25,operational,quantile95,DRO,0.825,2255.755696448818,2227.6110362162913,2277.313387336453
25,operational,quantile95,DRO,0.8999999999999999,2255.755696448817,2227.611036216291,2277.3133873364527
25,operational,quantile95,DRO,0.975,2255.805034525987,2228.5457614506186,2276.9016822675467
25,operational,quantile95,DRO,1.05,2259.3297327219616,2232.600894435313,2280.1160341346513
25,operational,quantile95,DRO,1.125,2260.8012471516427,2231.3320706540453,2281.543371506581
25,operational,quantile95,DRO,1.2,2263.805618514875,2234.9728457991123,2283.0523565010253
25,operational,quantile95,DRO,1.275,2263.8056185148766,2234.9728457991146,2283.0523565010267
25,operational,quantile95,DRO,1.3499999999999999,2234.8379778287517,2205.339380007155,2255.3017015800756
25,operational,quantile95,DRO,1.425,2228.2949174390887,2199.021473601742,2249.1469625512764
25,operational,quantile95,DRO,1.5,2223.8985706728918,2194.7665682769743,2243.471272932974
25,operational,quantile95,DRO,1.575,2222.221203112161,2193.3878831723396,2241.306217428294
25,operational,quantile95,DRO,1.65,2206.3028174857627,2178.068247647674,2225.4343021635977
25,operational,quantile95,DRO,1.7249999999999999,2175.757482715877,2147.8745263446763,2195.4854095379474
25,operational,quantile95,DRO,1.7999999999999998,2175.757482715878,2147.8745263446767,2195.4854095379474
25,operational,quantile95,DRO,1.875,2175.757482715878,2147.8745263446767,2195.4854095379465
25,operational,quantile95,DRO,1.95,2136.42480898558,2110.259911674697,2157.5516628796167
25,operational,quantile95,DRO,2.025,2136.424808985579,2110.259911674696,2157.551662879616
25,operational,quantile95,DRO,2.1,2136.4248089855814,2110.259911674698,2157.5516628796177
25,operational,quantile95,DRO,2.175,2136.4248089855782,2110.259911674695,2157.5516628796154
25,operational,quantile95,DRO,2.25,2136.42480898558,2110.2599116746974,2157.5516628796167
25,operational,quantile95,DRO,2.3249999999999997,2136.408697244763,2110.8374638314185,2156.1589124659295
25,operational,quantile95,DRO,2.4,2136.4086972447644,2110.8374638314176,2156.158912465933
25,operational,quantile95,DRO,2.475,2090.5711566878826,2067.064960629495,2112.9098667459198
25,operational,quantile95,DRO,2.55,2090.571156687891,2067.064960629502,2112.909866745929
25,operational,quantile95,DRO,2.625,2090.5711566878945,2067.064960629507,2112.9098667459307
25,operational,quantile95,DRO,2.6999999999999997,2090.9548119791884,2067.4081508462073,2113.048689473453
25,operational,quantile95,DRO,2.775,2081.9601408250114,2058.8824187103314,2104.1061472055053
25,operational,quantile95,DRO,2.85,2080.2025829400045,2057.160974623894,2102.1189375133895
25,operational,quantile95,DRO,2.925,2079.4444157195708,2056.3867976444744,2101.3876643750755
25,operational,quantile95,DRO,3.0,2075.780420081295,2052.5687053646197,2097.31790519134
25,operational,quantile95,DRO,3.0749999999999997,2073.0875769430986,2048.9784702447014,2094.3586366952013
25,operational,quantile95,DRO,3.15,2073.087576943097,2048.9784702447005,2094.3586366951995
25,operational,quantile95,DRO,3.225,2073.0875769430963,2048.9784702447,2094.3586366951995
25,operational,quantile95,DRO,3.3,2073.0591145578023,2048.8156757696865,2094.4734618404245
25,operational,quantile95,DRO,3.375,2073.0510482683258,2048.8131774380126,2094.5406863012886
25,operational,quantile95,DRO,3.4499999999999997,2073.0703537578825,2048.733229161551,2094.493020009431
25,operational,quantile95,DRO,3.525,2073.1597704166084,2048.9486206587303,2094.355561236887
25,operational,quantile95,DRO,3.5999999999999996,2073.109950407501,2048.4458312851366,2094.734389056209
25,operational,quantile95,DRO,3.675,2073.4189512691883,2048.6523194028928,2091.9657770452504
25,operational,quantile95,DRO,3.75,2073.5344007021477,2055.9866147202656,2094.3265984442232
25,operational,quantile95,DRO,3.8249999999999997,2073.6141698909396,2060.7931451622103,2096.994430199837
25,operational,quantile95,DRO,3.9,2074.3811974719406,2063.6618873894095,2097.9152911788065
25,operational,quantile95,DRO,3.9749999999999996,2074.5598847998863,2062.753132992056,2097.3360115544215
25,operational,quantile95,DRO,4.05,2076.0797102678193,2065.063860395868,2099.551243030062
25,operational,quantile95,DRO,4.125,2076.0828574503316,2065.1014218700925,2099.611935991006
25,operational,quantile95,DRO,4.2,2076.082857450332,2065.101421870093,2099.6119359910062
25,operational,quantile95,DRO,4.2749999999999995,2076.0828574503325,2065.101421870093,2099.6119359910067
25,operational,quantile95,DRO,4.35,2075.861554003175,2065.101421870093,2098.471933589457
25,operational,quantile95,DRO,4.425,2075.919770217669,2065.101421870093,2098.471933589457
25,operational,quantile95,DRO,4.5,2075.9197702176693,2063.8526704814676,2098.471933589457
25,operational,quantile95,DRO,4.575,2075.8615540031747,2063.781832308986,2098.571071642308
25,operational,quantile95,DRO,4.6499999999999995,2075.8615540031747,2063.781832308986,2098.571071642308
25,operational,quantile95,DRO,4.725,2075.3706856520207,2063.2589937253324,2099.2240608606958
25,operational,quantile95,DRO,4.8,2075.242502886452,2063.3298318978145,2098.3546469362336
25,operational,quantile95,DRO,4.875,2075.1807061443965,2063.329831897813,2098.3546469362323
25,operational,quantile95,DRO,4.95,2073.6367889154885,2059.379907021265,2098.124384636321
25,operational,quantile95,DRO,5.0249999999999995,2073.6494145184565,2064.7029549414906,2096.7105570991184
25,operational,quantile95,DRO,5.1,2073.3657540701374,2059.3196990576444,2091.7373445779194
25,operational,quantile95,DRO,5.175,2073.3657540701383,2058.581338131406,2092.1718198997114
25,operational,quantile95,DRO,5.25,2073.362606887625,2058.5353674906105,2092.1088762494596
25,operational,quantile95,DRO,5.325,2073.497396269682,2056.9630898980627,2092.1088762494587
25,operational,quantile95,DRO,5.3999999999999995,2073.4973962696813,2056.9630898980613,2092.1088762494574
25,operational,quantile95,DRO,5.475,2073.3626068876238,2054.767494848923,2093.2613081261466
25,operational,quantile95,DRO,5.55,2068.2983625919305,2050.1344539382044,2088.9700560346255
25,operational,quantile95,DRO,5.625,2068.29836259193,2050.134453938204,2088.9700560346255
25,operational,quantile95,DRO,5.7,2068.298362591929,2050.134453938204,2088.9700560346246
25,operational,quantile95,DRO,5.7749999999999995,2068.2983625919305,2050.1344539382044,2088.970056034626
25,operational,quantile95,DRO,5.85,2068.2983625919296,2050.134453938204,2088.970056034625
25,operational,quantile95,DRO,5.925,2068.298362591932,2050.134453938206,2088.970056034627
25,operational,quantile95,DRO,6.0,2068.298362591928,2050.134453938203,2088.9700560346237
25,operational,quantile95,DRO,6.075,2068.298362591931,2050.1344539382053,2088.970056034626
25,operational,quantile95,DRO,6.1499999999999995,2068.2983625919287,2050.1344539382035,2088.9700560346246
25,operational,quantile95,DRO,6.225,2068.298362591931,2050.1344539382053,2088.9700560346264
25,operational,quantile95,DRO,6.3,2068.2983625919283,2050.1344539382035,2088.970056034624
25,operational,quantile95,DRO,6.375,2068.2983625919296,2050.1344539382044,2088.9700560346255
25,operational,quantile95,DRO,6.45,2067.812095398339,2049.811102843377,2088.596995951198
25,operational,quantile95,DRO,6.5249999999999995,2067.8120953983384,2049.8111028433764,2088.596995951197
25,operational,quantile95,DRO,6.6,2067.8120953983394,2049.811102843377,2088.5969959511976
25,operational,quantile95,DRO,6.675,2046.1960432392045,2028.0676031851524,2065.540336203635
25,operational,quantile95,DRO,6.75,2043.093912638062,2024.576955353872,2062.0553962385893
25,operational,quantile95,DRO,6.825,2041.4734643925417,2023.0382100942727,2060.7015376087834
25,operational,quantile95,DRO,6.8999999999999995,2037.1488766174793,2020.1868057888953,2058.5276909743716
25,operational,quantile95,DRO,6.975,2028.0504132427777,2013.8630210639271,2051.708305775389
25,operational,quantile95,DRO,7.05,2026.6055881599045,2012.8356123472704,2050.4545951218183
25,operational,quantile95,DRO,7.125,2026.6055881599052,2012.8356123472715,2050.4545951218192
25,operational,quantile95,DRO,7.199999999999999,2023.2691868559393,2010.0389367966295,2046.7778685153248
25,operational,quantile95,DRO,7.2749999999999995,2015.0439140474714,2002.292326466808,2036.4470619311028
25,operational,quantile95,DRO,7.35,2015.1020821364125,2002.3221846232843,2036.241150169766
25,operational,quantile95,DRO,7.425,2015.102082136416,2002.3221846232875,2036.241150169769
25,operational,quantile95,DRO,7.5,2015.10208213641,2002.322184623282,2036.2411501697638
25,operational,quantile95,DRO,7.574999999999999,2014.8125235493883,2002.0654630942624,2036.0749468032652
25,operational,quantile95,DRO,7.6499999999999995,2009.2674508818243,1995.7746451661465,2031.85506891985
25,operational,quantile95,DRO,7.725,2008.7327254196732,1994.6481500356745,2030.7275385252226
25,operational,quantile95,DRO,7.8,2006.9621617937003,1993.6441557012258,2030.155774558344
25,operational,quantile95,DRO,7.875,1991.8808426016114,1976.9544678022623,2005.3615893420344
25,operational,quantile95,DRO,7.949999999999999,1983.1410545702577,1969.353038893681,1998.8372057783808
25,operational,quantile95,DRO,8.025,1983.2439297249882,1969.80952861461,1999.406062573351
25,operational,quantile95,DRO,8.1,1983.3400218099976,1970.8117861584287,2000.7560028206112
25,operational,quantile95,DRO,8.174999999999999,1983.3400218099985,1970.81178615843,2000.756002820613
25,operational,quantile95,DRO,8.25,1983.3400218099948,1970.8117861584265,2000.7560028206103
25,operational,quantile95,DRO,8.325,1981.2332803729198,1970.2968274095733,2000.4896491403626
25,operational,quantile95,DRO,8.4,1981.7941139379236,1971.2596885305773,2002.7175074397271
25,operational,quantile95,DRO,8.475,1981.7941139379245,1971.2596885305782,2002.717507439728
25,operational,quantile95,DRO,8.549999999999999,1981.7941139379234,1971.2498188236088,2002.7406104407655
25,operational,quantile95,DRO,8.625,1981.8144358647573,1970.3093986734461,2003.5928108462533
25,operational,quantile95,DRO,8.7,1979.2038319466362,1967.5221175482443,2002.2014480068653
25,operational,quantile95,DRO,8.775,1979.2038319466365,1967.5221175482438,2002.201448006865
25,operational,quantile95,DRO,8.85,1979.2038319466362,1967.5221175482434,2002.2014480068647
25,operational,quantile95,DRO,8.924999999999999,1977.3860103796699,1965.4929776795877,2000.5834880188206
25,operational,quantile95,DRO,9.0,1973.4963358280559,1960.5036476382097,1996.113421742567
25,operational,quantile95,ERM,0.0,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,0.075,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,0.15,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,0.22499999999999998,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,0.3,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,0.375,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,0.44999999999999996,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,0.525,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,0.6,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,0.6749999999999999,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,0.75,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,0.825,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,0.8999999999999999,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,0.975,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,1.05,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,1.125,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,1.2,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,1.275,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,1.3499999999999999,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,1.425,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,1.5,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,1.575,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,1.65,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,1.7249999999999999,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,1.7999999999999998,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,1.875,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,1.95,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,2.025,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,2.1,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,2.175,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,2.25,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,2.3249999999999997,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,2.4,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,2.475,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,2.55,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,2.625,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,2.6999999999999997,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,2.775,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,2.85,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,2.925,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,3.0,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,3.0749999999999997,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,3.15,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,3.225,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,3.3,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,3.375,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,3.4499999999999997,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,3.525,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,3.5999999999999996,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,3.675,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,3.75,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,3.8249999999999997,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,3.9,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,3.9749999999999996,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,4.05,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,4.125,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,4.2,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,4.2749999999999995,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,4.35,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,4.425,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,4.5,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,4.575,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,4.6499999999999995,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,4.725,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,4.8,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,4.875,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,4.95,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,5.0249999999999995,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,5.1,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,5.175,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,5.25,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,5.325,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,5.3999999999999995,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,5.475,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,5.55,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,5.625,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,5.7,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,5.7749999999999995,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,5.85,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,5.925,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,6.0,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,6.075,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,6.1499999999999995,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,6.225,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,6.3,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,6.375,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,6.45,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,6.5249999999999995,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,6.6,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,6.675,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,6.75,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,6.825,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,6.8999999999999995,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,6.975,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,7.05,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,7.125,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,7.199999999999999,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,7.2749999999999995,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,7.35,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,7.425,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,7.5,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,7.574999999999999,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,7.6499999999999995,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,7.725,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,7.8,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,7.875,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,7.949999999999999,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,8.025,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,8.1,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,8.174999999999999,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,8.25,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,8.325,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,8.4,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,8.475,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,8.549999999999999,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,8.625,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,8.7,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,8.775,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,8.85,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,8.924999999999999,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,ERM,9.0,2288.4439583903095,2260.5407313194337,2307.584165271045
25,operational,quantile95,RS,0.0,2075.194718981042,2063.329831897813,2098.3546469362323
25,operational,quantile95,RS,0.075,2074.4793804327805,2064.0948723582705,2096.5177412730677
25,operational,quantile95,RS,0.15,2073.7763421833574,2060.9964901927783,2091.4461134061844
25,operational,quantile95,RS,0.22499999999999998,2073.362606887626,2056.656626706174,2092.6724491945242
25,operational,quantile95,RS,0.3,2073.362606887624,2056.426681960299,2092.8526562867087
25,operational,quantile95,RS,0.375,2073.74384236474,2060.8459474080796,2091.4461134061835
25,operational,quantile95,RS,0.44999999999999996,2023.2153737576746,2009.9022051797429,2046.5838412321177
25,operational,quantile95,RS,0.525,2032.1279096392736,2016.7660298299052,2054.845453505275
25,operational,quantile95,RS,0.6,2053.530497535804,2036.3490858072796,2074.003547702956
25,operational,quantile95,RS,0.6749999999999999,2066.7047304204893,2048.9775453461675,2087.6961600868135
25,operational,quantile95,RS,0.75,2046.13639297812,2028.0000040048992,2065.4733249763503
25,operational,quantile95,RS,0.825,1981.7941139379222,1971.082141728734,2002.8925579380793
25,operational,quantile95,RS,0.8999999999999999,1983.1839969610041,1969.5198167989263,1999.044908681713
25,operational,quantile95,RS,0.975,1967.370156934853,1954.5220042548856,1989.49572613975
25,operational,quantile95,RS,1.05,2005.7614228825782,1990.8239265171808,2026.7098032615056
25,operational,quantile95,RS,1.125,1971.7159006753773,1957.6010638726227,1993.6563696506307
25,operational,quantile95,RS,1.2,1982.2804175400681,1970.7340786790862,2000.8709613537267
25,operational,quantile95,RS,1.275,1894.2831738336915,1884.2624481720025,1912.5765683133832
25,operational,quantile95,RS,1.3499999999999999,1886.410456446111,1876.3987176206513,1904.6492828562157
25,operational,quantile95,RS,1.425,1935.754568891757,1925.9774452195022,1957.8241533143885
25,operational,quantile95,RS,1.5,1908.8389592498872,1900.036207649139,1928.415185231953
25,operational,quantile95,RS,1.575,1917.3258713941557,1908.7302849178398,1937.4628273041967
25,operational,quantile95,RS,1.65,1970.5383728254426,1957.1450441145867,1992.6290488556622
25,operational,quantile95,RS,1.7249999999999999,1921.3661282208652,1912.6672311866719,1941.3856783292306
25,operational,quantile95,RS,1.7999999999999998,1944.6972291137024,1932.0883299658146,1966.5965306370217
25,operational,quantile95,RS,1.875,1852.5843326581066,1839.8288136428157,1870.2630362917655
25,operational,quantile95,RS,1.95,1887.256168562947,1877.2434643432132,1905.5008568470867
25,operational,quantile95,RS,2.025,1864.3985355166324,1853.6076776357138,1883.801221632182
25,operational,quantile95,RS,2.1,1829.1527500448763,1815.2013407301906,1846.0861340099214
25,operational,quantile95,RS,2.175,1830.7082010091337,1816.7567916944479,1847.6028757031838
25,operational,quantile95,RS,2.25,1758.316129602928,1747.0209112859052,1781.763949665189
25,operational,quantile95,RS,2.3249999999999997,1822.9056638785776,1808.9870501860235,1840.0427881947262
25,operational,quantile95,RS,2.4,1788.0290111269662,1782.0152199973522,1807.5760712225506
25,operational,quantile95,RS,2.475,1817.4339267931543,1804.0158483090445,1835.2319916935483
25,operational,quantile95,RS,2.55,1771.4488824417829,1762.7417967880153,1793.7370842994649
25,operational,quantile95,RS,2.625,1774.6753095376905,1766.772288186572,1796.1437278377377
25,operational,quantile95,RS,2.6999999999999997,1835.0276901685554,1821.0762808538698,1851.8148691714696
25,operational,quantile95,RS,2.775,1739.8763917213641,1725.4519461856457,1764.6157227241204
25,operational,quantile95,RS,2.85,1808.7058932219531,1796.0232229891408,1827.134650542649
25,operational,quantile95,RS,2.925,1751.9573694610417,1738.88638307748,1775.839339802037
25,operational,quantile95,RS,3.0,1748.1842618137655,1734.453945922236,1772.2943416368462
25,operational,quantile95,RS,3.0749999999999997,1679.8443844018352,1663.7242572400671,1704.5545007199642
25,operational,quantile95,RS,3.15,1754.2954110087358,1741.9517662187336,1778.0719461349036
25,operational,quantile95,RS,3.225,1688.6684355798682,1671.9806725974881,1712.1889405929649
25,operational,quantile95,RS,3.3,1711.024518707853,1696.6000731721351,1736.4854917430364
25,operational,quantile95,RS,3.375,1615.000824673688,1592.920067638189,1639.0092406337797
25,operational,quantile95,RS,3.4499999999999997,1754.3122337097018,1741.9738222955323,1778.0880102073113
25,operational,quantile95,RS,3.525,1719.2073864079302,1704.7829408722118,1744.4636898441793
25,operational,quantile95,RS,3.5999999999999996,1627.4314338699469,1607.4984939126066,1651.9576191692793
25,operational,quantile95,RS,3.675,1623.7841861823413,1603.1819688030314,1648.1586408083815
25,operational,quantile95,RS,3.75,1658.3416942590127,1640.5083216556698,1683.5905798057997
25,operational,quantile95,RS,3.8249999999999997,1626.0321260017145,1605.8301303299952,1650.5000981103956
25,operational,quantile95,RS,3.9,1638.9037793998102,1620.0701840416702,1663.912506131792
25,operational,quantile95,RS,3.9749999999999996,1579.8626889814855,1548.7445551351723,1590.2906767331906
25,operational,quantile95,RS,4.05,1579.768203198314,1548.6021998279214,1590.1768345191645
25,operational,quantile95,RS,4.125,1605.5664572430449,1581.889805235768,1628.9465636997836
25,operational,quantile95,RS,4.2,1563.132403118466,1528.3037740434638,1568.8907144119155
25,operational,quantile95,RS,4.2749999999999995,1607.1762394317743,1582.3098732171552,1623.3276583822517
25,operational,quantile95,RS,4.35,1606.9164827182103,1582.157367650651,1623.2945660016196
25,operational,quantile95,RS,4.425,1578.7955095133684,1546.1812768225468,1587.9716423816128
25,operational,quantile95,RS,4.5,1541.7591245830918,1514.366044981448,1551.751535913392
25,operational,quantile95,RS,4.575,1575.7172986200853,1542.4931662204378,1583.1090210167267
25,operational,quantile95,RS,4.6499999999999995,1504.1656149178177,1481.2165645250443,1517.6716660280058
25,operational,quantile95,RS,4.725,1571.2499361617972,1538.8735538827175,1579.797894595656
25,operational,quantile95,RS,4.8,1496.2428521059123,1469.795551065814,1508.0560077397165
25,operational,quantile95,RS,4.875,1555.3606775311755,1519.5213365080215,1562.310827135244
25,operational,quantile95,RS,4.95,1511.3000494615787,1498.3572066639242,1534.3237934157632
25,operational,quantile95,RS,5.0249999999999995,1450.828417013062,1433.299002939195,1459.0956483795587
25,operational,quantile95,RS,5.1,1570.0852716280872,1536.2899356781281,1577.023688277504
25,operational,quantile95,RS,5.175,1588.589645842575,1560.4908815779156,1600.0324758497657
25,operational,quantile95,RS,5.25,1507.075100425115,1485.4072040167346,1521.2156528257678
25,operational,quantile95,RS,5.325,1495.625647405181,1467.060879020197,1506.1780930500486
25,operational,quantile95,RS,5.3999999999999995,1463.410116503742,1449.956749304973,1478.0066676954712
25,operational,quantile95,RS,5.475,1500.7058467412612,1476.2333325699867,1513.457390785784
25,operational,quantile95,RS,5.55,1430.914774880933,1411.9157749382491,1437.7499391076572
25,operational,quantile95,RS,5.625,1462.954188096461,1449.5347029498394,1477.07030517163
25,operational,quantile95,RS,5.7,1412.2244034000055,1393.1728839004847,1418.1872137005987
25,operational,quantile95,RS,5.7749999999999995,1409.0830926493288,1390.0315731498083,1414.9613569656094
25,operational,quantile95,RS,5.85,1496.5741466798486,1470.2736208531117,1508.417053542617
25,operational,quantile95,RS,5.925,1406.5728029491888,1387.5212834496683,1412.4417828112769
25,operational,quantile95,RS,6.0,1423.69120836379,1404.6396888642696,1430.110939359615
25,operational,quantile95,RS,6.075,1345.4816208923835,1324.4767468254786,1357.4894398594063
25,operational,quantile95,RS,6.1499999999999995,1438.4693084481848,1419.4694483750616,1445.7031952254679
25,operational,quantile95,RS,6.225,1338.1604311368908,1317.1547548139838,1350.208735445771
25,operational,quantile95,RS,6.3,1454.0734776136396,1437.3385594257159,1462.7966460053526
25,operational,quantile95,RS,6.375,1338.3690671440982,1317.3634136835258,1350.4162177197243
25,operational,quantile95,RS,6.45,1383.0979898017276,1358.286381540178,1385.0060870129612
25,operational,quantile95,RS,6.5249999999999995,1283.720867325256,1262.7092255147322,1296.0702161945233
25,operational,quantile95,RS,6.6,1320.2244760193519,1299.2168342744126,1332.3719641082887
25,operational,quantile95,RS,6.675,1424.199167868976,1405.1476483694555,1430.6438908219156
25,operational,quantile95,RS,6.75,1348.2323676786295,1327.2277950385687,1360.2249753305898
25,operational,quantile95,RS,6.825,1288.9369723780371,1267.9259021483258,1301.2574767830472
25,operational,quantile95,RS,6.8999999999999995,1297.5518209624327,1276.5416947478627,1309.8246862402468
25,operational,quantile95,RS,6.975,1274.1840759816168,1254.8171490059335,1286.3324932226344
25,operational,quantile95,RS,7.05,1288.7382466077986,1267.7271546017164,1301.0598499435848
25,operational,quantile95,RS,7.125,1388.3333100279337,1367.0925172416548,1394.2310993431483
25,operational,quantile95,RS,7.199999999999999,1322.1345276008446,1301.1270951593654,1334.271453323032
25,operational,quantile95,RS,7.2749999999999995,1175.6129734617912,1160.6834658712835,1191.7191540662284
25,operational,quantile95,RS,7.35,1202.3608396876064,1182.2164541906002,1210.3613504567356
25,operational,quantile95,RS,7.425,1277.8068445008307,1257.7808726989558,1290.0037888471459
25,operational,quantile95,RS,7.5,1148.6430140727853,1141.339712467422,1173.856449994061
25,operational,quantile95,RS,7.574999999999999,1293.7989067393187,1272.7883692803935,1306.0925252034806
25,operational,quantile95,RS,7.6499999999999995,1286.6000326691185,1265.5887063575444,1298.9334600833895
25,operational,quantile95,RS,7.725,1194.339372977402,1175.604030473923,1204.5572468464861
25,operational,quantile95,RS,7.8,1151.0308736732002,1143.1170583679084,1175.4505184757707
25,operational,quantile95,RS,7.875,1161.0099059259292,1150.3079673564735,1182.1101771382855
25,operational,quantile95,RS,7.949999999999999,1140.1597148729134,1134.7470966668018,1168.2166134618867
25,operational,quantile95,RS,8.025,1261.7818406295619,1243.7965683832724,1273.517395502115
25,operational,quantile95,RS,8.1,1115.473703056391,1103.542919146087,1136.9669156935852
25,operational,quantile95,RS,8.174999999999999,1217.500921895542,1197.1980983101303,1225.9354946046149
25,operational,quantile95,RS,8.25,1141.5047622750928,1135.8027166572476,1169.1046630514631
25,operational,quantile95,RS,8.325,1145.8804727400814,1139.1907728789322,1172.0122544362002
25,operational,quantile95,RS,8.4,1096.6752662510883,1082.909706441824,1122.3973356280103
25,operational,quantile95,RS,8.475,1186.056400689383,1168.7760369933542,1198.747557900248
25,operational,quantile95,RS,8.549999999999999,1107.1513083902212,1099.4000615119262,1129.9342695963442
25,operational,quantile95,RS,8.625,1099.8819637074628,1087.5007600666554,1125.5752170564476
25,operational,quantile95,RS,8.7,1039.9503367795623,1024.8694410568648,1066.5245720364437
25,operational,quantile95,RS,8.775,1093.6478870997787,1078.2662495203479,1117.7715384008854
25,operational,quantile95,RS,8.85,1067.732373382178,1050.150445673072,1090.7383506203596
25,operational,quantile95,RS,8.924999999999999,985.4847704652248,972.6317970893634,1003.4541241876417
25,operational,quantile95,RS,9.0,1126.6089338564257,1115.6305312106726,1146.39239306223
25,total,mean,DRO,0.0,5604.182999270403,5573.36644134054,5634.999557200266
25,total,mean,DRO,0.075,5604.182999270403,5573.36644134054,5634.999557200266
25,total,mean,DRO,0.15,5604.517996484546,5573.712327268643,5635.323665700448
25,total,mean,DRO,0.22499999999999998,5604.548949064326,5573.744238634163,5635.353659494489
25,total,mean,DRO,0.3,5604.548949064326,5573.744238634163,5635.353659494489
25,total,mean,DRO,0.375,5604.548949064326,5573.744238634163,5635.353659494489
25,total,mean,DRO,0.44999999999999996,5604.548949064326,5573.744238634163,5635.353659494489
25,total,mean,DRO,0.525,5603.485908940374,5572.90055765749,5634.071260223259
25,total,mean,DRO,0.6,5603.485908940374,5572.90055765749,5634.071260223259
25,total,mean,DRO,0.6749999999999999,5603.557326184444,5572.972701994645,5634.141950374243
25,total,mean,DRO,0.75,5603.557326184444,5572.972701994644,5634.141950374244
25,total,mean,DRO,0.825,5603.557326184444,5572.972701994644,5634.141950374244
25,total,mean,DRO,0.8999999999999999,5603.557326184444,5572.972701994645,5634.141950374243
25,total,mean,DRO,0.975,5603.679200676154,5573.090701249655,5634.267700102654
25,total,mean,DRO,1.05,5603.777584026296,5573.163986440592,5634.391181611999
25,total,mean,DRO,1.125,5601.805649387627,5571.127987827759,5632.483310947496
25,total,mean,DRO,1.2,5601.444361566403,5570.732610185787,5632.156112947019
25,total,mean,DRO,1.275,5601.444361566402,5570.732610185786,5632.156112947018
25,total,mean,DRO,1.3499999999999999,5600.3419142461225,5569.809452247148,5630.874376245097
25,total,mean,DRO,1.425,5600.7788950824,5570.296987598655,5631.260802566145
25,total,mean,DRO,1.5,5599.585846163761,5569.116562528757,5630.055129798765
25,total,mean,DRO,1.575,5599.228035352991,5568.764175316026,5629.691895389957
25,total,mean,DRO,1.65,5598.7585641596215,5568.401451763726,5629.115676555517
25,total,mean,DRO,1.7249999999999999,5598.2433199973575,5568.106864974241,5628.379775020474
25,total,mean,DRO,1.7999999999999998,5598.2433199973575,5568.106864974241,5628.379775020474
25,total,mean,DRO,1.875,5598.2433199973575,5568.106864974241,5628.379775020474
25,total,mean,DRO,1.95,5598.0648554659265,5568.227878614307,5627.901832317546
25,total,mean,DRO,2.025,5598.064855465925,5568.227878614305,5627.901832317544
25,total,mean,DRO,2.1,5598.064855465925,5568.227878614305,5627.901832317544
25,total,mean,DRO,2.175,5598.0648554659265,5568.227878614307,5627.901832317546
25,total,mean,DRO,2.25,5598.0648554659265,5568.227878614307,5627.901832317546
25,total,mean,DRO,2.3249999999999997,5598.144706118996,5568.294415177937,5627.994997060055
25,total,mean,DRO,2.4,5598.1447061189965,5568.2944151779375,5627.9949970600555
25,total,mean,DRO,2.475,5598.609334257821,5569.128463585469,5628.090204930172
25,total,mean,DRO,2.55,5598.609334257821,5569.128463585469,5628.090204930172
25,total,mean,DRO,2.625,5598.609334257822,5569.128463585471,5628.090204930174
25,total,mean,DRO,2.6999999999999997,5598.506215051864,5569.0205682824235,5627.991861821305
25,total,mean,DRO,2.775,5598.574791882282,5569.162876783488,5627.986706981075
25,total,mean,DRO,2.85,5598.406148098322,5569.005769800205,5627.806526396439
25,total,mean,DRO,2.925,5598.284512762572,5568.889786366745,5627.6792391583995
25,total,mean,DRO,3.0,5597.87422276615,5568.499923298718,5627.248522233581
25,total,mean,DRO,3.0749999999999997,5596.270223184714,5566.895273329304,5625.645173040125
25,total,mean,DRO,3.15,5596.270223184714,5566.895273329304,5625.645173040125
25,total,mean,DRO,3.225,5596.270223184713,5566.895273329303,5625.645173040124
25,total,mean,DRO,3.3,5595.972854182631,5566.597191903965,5625.348516461297
25,total,mean,DRO,3.375,5595.919428468977,5566.544748636776,5625.294108301177
25,total,mean,DRO,3.4499999999999997,5595.972592365396,5566.597066379303,5625.348118351489
25,total,mean,DRO,3.525,5596.801786985362,5567.427344306538,5626.176229664186
25,total,mean,DRO,3.5999999999999996,5595.849292163275,5566.469080783742,5625.229503542808
25,total,mean,DRO,3.675,5595.05824795793,5565.663119115681,5624.453376800178
25,total,mean,DRO,3.75,5596.728346285989,5567.30743937894,5626.149253193037
25,total,mean,DRO,3.8249999999999997,5598.379829002794,5568.950631572088,5627.809026433501
25,total,mean,DRO,3.9,5599.744470050916,5570.30789400292,5629.181046098912
25,total,mean,DRO,3.9749999999999996,5599.9267844936185,5570.492102358941,5629.361466628296
25,total,mean,DRO,4.05,5601.815298089639,5572.401006382856,5631.229589796422
25,total,mean,DRO,4.125,5601.837661580035,5572.42307892372,5631.252244236351
25,total,mean,DRO,4.2,5601.837661580035,5572.42307892372,5631.252244236351
25,total,mean,DRO,4.2749999999999995,5601.837661580035,5572.42307892372,5631.252244236351
25,total,mean,DRO,4.35,5600.844789406116,5571.417285352382,5630.2722934598505
25,total,mean,DRO,4.425,5600.886960853444,5571.455491117232,5630.318430589657
25,total,mean,DRO,4.5,5599.938104904383,5570.488510870643,5629.387698938123
25,total,mean,DRO,4.575,5597.930076969615,5568.425568949845,5627.434584989384
25,total,mean,DRO,4.6499999999999995,5596.411721600993,5566.857553227094,5625.965889974891
25,total,mean,DRO,4.725,5595.927683284335,5566.371538957596,5625.483827611074
25,total,mean,DRO,4.8,5595.911927866222,5566.348294027146,5625.475561705298
25,total,mean,DRO,4.875,5594.532786469885,5564.925693359784,5624.139879579985
25,total,mean,DRO,4.95,5591.536531110876,5561.90095975219,5621.172102469563
25,total,mean,DRO,5.0249999999999995,5594.64925502342,5565.048936600239,5624.2495734466
25,total,mean,DRO,5.1,5591.130216068325,5561.519466773843,5620.740965362807
25,total,mean,DRO,5.175,5591.308093846105,5561.7112715477,5620.904916144511
25,total,mean,DRO,5.25,5591.266318258551,5561.66902077954,5620.863615737562
25,total,mean,DRO,5.325,5590.953485469069,5561.348094712222,5620.558876225917
25,total,mean,DRO,5.3999999999999995,5590.953485469067,5561.34809471222,5620.558876225915
25,total,mean,DRO,5.475,5589.090583854587,5559.468740762717,5618.712426946457
25,total,mean,DRO,5.55,5589.182753136074,5559.6022757253095,5618.763230546839
25,total,mean,DRO,5.625,5589.182753136074,5559.6022757253095,5618.763230546839
25,total,mean,DRO,5.7,5589.182753136074,5559.6022757253095,5618.763230546839
25,total,mean,DRO,5.7749999999999995,5589.182753136073,5559.602275725309,5618.763230546838
25,total,mean,DRO,5.85,5589.182753136074,5559.6022757253095,5618.763230546839
25,total,mean,DRO,5.925,5589.182753136074,5559.6022757253095,5618.763230546839
25,total,mean,DRO,6.0,5589.182753136073,5559.602275725309,5618.763230546838
25,total,mean,DRO,6.075,5589.182753136074,5559.6022757253095,5618.763230546839
25,total,mean,DRO,6.1499999999999995,5589.182753136074,5559.6022757253095,5618.763230546839
25,total,mean,DRO,6.225,5589.182753136074,5559.6022757253095,5618.763230546839
25,total,mean,DRO,6.3,5589.182753136074,5559.6022757253095,5618.763230546839
25,total,mean,DRO,6.375,5589.182753136074,5559.6022757253095,5618.763230546839
25,total,mean,DRO,6.45,5589.279168800963,5559.703345157937,5618.8549924439885
25,total,mean,DRO,6.5249999999999995,5589.279168800963,5559.703345157937,5618.8549924439885
25,total,mean,DRO,6.6,5589.279168800963,5559.703345157937,5618.8549924439885
25,total,mean,DRO,6.675,5592.206096213153,5562.846609240887,5621.565583185418
25,total,mean,DRO,6.75,5592.634785436955,5563.30812362564,5621.96144724827
25,total,mean,DRO,6.825,5593.000386720404,5563.691170985388,5622.30960245542
25,total,mean,DRO,6.8999999999999995,5593.869189705836,5564.5994979479565,5623.138881463716
25,total,mean,DRO,6.975,5595.84122805846,5566.656152201106,5625.0263039158135
25,total,mean,DRO,7.05,5596.155101836128,5566.98327242396,5625.326931248295
25,total,mean,DRO,7.125,5596.155101836128,5566.98327242396,5625.326931248295
25,total,mean,DRO,7.199999999999999,5597.13093792227,5567.993359783993,5626.268516060548
25,total,mean,DRO,7.2749999999999995,5598.897011006939,5569.86021262069,5627.933809393187
25,total,mean,DRO,7.35,5599.005978708323,5569.971057015113,5628.040900401533
25,total,mean,DRO,7.425,5599.005978708323,5569.971057015113,5628.040900401533
25,total,mean,DRO,7.5,5599.005978708322,5569.971057015112,5628.040900401532
25,total,mean,DRO,7.574999999999999,5598.987589261428,5569.954449393844,5628.020729129013
25,total,mean,DRO,7.6499999999999995,5598.233025773927,5569.236386802579,5627.229664745275
25,total,mean,DRO,7.725,5598.142766793249,5569.153615489781,5627.1319180967175
25,total,mean,DRO,7.8,5598.734134333427,5569.767822280489,5627.700446386366
25,total,mean,DRO,7.875,5597.653367623055,5568.816445382528,5626.490289863581
25,total,mean,DRO,7.949999999999999,5599.815513990657,5571.092197007498,5628.5388309738155
25,total,mean,DRO,8.025,5600.132471311821,5571.409223635341,5628.855718988301
25,total,mean,DRO,8.1,5600.975890022089,5572.2540926483025,5629.697687395875
25,total,mean,DRO,8.174999999999999,5600.975890022088,5572.254092648302,5629.697687395874
25,total,mean,DRO,8.25,5600.975890022089,5572.2540926483025,5629.697687395875
25,total,mean,DRO,8.325,5599.323758375654,5570.580674630817,5628.06684212049
25,total,mean,DRO,8.4,5601.032116655859,5572.28959846545,5629.774634846268
25,total,mean,DRO,8.475,5601.032116655859,5572.28959846545,5629.774634846268
25,total,mean,DRO,8.549999999999999,5601.08693233113,5572.344587175378,5629.829277486881
25,total,mean,DRO,8.625,5601.448104201389,5572.686952935444,5630.209255467333
25,total,mean,DRO,8.7,5602.325562154641,5573.589791764059,5631.061332545224
25,total,mean,DRO,8.775,5602.325562154641,5573.589791764059,5631.061332545224
25,total,mean,DRO,8.85,5602.325562154641,5573.589791764059,5631.061332545224
25,total,mean,DRO,8.924999999999999,5602.06382154728,5573.3304998779495,5630.7971432166105
25,total,mean,DRO,9.0,5600.674254848449,5571.9347912146895,5629.413718482208
25,total,mean,ERM,0.0,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,0.075,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,0.15,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,0.22499999999999998,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,0.3,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,0.375,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,0.44999999999999996,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,0.525,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,0.6,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,0.6749999999999999,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,0.75,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,0.825,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,0.8999999999999999,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,0.975,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,1.05,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,1.125,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,1.2,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,1.275,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,1.3499999999999999,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,1.425,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,1.5,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,1.575,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,1.65,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,1.7249999999999999,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,1.7999999999999998,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,1.875,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,1.95,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,2.025,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,2.1,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,2.175,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,2.25,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,2.3249999999999997,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,2.4,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,2.475,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,2.55,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,2.625,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,2.6999999999999997,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,2.775,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,2.85,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,2.925,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,3.0,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,3.0749999999999997,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,3.15,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,3.225,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,3.3,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,3.375,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,3.4499999999999997,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,3.525,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,3.5999999999999996,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,3.675,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,3.75,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,3.8249999999999997,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,3.9,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,3.9749999999999996,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,4.05,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,4.125,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,4.2,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,4.2749999999999995,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,4.35,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,4.425,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,4.5,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,4.575,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,4.6499999999999995,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,4.725,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,4.8,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,4.875,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,4.95,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,5.0249999999999995,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,5.1,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,5.175,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,5.25,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,5.325,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,5.3999999999999995,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,5.475,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,5.55,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,5.625,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,5.7,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,5.7749999999999995,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,5.85,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,5.925,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,6.0,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,6.075,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,6.1499999999999995,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,6.225,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,6.3,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,6.375,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,6.45,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,6.5249999999999995,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,6.6,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,6.675,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,6.75,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,6.825,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,6.8999999999999995,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,6.975,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,7.05,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,7.125,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,7.199999999999999,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,7.2749999999999995,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,7.35,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,7.425,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,7.5,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,7.574999999999999,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,7.6499999999999995,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,7.725,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,7.8,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,7.875,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,7.949999999999999,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,8.025,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,8.1,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,8.174999999999999,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,8.25,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,8.325,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,8.4,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,8.475,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,8.549999999999999,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,8.625,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,8.7,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,8.775,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,8.85,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,8.924999999999999,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,ERM,9.0,5604.182999270404,5573.366441340541,5634.999557200267
25,total,mean,RS,0.0,5595.25970631996,5565.679653601855,5624.8397590380655
25,total,mean,RS,0.075,5594.2512348387945,5564.644253196594,5623.858216480995
25,total,mean,RS,0.15,5592.916028601544,5563.3351259320325,5622.4969312710555
25,total,mean,RS,0.22499999999999998,5590.351453652998,5560.739692381337,5619.96321492466
25,total,mean,RS,0.3,5590.165133437342,5560.551488919166,5619.778777955517
25,total,mean,RS,0.375,5592.704974008866,5563.12060151996,5622.289346497772
25,total,mean,RS,0.44999999999999996,5597.153702941896,5568.016854782633,5626.290551101159
25,total,mean,RS,0.525,5594.9481113633665,5565.724685236478,5624.171537490255
25,total,mean,RS,0.6,5591.180720340166,5561.74284851948,5620.618592160852
25,total,mean,RS,0.6749999999999999,5589.424955838653,5559.858857381778,5618.991054295528
25,total,mean,RS,0.75,5592.214177645339,5562.855320441737,5621.5730348489415
25,total,mean,RS,0.825,5601.106914476043,5572.360134965713,5629.853693986373
25,total,mean,RS,0.8999999999999999,5599.92705472046,5571.20374969385,5628.650359747069
25,total,mean,RS,0.975,5599.703012315601,5570.978855651194,5628.427168980008
25,total,mean,RS,1.05,5598.429680957319,5569.4823006482475,5627.37706126639
25,total,mean,RS,1.125,5599.15842154979,5570.39652054607,5627.920322553509
25,total,mean,RS,1.2,5599.734077690569,5570.993633601142,5628.474521779996
25,total,mean,RS,1.275,5603.7638034268075,5575.641032267132,5631.886574586483
25,total,mean,RS,1.3499999999999999,5603.823301597997,5575.768103230304,5631.878499965689
25,total,mean,RS,1.425,5601.203408196748,5572.701204309112,5629.705612084384
25,total,mean,RS,1.5,5603.073061747851,5574.818369915578,5631.327753580124
25,total,mean,RS,1.575,5602.338604305741,5574.011697031753,5630.665511579728
25,total,mean,RS,1.65,5599.3574409006815,5570.605778797355,5628.109103004008
25,total,mean,RS,1.7249999999999999,5602.018668716888,5573.658956489654,5630.378380944122
25,total,mean,RS,1.7999999999999998,5600.887934252259,5572.318949928576,5629.456918575941
25,total,mean,RS,1.875,5604.614486046388,5576.883760163491,5632.345211929285
25,total,mean,RS,1.95,5603.814834850733,5575.752340121938,5631.877329579528
25,total,mean,RS,2.025,5604.267820527923,5576.413159096588,5632.122481959257
25,total,mean,RS,2.1,5605.08770088019,5577.579628048701,5632.595773711679
25,total,mean,RS,2.175,5605.062171641394,5577.540002907587,5632.5843403752015
25,total,mean,RS,2.25,5602.58426622556,5575.719642507383,5629.448889943737
25,total,mean,RS,2.3249999999999997,5605.102353109738,5577.651123681606,5632.55358253787
25,total,mean,RS,2.4,5602.488553862117,5575.300738531641,5629.6763691925935
25,total,mean,RS,2.475,5604.920695358708,5577.515765242178,5632.325625475239
25,total,mean,RS,2.55,5601.930938197812,5574.918745192525,5628.943131203098
25,total,mean,RS,2.625,5601.830260560196,5574.7823538410175,5628.878167279374
25,total,mean,RS,2.6999999999999997,5604.998509094202,5577.43744238865,5632.5595757997535
25,total,mean,RS,2.775,5604.11860388201,5577.4691393188605,5630.768068445159
25,total,mean,RS,2.85,5604.668820169564,5577.338634291168,5631.99900604796
25,total,mean,RS,2.925,5603.035653796539,5576.2449304935,5629.826377099578
25,total,mean,RS,3.0,5603.350433577382,5576.603894011139,5630.096973143625
25,total,mean,RS,3.0749999999999997,5610.162002669605,5584.185082131414,5636.138923207795
25,total,mean,RS,3.15,5602.85537783191,5576.03688451932,5629.6738711445005
25,total,mean,RS,3.225,5609.643306555578,5583.584669136764,5635.701943974393
25,total,mean,RS,3.3,5605.759033023137,5579.417174273047,5632.100891773227
25,total,mean,RS,3.375,5609.623052981976,5584.324167651226,5634.921938312726
25,total,mean,RS,3.4499999999999997,5602.854131433092,5576.035437263294,5629.672825602891
25,total,mean,RS,3.525,5605.250523936327,5578.820406003695,5631.680641868959
25,total,mean,RS,3.5999999999999996,5609.3214214062855,5583.885428347427,5634.757414465144
25,total,mean,RS,3.675,5609.388938762872,5583.992940094334,5634.784937431411
25,total,mean,RS,3.75,5609.397246617826,5583.630136988637,5635.164356247014
25,total,mean,RS,3.8249999999999997,5609.346073010915,5583.925441702819,5634.76670431901
25,total,mean,RS,3.9,5609.202644364851,5583.64069482316,5634.764593906542
25,total,mean,RS,3.9749999999999996,5625.987176431471,5601.383472451438,5650.590880411504
25,total,mean,RS,4.05,5625.996456111383,5601.393733095966,5650.5991791268
25,total,mean,RS,4.125,5610.155842046072,5584.964832858439,5635.346851233706
25,total,mean,RS,4.2,5632.369231492386,5608.033094432473,5656.705368552298
25,total,mean,RS,4.2749999999999995,5614.848153326179,5589.743576679487,5639.952729972872
25,total,mean,RS,4.35,5614.690745327078,5589.585623039639,5639.795867614516
25,total,mean,RS,4.425,5626.654790705798,5602.075455802397,5651.2341256091995
25,total,mean,RS,4.5,5628.078793659874,5603.90027553058,5652.257311789167
25,total,mean,RS,4.575,5632.059929982381,5607.580382658387,5656.5394773063745
25,total,mean,RS,4.6499999999999995,5629.747477633543,5605.952346523902,5653.542608743184
25,total,mean,RS,4.725,5635.850463279939,5611.449763635049,5660.251162924828
25,total,mean,RS,4.8,5633.244257973345,5609.603041933831,5656.885474012859
25,total,mean,RS,4.875,5629.954664306177,5605.6719192901055,5654.237409322248
25,total,mean,RS,4.95,5624.854593308713,5600.8507961400455,5648.858390477381
25,total,mean,RS,5.0249999999999995,5646.380330224059,5623.386324111318,5669.374336336801
25,total,mean,RS,5.1,5634.957454141214,5610.572161306839,5659.342746975589
25,total,mean,RS,5.175,5625.217841958683,5600.515369707413,5649.920314209952
25,total,mean,RS,5.25,5628.511457362834,5604.659948580954,5652.362966144715
25,total,mean,RS,5.325,5634.435766029062,5610.8336191926,5658.037912865523
25,total,mean,RS,5.3999999999999995,5640.959884032769,5617.694881562824,5664.224886502714
25,total,mean,RS,5.475,5631.250518481307,5607.522488690225,5654.978548272389
25,total,mean,RS,5.55,5651.115806584055,5628.43540311746,5673.796210050649
25,total,mean,RS,5.625,5641.229775345692,5617.976341419137,5664.483209272248
25,total,mean,RS,5.7,5655.42311894554,5633.028363296839,5677.817874594241
25,total,mean,RS,5.7749999999999995,5656.192883748658,5633.846364524597,5678.539402972718
25,total,mean,RS,5.85,5633.094245807586,5609.446574314904,5656.741917300268
25,total,mean,RS,5.925,5656.817447652286,5634.509587491262,5679.12530781331
25,total,mean,RS,6.0,5652.735558311952,5630.165719018373,5675.305397605532
25,total,mean,RS,6.075,5679.497865438178,5658.223334152938,5700.772396723419
25,total,mean,RS,6.1499999999999995,5649.516447616612,5626.721982329686,5672.310912903537
25,total,mean,RS,6.225,5681.099696251411,5659.926626286362,5702.27276621646
25,total,mean,RS,6.3,5645.435341137078,5622.384902849319,5668.485779424836
25,total,mean,RS,6.375,5681.053339916564,5659.877365326278,5702.229314506851
25,total,mean,RS,6.45,5664.716673508143,5642.844293389963,5686.589053626322
25,total,mean,RS,6.5249999999999995,5694.4099501085475,5674.008318688503,5714.811581528592
25,total,mean,RS,6.6,5685.208798592238,5664.286516126541,5706.131081057935
25,total,mean,RS,6.675,5652.620114748461,5630.042529566417,5675.197699930504
25,total,mean,RS,6.75,5678.909408859752,5657.596951759168,5700.221865960336
25,total,mean,RS,6.825,5693.027107941963,5672.55041473382,5713.503801150106
25,total,mean,RS,6.8999999999999995,5690.790363119515,5670.189786628705,5711.3909396103245
25,total,mean,RS,6.975,5697.250934303036,5676.996114177901,5717.505754428171
25,total,mean,RS,7.05,5693.0794571026145,5672.605622688018,5713.553291517211
25,total,mean,RS,7.125,5662.149324970552,5640.159086866791,5684.139563074313
25,total,mean,RS,7.199999999999999,5684.757864006011,5663.808717441052,5705.70701057097
25,total,mean,RS,7.2749999999999995,5735.294307816217,5716.617820468443,5753.970795163991
25,total,mean,RS,7.35,5724.112932904859,5705.055198385795,5743.170667423923
25,total,mean,RS,7.425,5696.169281164972,5675.859089128895,5716.479473201049
25,total,mean,RS,7.5,5747.595647537395,5729.305698855935,5765.885596218855
25,total,mean,RS,7.574999999999999,5691.757657684289,5671.210992387996,5712.304322980583
25,total,mean,RS,7.6499999999999995,5693.644377462799,5673.201320125649,5714.087434799949
25,total,mean,RS,7.725,5727.384003243839,5708.441280153453,5746.326726334226
25,total,mean,RS,7.8,5746.464039303689,5728.139685573393,5764.788393033985
25,total,mean,RS,7.875,5741.800403793319,5723.332144373308,5760.268663213329
25,total,mean,RS,7.949999999999999,5751.66368633451,5733.4949621294845,5769.832410539536
25,total,mean,RS,8.025,5701.209613015237,5681.15002138009,5721.2692046503835
25,total,mean,RS,8.1,5759.852456807765,5742.124307130699,5777.58060648483
25,total,mean,RS,8.174999999999999,5717.985033987392,5698.6799959633,5737.290072011484
25,total,mean,RS,8.25,5751.013620842799,5732.825715310239,5769.20152637536
25,total,mean,RS,8.325,5748.9155954074695,5730.665288117684,5767.165902697255
25,total,mean,RS,8.4,5780.311462333208,5762.96950474722,5797.653419919196
25,total,mean,RS,8.475,5730.837382040038,5712.012838756842,5749.661925323235
25,total,mean,RS,8.549999999999999,5766.218991859829,5748.591281189864,5783.846702529793
25,total,mean,RS,8.625,5777.594438390443,5760.179463330542,5795.009413450345
25,total,mean,RS,8.7,5805.56268009495,5789.127287791012,5821.998072398888
25,total,mean,RS,8.775,5782.835986106251,5765.568041540316,5800.103930672186
25,total,mean,RS,8.85,5794.583032886066,5777.764627533689,5811.401438238442
25,total,mean,RS,8.924999999999999,5843.303462295344,5827.891597743281,5858.715326847407
25,total,mean,RS,9.0,5753.289971128077,5735.370431482603,5771.209510773551
25,total,quantile95,DRO,0.0,6639.1555567115,6611.252329640624,6658.295763592237
25,total,quantile95,DRO,0.075,6639.155556711501,6611.252329640624,6658.295763592237
25,total,quantile95,DRO,0.15,6639.155556711501,6611.401019837411,6658.295763592237
25,total,quantile95,DRO,0.22499999999999998,6639.1555567115,6611.436411257311,6658.295763592236
25,total,quantile95,DRO,0.3,6639.155556711501,6611.43641125731,6658.295763592237
25,total,quantile95,DRO,0.375,6639.155556711501,6611.436411257311,6658.295763592237
25,total,quantile95,DRO,0.44999999999999996,6639.155556711501,6611.436411257311,6658.295763592237
25,total,quantile95,DRO,0.525,6633.748042166344,6605.041012382205,6656.024987530028
25,total,quantile95,DRO,0.6,6633.748042166344,6605.041012382206,6656.024987530028
25,total,quantile95,DRO,0.6749999999999999,6633.748042166346,6605.603381933819,6655.305733053981
25,total,quantile95,DRO,0.75,6633.748042166345,6605.603381933818,6655.30573305398
25,total,quantile95,DRO,0.825,6633.748042166345,6605.603381933818,6655.305733053981
25,total,quantile95,DRO,0.8999999999999999,6633.748042166346,6605.603381933819,6655.305733053981
25,total,quantile95,DRO,0.975,6633.797380243515,6606.538107168147,6654.894027985075
25,total,quantile95,DRO,1.05,6634.382325210615,6607.653486923967,6655.168626623305
25,total,quantile95,DRO,1.125,6634.548438171723,6605.079261674126,6655.290562526662
25,total,quantile95,DRO,1.2,6635.049166732262,6606.2163940165,6654.295904718413
25,total,quantile95,DRO,1.275,6635.049166732262,6606.2163940165,6654.295904718412
25,total,quantile95,DRO,1.3499999999999999,6630.221226617908,6600.72262879631,6650.684950369231
25,total,quantile95,DRO,1.425,6629.130716552964,6599.857272715617,6649.982761665152
25,total,quantile95,DRO,1.5,6628.397992091931,6599.265989696014,6647.970694352013
25,total,quantile95,DRO,1.575,6628.11843083181,6599.285110891989,6647.203445147944
25,total,quantile95,DRO,1.65,6625.465366560743,6597.230796722654,6644.596851238579
25,total,quantile95,DRO,1.7249999999999999,6620.399997150465,6592.517040779265,6640.127923972536
25,total,quantile95,DRO,1.7999999999999998,6620.399997150465,6592.517040779265,6640.1279239725345
25,total,quantile95,DRO,1.875,6620.3999971504645,6592.517040779264,6640.1279239725345
25,total,quantile95,DRO,1.95,6613.915771995963,6587.75087468508,6635.04262589
25,total,quantile95,DRO,2.025,6613.915771995961,6587.750874685079,6635.042625889999
25,total,quantile95,DRO,2.1,6613.915771995963,6587.750874685079,6635.042625889999
25,total,quantile95,DRO,2.175,6613.915771995963,6587.75087468508,6635.042625890001
25,total,quantile95,DRO,2.25,6613.915771995963,6587.750874685081,6635.04262589
25,total,quantile95,DRO,2.3249999999999997,6613.899660255145,6588.328426841802,6633.649875476312
25,total,quantile95,DRO,2.4,6613.899660255147,6588.3284268418,6633.649875476316
25,total,quantile95,DRO,2.475,6606.380725003531,6582.874528945143,6628.719435061568
25,total,quantile95,DRO,2.55,6606.380725003532,6582.874528945143,6628.719435061569
25,total,quantile95,DRO,2.625,6606.3807250035325,6582.874528945144,6628.719435061569
25,total,quantile95,DRO,2.6999999999999997,6606.443355314219,6582.896694181237,6628.537232808482
25,total,quantile95,DRO,2.775,6604.943564477563,6581.865842362883,6627.089570858056
25,total,quantile95,DRO,2.85,6604.651306547514,6581.609698231404,6626.567661120898
25,total,quantile95,DRO,2.925,6604.517347417073,6581.459729341977,6626.460596072578
25,total,quantile95,DRO,3.0,6603.8904237699535,6580.678709053278,6625.427908879998
25,total,quantile95,DRO,3.0749999999999997,6603.42448233842,6579.3153756400225,6624.695542090522
25,total,quantile95,DRO,3.15,6603.424482338419,6579.3153756400225,6624.6955420905215
25,total,quantile95,DRO,3.225,6603.424482338419,6579.3153756400225,6624.6955420905215
25,total,quantile95,DRO,3.3,6603.396019953123,6579.152581165006,6624.810367235745
25,total,quantile95,DRO,3.375,6603.387953663649,6579.150082833336,6624.8775916966115
25,total,quantile95,DRO,3.4499999999999997,6603.407259153204,6579.070134556873,6624.829925404752
25,total,quantile95,DRO,3.525,6603.496675811931,6579.285526054053,6624.692466632208
25,total,quantile95,DRO,3.5999999999999996,6603.446855802824,6578.7827366804595,6625.071294451532
25,total,quantile95,DRO,3.675,6603.755856664511,6578.989224798215,6622.302682440573
25,total,quantile95,DRO,3.75,6603.871306097469,6586.323520115587,6624.663503839544
25,total,quantile95,DRO,3.8249999999999997,6603.951075286262,6591.130050557533,6627.3313355951595
25,total,quantile95,DRO,3.9,6604.718102867264,6593.998792784732,6628.25219657413
25,total,quantile95,DRO,3.9749999999999996,6604.89679019521,6593.0900383873795,6627.672916949745
25,total,quantile95,DRO,4.05,6606.416615663143,6595.400765791191,6629.888148425384
25,total,quantile95,DRO,4.125,6606.419762845655,6595.438327265415,6629.948841386329
25,total,quantile95,DRO,4.2,6606.419762845655,6595.438327265416,6629.948841386329
25,total,quantile95,DRO,4.2749999999999995,6606.419762845654,6595.438327265415,6629.948841386329
25,total,quantile95,DRO,4.35,6606.198459398497,6595.438327265415,6628.808838984779
25,total,quantile95,DRO,4.425,6606.256675612991,6595.438327265415,6628.808838984779
25,total,quantile95,DRO,4.5,6606.256675612992,6594.18957587679,6628.808838984779
25,total,quantile95,DRO,4.575,6606.198459398496,6594.118737704308,6628.90797703763
25,total,quantile95,DRO,4.6499999999999995,6606.198459398496,6594.118737704308,6628.90797703763
25,total,quantile95,DRO,4.725,6605.707591047342,6593.595899120654,6629.560966256018
25,total,quantile95,DRO,4.8,6605.579408281774,6593.666737293136,6628.691552331556
25,total,quantile95,DRO,4.875,6605.51761153972,6593.666737293136,6628.691552331556
25,total,quantile95,DRO,4.95,6603.973694310811,6589.716812416587,6628.461290031642
25,total,quantile95,DRO,5.0249999999999995,6603.986319913776,6595.039860336809,6627.047462494437
25,total,quantile95,DRO,5.1,6603.702659465459,6589.656604452965,6622.0742499732405
25,total,quantile95,DRO,5.175,6603.702659465459,6588.918243526728,6622.5087252950325
25,total,quantile95,DRO,5.25,6603.699512282948,6588.872272885933,6622.445781644781
25,total,quantile95,DRO,5.325,6603.834301665004,6587.299995293385,6622.445781644781
25,total,quantile95,DRO,5.3999999999999995,6603.834301665004,6587.299995293385,6622.44578164478
25,total,quantile95,DRO,5.475,6603.699512282947,6585.104400244245,6623.59821352147
25,total,quantile95,DRO,5.55,6602.855471566998,6584.691562913272,6623.527165009692
25,total,quantile95,DRO,5.625,6602.855471566998,6584.691562913272,6623.527165009692
25,total,quantile95,DRO,5.7,6602.855471566998,6584.691562913272,6623.527165009693
25,total,quantile95,DRO,5.7749999999999995,6602.855471566998,6584.691562913271,6623.527165009692
25,total,quantile95,DRO,5.85,6602.855471566998,6584.691562913272,6623.527165009692
25,total,quantile95,DRO,5.925,6602.855471566999,6584.691562913273,6623.527165009693
25,total,quantile95,DRO,6.0,6602.855471566996,6584.691562913271,6623.527165009692
25,total,quantile95,DRO,6.075,6602.855471566998,6584.691562913272,6623.527165009692
25,total,quantile95,DRO,6.1499999999999995,6602.855471566998,6584.691562913272,6623.527165009693
25,total,quantile95,DRO,6.225,6602.855471566998,6584.691562913272,6623.527165009692
25,total,quantile95,DRO,6.3,6602.855471566997,6584.691562913272,6623.527165009693
25,total,quantile95,DRO,6.375,6602.855471566998,6584.691562913273,6623.527165009693
25,total,quantile95,DRO,6.45,6602.778347716088,6584.777355161126,6623.563248268948
25,total,quantile95,DRO,6.5249999999999995,6602.778347716089,6584.777355161127,6623.563248268948
25,total,quantile95,DRO,6.6,6602.778347716089,6584.777355161126,6623.563248268947
25,total,quantile95,DRO,6.675,6601.881886241212,6583.75344618716,6621.2261792056415
25,total,quantile95,DRO,6.75,6601.857273617855,6583.340316333664,6620.818757218382
25,total,quantile95,DRO,6.825,6601.739981382425,6583.304727084155,6620.968054598666
25,total,quantile95,DRO,6.8999999999999995,6600.223229036482,6583.261158207898,6621.6020433933745
25,total,quantile95,DRO,6.975,6597.257298069488,6583.0699058906375,6620.915190602099
25,total,quantile95,DRO,7.05,6596.7715960432115,6583.001620230577,6620.620603005124
25,total,quantile95,DRO,7.125,6596.771596043211,6583.001620230577,6620.6206030051235
25,total,quantile95,DRO,7.199999999999999,6595.728670715154,6582.498420655844,6619.23735237454
25,total,quantile95,DRO,7.2749999999999995,6595.904202740112,6583.152615159448,6617.307350623742
25,total,quantile95,DRO,7.35,6596.018851042881,6583.2389535297525,6617.157919076234
25,total,quantile95,DRO,7.425,6596.018851042882,6583.2389535297525,6617.157919076234
25,total,quantile95,DRO,7.5,6596.01885104288,6583.238953529751,6617.157919076232
25,total,quantile95,DRO,7.574999999999999,6595.944325876465,6583.19726542134,6617.206749130342
25,total,quantile95,DRO,7.6499999999999995,6595.235207632507,6581.742401916828,6617.822825670532
25,total,quantile95,DRO,7.725,6595.638400502724,6581.553825118726,6617.633213608274
25,total,quantile95,DRO,7.8,6594.98197937116,6581.663973278686,6618.175592135804
25,total,quantile95,DRO,7.875,6596.910286458607,6581.9839116592575,6610.39103319903
25,total,quantile95,DRO,7.949999999999999,6595.862688787676,6582.0746731110985,6611.558839995799
25,total,quantile95,DRO,8.025,6595.965563942409,6582.5311628320305,6612.127696790772
25,total,quantile95,DRO,8.1,6596.06165602742,6583.533420375853,6613.477637038034
25,total,quantile95,DRO,8.174999999999999,6596.061656027419,6583.533420375851,6613.477637038035
25,total,quantile95,DRO,8.25,6596.061656027419,6583.533420375852,6613.477637038036
25,total,quantile95,DRO,8.325,6593.954914590334,6583.018461626987,6613.211283357777
25,total,quantile95,DRO,8.4,6594.515748155345,6583.981322747999,6615.439141657149
25,total,quantile95,DRO,8.475,6594.515748155345,6583.981322747999,6615.439141657149
25,total,quantile95,DRO,8.549999999999999,6594.515748155345,6583.97145304103,6615.462244658187
25,total,quantile95,DRO,8.625,6594.5360700821775,6583.031032890867,6616.314445063674
25,total,quantile95,DRO,8.7,6594.112007474434,6582.430293076043,6617.109623534664
25,total,quantile95,DRO,8.775,6594.112007474435,6582.430293076042,6617.109623534663
25,total,quantile95,DRO,8.85,6594.112007474434,6582.430293076042,6617.109623534663
25,total,quantile95,DRO,8.924999999999999,6593.809037213273,6581.916004513191,6617.006514852424
25,total,quantile95,DRO,9.0,6593.1607581213375,6580.168069931491,6615.777844035849
25,total,quantile95,ERM,0.0,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,0.075,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,0.15,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,0.22499999999999998,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,0.3,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,0.375,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,0.44999999999999996,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,0.525,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,0.6,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,0.6749999999999999,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,0.75,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,0.825,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,0.8999999999999999,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,0.975,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,1.05,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,1.125,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,1.2,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,1.275,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,1.3499999999999999,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,1.425,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,1.5,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,1.575,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,1.65,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,1.7249999999999999,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,1.7999999999999998,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,1.875,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,1.95,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,2.025,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,2.1,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,2.175,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,2.25,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,2.3249999999999997,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,2.4,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,2.475,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,2.55,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,2.625,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,2.6999999999999997,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,2.775,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,2.85,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,2.925,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,3.0,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,3.0749999999999997,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,3.15,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,3.225,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,3.3,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,3.375,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,3.4499999999999997,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,3.525,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,3.5999999999999996,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,3.675,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,3.75,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,3.8249999999999997,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,3.9,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,3.9749999999999996,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,4.05,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,4.125,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,4.2,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,4.2749999999999995,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,4.35,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,4.425,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,4.5,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,4.575,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,4.6499999999999995,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,4.725,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,4.8,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,4.875,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,4.95,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,5.0249999999999995,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,5.1,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,5.175,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,5.25,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,5.325,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,5.3999999999999995,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,5.475,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,5.55,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,5.625,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,5.7,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,5.7749999999999995,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,5.85,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,5.925,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,6.0,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,6.075,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,6.1499999999999995,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,6.225,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,6.3,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,6.375,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,6.45,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,6.5249999999999995,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,6.6,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,6.675,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,6.75,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,6.825,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,6.8999999999999995,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,6.975,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,7.05,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,7.125,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,7.199999999999999,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,7.2749999999999995,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,7.35,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,7.425,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,7.5,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,7.574999999999999,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,7.6499999999999995,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,7.725,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,7.8,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,7.875,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,7.949999999999999,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,8.025,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,8.1,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,8.174999999999999,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,8.25,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,8.325,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,8.4,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,8.475,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,8.549999999999999,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,8.625,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,8.7,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,8.775,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,8.85,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,8.924999999999999,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,ERM,9.0,6639.155556711501,6611.252329640625,6658.295763592237
25,total,quantile95,RS,0.0,6605.531624376365,6593.666737293136,6628.691552331555
25,total,quantile95,RS,0.075,6604.816285828102,6594.431777753592,6626.854646668388
25,total,quantile95,RS,0.15,6604.11324757868,6591.333395588101,6621.783018801506
25,total,quantile95,RS,0.22499999999999998,6603.699512282948,6586.9935321014955,6623.009354589845
25,total,quantile95,RS,0.3,6603.699512282946,6586.76358735562,6623.189561682029
25,total,quantile95,RS,0.375,6604.080747760063,6591.182852803402,6621.783018801506
25,total,quantile95,RS,0.44999999999999996,6595.723922288946,6582.410753711014,6619.092389763389
25,total,quantile95,RS,0.525,6598.539003986738,6583.1771241773695,6621.2565478527395
25,total,quantile95,RS,0.6,6601.6516198874615,6584.470208158937,6622.1246700546135
25,total,quantile95,RS,0.6749999999999999,6602.59767416679,6584.870489092469,6623.589103833115
25,total,quantile95,RS,0.75,6601.881412969904,6583.745023996684,6621.218344968134
25,total,quantile95,RS,0.825,6594.515748155346,6583.803775946158,6615.614192155503
25,total,quantile95,RS,0.8999999999999999,6595.905631178425,6582.241451016348,6611.766542899134
25,total,quantile95,RS,0.975,6592.019422420123,6579.171269740156,6614.144991625021
25,total,quantile95,RS,1.05,6596.297523712353,6581.360027346956,6617.24590409128
25,total,quantile95,RS,1.125,6592.864018929225,6578.74918212647,6614.804487904478
25,total,quantile95,RS,1.2,6595.00205175749,6583.455712896509,6613.592595571149
25,total,quantile95,RS,1.275,6582.606212040697,6572.585486379007,6600.899606520388
25,total,quantile95,RS,1.3499999999999999,6581.286603445908,6571.274864620448,6599.525429856013
25,total,quantile95,RS,1.425,6586.684295299242,6576.907171626986,6608.753879721873
25,total,quantile95,RS,1.5,6583.958951504282,6575.156199903534,6603.5351774863475
25,total,quantile95,RS,1.575,6584.949298870141,6576.353712393826,6605.086254780183
25,total,quantile95,RS,1.65,6592.622800011135,6579.229471300278,6614.713476041355
25,total,quantile95,RS,1.7249999999999999,6585.594880008878,6576.895982974684,6605.614430117243
25,total,quantile95,RS,1.7999999999999998,6588.098852641404,6575.489953493516,6609.998154164723
25,total,quantile95,RS,1.875,6577.935399639434,6565.179880624143,6595.614103273093
25,total,quantile95,RS,1.95,6581.42835996061,6571.415655740876,6599.673048244749
25,total,quantile95,RS,2.025,6578.267215837211,6567.476357956292,6597.6699019527605
25,total,quantile95,RS,2.1,6575.026711120057,6561.075301805372,6591.960095085103
25,total,quantile95,RS,2.175,6575.285952947434,6561.334543632748,6592.1806276414845
25,total,quantile95,RS,2.25,6560.863423758733,6549.568205441709,6584.311243820994
25,total,quantile95,RS,2.3249999999999997,6573.948368107378,6560.029754414823,6591.085492423526
25,total,quantile95,RS,2.4,6562.386375533373,6556.37258440376,6581.933435628957
25,total,quantile95,RS,2.475,6572.599910460569,6559.181831976458,6590.397975360963
25,total,quantile95,RS,2.55,6561.408315885355,6552.701230231587,6583.696517743037
25,total,quantile95,RS,2.625,6561.542183836975,6553.639162485856,6583.010602137022
25,total,quantile95,RS,2.6999999999999997,6576.005867807338,6562.054458492653,6592.793046810252
25,total,quantile95,RS,2.775,6560.35741980808,6545.93297427236,6585.096750810835
25,total,quantile95,RS,2.85,6570.448969465605,6557.766299232792,6588.877726786301
25,total,quantile95,RS,2.925,6560.726710090208,6547.655723706645,6584.608680431203
25,total,quantile95,RS,3.0,6560.676572198118,6546.946256306589,6584.786652021199
25,total,quantile95,RS,3.0749999999999997,6551.246840372849,6535.126713211081,6575.956956690977
25,total,quantile95,RS,3.15,6560.720060480056,6548.376415690054,6584.496595606224
25,total,quantile95,RS,3.225,6553.708858323382,6537.0210953410015,6577.229363336479
25,total,quantile95,RS,3.3,6555.548774305828,6541.12432877011,6581.0097473410115
25,total,quantile95,RS,3.375,6541.024330716522,6518.943573681023,6565.032746676613
25,total,quantile95,RS,3.4499999999999997,6560.720012634712,6548.3816012205425,6584.49578913232
25,total,quantile95,RS,3.525,6556.912585589174,6542.488140053456,6582.168889025423
25,total,quantile95,RS,3.5999999999999996,6542.664624466531,6522.73168450919,6567.1908097658625
25,total,quantile95,RS,3.675,6542.183192079674,6521.580974700363,6566.5576467057135
25,total,quantile95,RS,3.75,6547.214084325165,6529.380711721821,6572.462969871951
25,total,quantile95,RS,3.8249999999999997,6542.479917480702,6522.277921808983,6566.947889589383
25,total,quantile95,RS,3.9,6544.174564194302,6525.340968836162,6569.183290926283
25,total,quantile95,RS,3.9749999999999996,6552.184991654633,6521.0668578083205,6562.612979406339
25,total,quantile95,RS,4.05,6552.180164745926,6521.014161375533,6562.588796066776
25,total,quantile95,RS,4.125,6539.9755273975425,6516.2988753902655,6563.35563385428
25,total,quantile95,RS,4.2,6551.927684512102,6517.099055437101,6557.685995805552
25,total,quantile95,RS,4.2749999999999995,6546.267730684214,6521.401364469595,6562.419149634692
25,total,quantile95,RS,4.35,6546.035550954512,6521.276435886953,6562.413634237921
25,total,quantile95,RS,4.425,6552.986739650841,6520.37250696002,6562.162872519085
25,total,quantile95,RS,4.5,6541.292217783002,6513.8991381813585,6551.284629113302
25,total,quantile95,RS,4.575,6554.910672744718,6521.68654034507,6562.302395141359
25,total,quantile95,RS,4.6499999999999995,6530.934935913179,6507.985885520406,6544.440987023367
25,total,quantile95,RS,4.725,6554.673930054522,6522.297547775443,6563.2218884883805
25,total,quantile95,RS,4.8,6532.59590878153,6506.148607741432,6544.409064415335
25,total,quantile95,RS,4.875,6548.5159645734475,6512.676623550294,6555.466114177516
25,total,quantile95,RS,4.95,6523.782214979149,6510.839372181495,6546.805958933334
25,total,quantile95,RS,5.0249999999999995,6525.034550169718,6507.505136095851,6533.3017815362155
25,total,quantile95,RS,5.1,6554.803855131223,6521.008519181264,6561.74227178064
25,total,quantile95,RS,5.175,6552.611086270082,6524.512322005422,6564.053916277272
25,total,quantile95,RS,5.25,6530.327919677518,6508.660023269138,6544.4684720781715
25,total,quantile95,RS,5.325,6534.373061561687,6505.808293176702,6544.925507206553
25,total,quantile95,RS,5.3999999999999995,6521.509640584323,6508.056273385555,6536.106191776053
25,total,quantile95,RS,5.475,6531.656759565332,6507.184245394058,6544.4083036098555
25,total,quantile95,RS,5.55,6522.940264705044,6503.94126476236,6529.775428931768
25,total,quantile95,RS,5.625,6521.664740323858,6508.245255177236,6535.780857399027
25,total,quantile95,RS,5.7,6519.86896908892,6500.817449589398,6525.831779389513
25,total,quantile95,RS,5.7749999999999995,6519.345417297141,6500.29389779762,6525.223681613421
25,total,quantile95,RS,5.85,6532.526040190583,6506.225514363846,6544.368947053351
25,total,quantile95,RS,5.925,6518.927035680451,6499.87551618093,6524.796015542538
25,total,quantile95,RS,6.0,6521.780103249552,6502.72858375003,6528.199834245376
25,total,quantile95,RS,6.075,6511.780872456833,6490.775998389928,6523.788691423855
25,total,quantile95,RS,6.1499999999999995,6524.200070408286,6505.2002103351615,6531.433957185569
25,total,quantile95,RS,6.225,6510.561342710919,6489.555666388012,6522.609647019799
25,total,quantile95,RS,6.3,6524.9133136981945,6508.178395510271,6533.636482089907
25,total,quantile95,RS,6.375,6510.596096326841,6489.590442866268,6522.643246902468
25,total,quantile95,RS,6.45,6518.007603487146,6493.195995225597,6519.91570069838
25,total,quantile95,RS,6.5249999999999995,6501.4930533153265,6480.481411504802,6513.842402184594
25,total,quantile95,RS,6.6,6507.573654709689,6486.56601296475,6519.721142798627
25,total,quantile95,RS,6.675,6521.864763167082,6502.813243667561,6528.309486120022
25,total,quantile95,RS,6.75,6512.239079065504,6491.234506425442,6524.231686717463
25,total,quantile95,RS,6.825,6502.361927840113,6481.350857610402,6514.682432245124
25,total,quantile95,RS,6.8999999999999995,6503.796949258228,6482.786823043658,6516.069814536042
25,total,quantile95,RS,6.975,6499.9488583622815,6480.5819313865995,6512.0972756033
25,total,quantile95,RS,7.05,6502.328825025382,6481.3177330193,6514.650428361168
25,total,quantile95,RS,7.125,6517.711514599206,6496.470721812927,6523.609303914421
25,total,quantile95,RS,7.199999999999999,6507.891822220388,6486.884389778908,6520.028747942575
25,total,quantile95,RS,7.2749999999999995,6488.854900184194,6473.9253925936855,6504.961080788631
25,total,quantile95,RS,7.35,6493.355167645901,6473.210782148894,6501.3556784150305
25,total,quantile95,RS,7.425,6500.559313071744,6480.533341269869,6512.75625741806
25,total,quantile95,RS,7.5,6484.445711100779,6477.1424094954145,6509.659147022054
25,total,quantile95,RS,7.574999999999999,6503.171806258006,6482.16126879908,6515.465424722167
25,total,quantile95,RS,7.6499999999999995,6501.97265129018,6480.961324978605,6514.306078704451
25,total,quantile95,RS,7.725,6492.030569076214,6473.295226572735,6502.248442945299
25,total,quantile95,RS,7.8,6484.820246586216,6476.906431280924,6509.239891388786
25,total,quantile95,RS,7.875,6486.388064680571,6475.686126111115,6507.488335892927
25,total,quantile95,RS,7.949999999999999,6483.096276616163,6477.683658410052,6511.153175205137
25,total,quantile95,RS,8.025,6498.168254202031,6480.1829819557415,6509.903809074584
25,total,quantile95,RS,8.1,6486.267627522088,6474.336843611784,6507.760840159282
25,total,quantile95,RS,8.174999999999999,6494.780909813803,6474.4780862283915,6503.215482522875
25,total,quantile95,RS,8.25,6483.309012781214,6477.606967163368,6510.908913557583
25,total,quantile95,RS,8.325,6484.01240683159,6477.322706970441,6510.144188527709
25,total,quantile95,RS,8.4,6488.373018233833,6474.607458424569,6514.095087610755
25,total,quantile95,RS,8.475,6490.662787641494,6473.382423945465,6503.353944852358
25,total,quantile95,RS,8.549999999999999,6482.293533979199,6474.542287100904,6505.076495185322
25,total,quantile95,RS,8.625,6487.311538413175,6474.930334772367,6513.00479176216
25,total,quantile95,RS,8.7,6483.791278678989,6468.710382956292,6510.365513935871
25,total,quantile95,RS,8.775,6489.4573003362475,6474.075662756817,6513.580951637355
25,total,quantile95,RS,8.85,6488.491930632785,6470.910002923679,6511.497907870967
25,total,quantile95,RS,8.924999999999999,6489.841922832448,6476.988949456587,6507.811276554865
25,total,quantile95,RS,9.0,6486.311793188571,6475.333390542818,6506.095252394374
25,transport,mean,DRO,0.0,117.20907331843677,112.85054237240921,121.56760426446432
25,transport,mean,DRO,0.075,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,DRO,0.15,117.54407053257839,113.17581925668996,121.91232180846681
25,transport,mean,DRO,0.22499999999999998,117.57502311235794,113.20590210438748,121.9441441203284
25,transport,mean,DRO,0.3,117.57502311235797,113.2059021043875,121.94414412032843
25,transport,mean,DRO,0.375,117.57502311235791,113.20590210438745,121.94414412032837
25,transport,mean,DRO,0.44999999999999996,117.57502311235798,113.20590210438752,121.94414412032845
25,transport,mean,DRO,0.525,120.14199586381996,115.69334476134513,124.59064696629478
25,transport,mean,DRO,0.6,120.14199586381996,115.69334476134513,124.59064696629478
25,transport,mean,DRO,0.6749999999999999,120.21341310788824,115.76776416921868,124.6590620465578
25,transport,mean,DRO,0.75,120.2134131078881,115.76776416921854,124.65906204655766
25,transport,mean,DRO,0.825,120.21341310788821,115.76776416921865,124.65906204655778
25,transport,mean,DRO,0.8999999999999999,120.21341310788826,115.76776416921868,124.65906204655784
25,transport,mean,DRO,0.975,120.33528759959832,115.89030806549663,124.78026713370001
25,transport,mean,DRO,1.05,120.05032712869311,115.61791829323322,124.48273596415301
25,transport,mean,DRO,1.125,117.90816813852402,113.53703416045046,122.27930211659758
25,transport,mean,DRO,1.2,117.2204052958281,112.87561438076345,121.56519621089275
25,transport,mean,DRO,1.275,117.22040529582802,112.87561438076337,121.56519621089267
25,transport,mean,DRO,1.3499999999999999,119.2313087219584,114.84541080814047,123.61720663577633
25,transport,mean,DRO,1.425,120.34658681863095,115.93633725582724,124.75683638143467
25,transport,mean,DRO,1.5,119.60547872948072,115.22146672208754,123.9894907368739
25,transport,mean,DRO,1.575,119.41987765494528,115.04365382094481,123.79610148894575
25,transport,mean,DRO,1.65,120.53543841209459,116.13537742735079,124.9354993968384
25,transport,mean,DRO,1.7249999999999999,122.89621991843413,118.45197907259133,127.34046076427693
25,transport,mean,DRO,1.7999999999999998,122.89621991843404,118.45197907259124,127.34046076427684
25,transport,mean,DRO,1.875,122.89621991843414,118.45197907259134,127.34046076427694
25,transport,mean,DRO,1.95,126.19755820834384,121.69160193399573,130.70351448269196
25,transport,mean,DRO,2.025,126.19755820834389,121.69160193399578,130.70351448269201
25,transport,mean,DRO,2.1,126.19755820834357,121.69160193399546,130.70351448269167
25,transport,mean,DRO,2.175,126.1975582083437,121.69160193399559,130.70351448269182
25,transport,mean,DRO,2.25,126.19755820834389,121.69160193399578,130.70351448269201
25,transport,mean,DRO,2.3249999999999997,126.27740886141491,121.78651469668664,130.76830302614317
25,transport,mean,DRO,2.4,126.27740886141413,121.78651469668584,130.76830302614243
25,transport,mean,DRO,2.475,130.40411324033477,125.8366959790962,134.9715305015733
25,transport,mean,DRO,2.55,130.40411324033366,125.8366959790951,134.9715305015722
25,transport,mean,DRO,2.625,130.40411324033474,125.83669597909616,134.9715305015733
25,transport,mean,DRO,2.6999999999999997,130.27184496613694,125.70864564110714,134.83504429116675
25,transport,mean,DRO,2.775,131.02083555726506,126.44312486111221,135.5985462534179
25,transport,mean,DRO,2.85,130.98348264926946,126.4093625363766,135.5576027621623
25,transport,mean,DRO,2.925,130.91777635838386,126.34407333005498,135.49147938671274
25,transport,mean,DRO,3.0,130.77758590824737,126.21293051775285,135.3422412987419
25,transport,mean,DRO,3.0749999999999997,129.37044443767843,124.84368701498293,133.89720186037394
25,transport,mean,DRO,3.15,129.37044443767888,124.84368701498337,133.8972018603744
25,transport,mean,DRO,3.225,129.37044443767883,124.84368701498332,133.89720186037434
25,transport,mean,DRO,3.3,129.0730754355964,124.54856203608196,133.59758883511083
25,transport,mean,DRO,3.375,129.01964972194128,124.49518005192931,133.54411939195325
25,transport,mean,DRO,3.4499999999999997,129.0728136183612,124.5486643075529,133.59696292916954
25,transport,mean,DRO,3.525,129.9020082383272,125.37235607547879,134.4316604011756
25,transport,mean,DRO,3.5999999999999996,128.9495134162403,124.43099229343252,133.4680345390481
25,transport,mean,DRO,3.675,128.1584692108947,123.65426039318872,132.66267802860068
25,transport,mean,DRO,3.75,129.82856753895356,125.32700762677393,134.3301274511332
25,transport,mean,DRO,3.8249999999999997,131.4800502557604,126.975620789709,135.98447972181182
25,transport,mean,DRO,3.9,132.84469130388118,128.34743034247126,137.3419522652911
25,transport,mean,DRO,3.9749999999999996,133.02700574658334,128.5379346244701,137.5160768686966
25,transport,mean,DRO,4.05,134.91551934260346,130.39812902285425,139.43290966235267
25,transport,mean,DRO,4.125,134.9378828329999,130.42068691861652,139.45507874738325
25,transport,mean,DRO,4.2,134.93788283299995,130.42068691861658,139.4550787473833
25,transport,mean,DRO,4.2749999999999995,134.93788283300003,130.42068691861667,139.4550787473834
25,transport,mean,DRO,4.35,133.94501065908122,129.44493853132647,138.44508278683597
25,transport,mean,DRO,4.425,133.98718210640976,129.49138610603362,138.4829781067859
25,transport,mean,DRO,4.5,133.03832615734837,128.56685507679904,137.5097972378977
25,transport,mean,DRO,4.575,131.03029822258017,126.61703715393735,135.44355929122298
25,transport,mean,DRO,4.6499999999999995,129.5119428539588,125.15135775450867,133.87252795340893
25,transport,mean,DRO,4.725,129.02790453730069,124.67190115277066,133.3839079218307
25,transport,mean,DRO,4.8,129.01214911918663,124.6641551306383,133.36014310773496
25,transport,mean,DRO,4.875,127.63300772285076,123.3321454002509,131.93387004545065
25,transport,mean,DRO,4.95,124.63675236384188,120.3780085576648,128.89549617001896
25,transport,mean,DRO,5.0249999999999995,127.74947627638512,123.45083350058235,132.0481190521879
25,transport,mean,DRO,5.1,124.23043732129146,120.06467683984853,128.3961978027344
25,transport,mean,DRO,5.175,124.40831509907046,120.2335800096705,128.58305018847042
25,transport,mean,DRO,5.25,124.36653951151615,120.19241325895467,128.54066576407763
25,transport,mean,DRO,5.325,124.05370672203418,119.897625814681,128.20978762938736
25,transport,mean,DRO,5.3999999999999995,124.05370672203415,119.89762581468098,128.20978762938734
25,transport,mean,DRO,5.475,122.19080510755222,118.09651884260853,126.28509137249591
25,transport,mean,DRO,5.55,122.65217284955229,118.55191224125753,126.75243345784705
25,transport,mean,DRO,5.625,122.65217284955224,118.55191224125748,126.752433457847
25,transport,mean,DRO,5.7,122.6521728495523,118.55191224125754,126.75243345784706
25,transport,mean,DRO,5.7749999999999995,122.65217284955216,118.5519122412574,126.75243345784692
25,transport,mean,DRO,5.85,122.65217284955236,118.5519122412576,126.75243345784712
25,transport,mean,DRO,5.925,122.65217284955223,118.55191224125747,126.75243345784699
25,transport,mean,DRO,6.0,122.65217284955273,118.55191224125797,126.75243345784749
25,transport,mean,DRO,6.075,122.65217284955227,118.55191224125751,126.75243345784703
25,transport,mean,DRO,6.1499999999999995,122.65217284955273,118.55191224125795,126.7524334578475
25,transport,mean,DRO,6.225,122.65217284955216,118.5519122412574,126.75243345784692
25,transport,mean,DRO,6.3,122.65217284955274,118.55191224125798,126.7524334578475
25,transport,mean,DRO,6.375,122.65217284955271,118.55191224125795,126.75243345784747
25,transport,mean,DRO,6.45,122.78426581392335,118.68167852701514,126.88685310083157
25,transport,mean,DRO,6.5249999999999995,122.78426581392327,118.68167852701505,126.88685310083149
25,transport,mean,DRO,6.6,122.78426581392294,118.68167852701472,126.88685310083116
25,transport,mean,DRO,6.675,127.43514323035716,123.26730401037787,131.60298245033644
25,transport,mean,DRO,6.75,128.11372691395508,123.93436633425452,132.29308749365563
25,transport,mean,DRO,6.825,128.6002663382889,124.4134671033567,132.78706557322107
25,transport,mean,DRO,6.8999999999999995,129.69061146239466,125.48061285708162,133.9006100677077
25,transport,mean,DRO,6.975,132.12996559677697,127.87328501296356,136.38664618059036
25,transport,mean,DRO,7.05,132.51596542830168,128.25218455904874,136.77974629755462
25,transport,mean,DRO,7.125,132.51596542830188,128.25218455904894,136.77974629755482
25,transport,mean,DRO,7.199999999999999,133.66427090783137,129.38274751734977,137.94579429831296
25,transport,mean,DRO,7.2749999999999995,136.05434559202934,131.72962685833366,140.379064325725
25,transport,mean,DRO,7.35,136.16742505298066,131.84069410973467,140.49415599622665
25,transport,mean,DRO,7.425,136.16742505298052,131.84069410973453,140.4941559962265
25,transport,mean,DRO,7.5,136.1674250529808,131.84069410973478,140.49415599622682
25,transport,mean,DRO,7.574999999999999,136.16469003910703,131.83801963745768,140.49136044075638
25,transport,mean,DRO,7.6499999999999995,135.76218403364317,131.4405204363407,140.08384763094563
25,transport,mean,DRO,7.725,135.7402055075624,131.41906981695462,140.06134119817017
25,transport,mean,DRO,7.8,136.41195092083933,132.0805334324891,140.74336840918957
25,transport,mean,DRO,7.875,136.50659892760135,132.18731665719366,140.82588119800903
25,transport,mean,DRO,7.949999999999999,139.16713105014753,134.80612780133853,143.52813429895653
25,transport,mean,DRO,8.025,139.48408837131228,135.11994921779066,143.8482275248339
25,transport,mean,DRO,8.1,140.32750708157937,135.95209695591404,144.7029172072447
25,transport,mean,DRO,8.174999999999999,140.32750708157914,135.95209695591382,144.70291720724447
25,transport,mean,DRO,8.25,140.32750708157937,135.95209695591407,144.70291720724467
25,transport,mean,DRO,8.325,138.67537543514442,134.33255050480554,143.0182003654833
25,transport,mean,DRO,8.4,140.38373371535027,136.0290383389463,144.73842909175426
25,transport,mean,DRO,8.475,140.38373371535022,136.02903833894624,144.7384290917542
25,transport,mean,DRO,8.549999999999999,140.4385493906202,136.08194313283911,144.7951556484013
25,transport,mean,DRO,8.625,140.79972126087856,136.43721041176664,145.16223210999047
25,transport,mean,DRO,8.7,141.81538286341015,137.4249587298105,146.2058069970098
25,transport,mean,DRO,8.775,141.81538286341015,137.4249587298105,146.2058069970098
25,transport,mean,DRO,8.85,141.81538286341012,137.42495872981047,146.20580699700977
25,transport,mean,DRO,8.924999999999999,141.64710925386805,137.2600830071003,146.0341355006358
25,transport,mean,DRO,9.0,140.4546193989856,136.1006406301786,144.80859816779264
25,transport,mean,ERM,0.0,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,0.075,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,0.15,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,0.22499999999999998,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,0.3,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,0.375,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,0.44999999999999996,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,0.525,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,0.6,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,0.6749999999999999,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,0.75,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,0.825,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,0.8999999999999999,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,0.975,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,1.05,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,1.125,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,1.2,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,1.275,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,1.3499999999999999,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,1.425,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,1.5,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,1.575,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,1.65,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,1.7249999999999999,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,1.7999999999999998,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,1.875,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,1.95,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,2.025,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,2.1,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,2.175,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,2.25,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,2.3249999999999997,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,2.4,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,2.475,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,2.55,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,2.625,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,2.6999999999999997,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,2.775,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,2.85,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,2.925,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,3.0,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,3.0749999999999997,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,3.15,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,3.225,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,3.3,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,3.375,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,3.4499999999999997,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,3.525,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,3.5999999999999996,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,3.675,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,3.75,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,3.8249999999999997,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,3.9,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,3.9749999999999996,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,4.05,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,4.125,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,4.2,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,4.2749999999999995,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,4.35,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,4.425,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,4.5,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,4.575,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,4.6499999999999995,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,4.725,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,4.8,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,4.875,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,4.95,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,5.0249999999999995,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,5.1,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,5.175,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,5.25,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,5.325,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,5.3999999999999995,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,5.475,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,5.55,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,5.625,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,5.7,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,5.7749999999999995,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,5.85,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,5.925,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,6.0,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,6.075,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,6.1499999999999995,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,6.225,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,6.3,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,6.375,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,6.45,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,6.5249999999999995,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,6.6,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,6.675,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,6.75,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,6.825,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,6.8999999999999995,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,6.975,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,7.05,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,7.125,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,7.199999999999999,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,7.2749999999999995,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,7.35,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,7.425,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,7.5,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,7.574999999999999,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,7.6499999999999995,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,7.725,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,7.8,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,7.875,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,7.949999999999999,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,8.025,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,8.1,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,8.174999999999999,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,8.25,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,8.325,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,8.4,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,8.475,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,8.549999999999999,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,8.625,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,8.7,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,8.775,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,8.85,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,8.924999999999999,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,ERM,9.0,117.20907331843675,112.8505423724092,121.56760426446431
25,transport,mean,RS,0.0,128.35992757292522,124.02901704732497,132.69083809852546
25,transport,mean,RS,0.075,127.35145609175947,123.06538166705292,131.63753051646603
25,transport,mean,RS,0.15,126.01624985450876,121.79383089293495,130.23866881608257
25,transport,mean,RS,0.22499999999999998,123.45167490596371,119.314611570101,127.58873824182643
25,transport,mean,RS,0.3,123.26535469030775,119.13420466080309,127.3965047198124
25,transport,mean,RS,0.375,125.80519526183026,121.5893149496039,130.02107557405662
25,transport,mean,RS,0.44999999999999996,133.69072559079714,129.40701551685672,137.97443566473757
25,transport,mean,RS,0.525,131.02446020325874,126.78832823764611,135.26059216887137
25,transport,mean,RS,0.6,125.79551204056213,121.64998728399726,129.941036797127
25,transport,mean,RS,0.6749999999999999,123.01086034418377,118.904098148994,127.11762253937354
25,transport,mean,RS,0.75,127.44802983411223,123.2799722525172,131.61608741570728
25,transport,mean,RS,0.825,140.45853153553372,136.10216699415872,144.81489607690872
25,transport,mean,RS,0.8999999999999999,139.27867177994946,134.91671833544666,143.64062522445226
25,transport,mean,RS,0.975,139.77411538289272,135.45042311404768,144.09780765173775
25,transport,mean,RS,1.05,136.28541915502305,131.95646031498796,140.61437799505813
25,transport,mean,RS,1.125,139.0285574884214,134.72123918379341,143.33587579304938
25,transport,mean,RS,1.2,139.0856947500601,134.73728893423208,143.43410056588812
25,transport,mean,RS,1.275,146.64213130924392,142.31469966273127,150.96956295575657
25,transport,mean,RS,1.3499999999999999,146.90767558835606,142.5812600726014,151.23409110411072
25,transport,mean,RS,1.425,142.6133699328155,138.29026997991488,146.9364698857161
25,transport,mean,RS,1.5,145.5016687086484,141.17205977515155,149.83127764214524
25,transport,mean,RS,1.575,144.4656946813844,140.13773969296255,148.79364966980626
25,transport,mean,RS,1.65,139.2827605781271,134.96940032634504,143.59612082990915
25,transport,mean,RS,1.7249999999999999,144.00861419473827,139.6812532812246,148.33597510825194
25,transport,mean,RS,1.7999999999999998,141.93335104982793,137.6062062779802,146.26049582167568
25,transport,mean,RS,1.875,148.39337639172933,144.07445615698552,152.71229662647315
25,transport,mean,RS,1.95,146.87752700854614,142.55105551562391,151.20399850146836
25,transport,mean,RS,2.025,147.82677467821705,143.50482503203784,152.14872432439626
25,transport,mean,RS,2.1,149.1376113545424,144.81880628023805,153.45641642884675
25,transport,mean,RS,2.175,149.09998138129976,144.78136925018424,153.41859351241527
25,transport,mean,RS,2.25,146.11778644133952,141.73880475215728,150.49676813052176
25,transport,mean,RS,2.3249999999999997,149.18895611699273,144.86918282386213,153.50872941012332
25,transport,mean,RS,2.4,146.54703300772465,142.20180560702454,150.89226040842476
25,transport,mean,RS,2.475,149.02416816012766,144.70315355602256,153.34518276423276
25,transport,mean,RS,2.55,145.77902842010147,141.4071532449488,150.15090359525414
25,transport,mean,RS,2.625,145.7418786886614,141.37131011460997,150.1124472627128
25,transport,mean,RS,2.6999999999999997,148.99489719768147,144.67700523437492,153.31278916098802
25,transport,mean,RS,2.775,147.04596857763292,142.65356042978084,151.438376725485
25,transport,mean,RS,2.85,148.771106353844,144.4483917995875,153.0938209081005
25,transport,mean,RS,2.925,146.3842929997791,142.0003210380124,150.76826496154578
25,transport,mean,RS,3.0,146.5820520047541,142.19486347899695,150.96924053051126
25,transport,mean,RS,3.0749999999999997,150.21495218485902,145.80465870461737,154.62524566510066
25,transport,mean,RS,3.15,146.27529564634793,141.8932595088009,150.65733178389496
25,transport,mean,RS,3.225,150.13019197717065,145.72648470942272,154.5338992449186
25,transport,mean,RS,3.3,147.50372705180698,143.13378879735188,151.87366530626207
25,transport,mean,RS,3.375,144.64247873569147,140.26533895588204,149.0196185155009
25,transport,mean,RS,3.4499999999999997,146.2745621121377,141.89253958124831,150.65658464302706
25,transport,mean,RS,3.525,147.35612574724382,142.98085894901314,151.7313925454745
25,transport,mean,RS,3.5999999999999996,145.48227940918252,141.1007894503546,149.86376936801045
25,transport,mean,RS,3.675,145.22140973706905,140.84145049280346,149.60136898133464
25,transport,mean,RS,3.75,148.0945838348725,143.6946524052845,152.49451526446052
25,transport,mean,RS,3.8249999999999997,145.3810983623932,141.00023360071688,149.76196312406952
25,transport,mean,RS,3.9,146.37406895889046,141.9861482215566,150.76198969622433
25,transport,mean,RS,3.9749999999999996,155.32272201370088,150.81573608049297,159.8297079469088
25,transport,mean,RS,4.05,155.31894736149016,150.81198893138628,159.82590579159404
25,transport,mean,RS,4.125,144.25701447458266,139.88111452291187,148.63291442625345
25,transport,mean,RS,4.2,159.1746698990012,154.64175804639657,163.70758175160583
25,transport,mean,RS,4.2749999999999995,148.43206169343898,144.0062780622156,152.85784532466235
25,transport,mean,RS,4.35,148.27159816452493,143.84755056381647,152.6956457652334
25,transport,mean,RS,4.425,155.71822044922212,151.20738002792416,160.22906087052007
25,transport,mean,RS,4.5,153.10173193387604,148.66409649495913,157.53936737279295
25,transport,mean,RS,4.575,160.37384516237123,155.81816600067637,164.92952432406608
25,transport,mean,RS,4.6499999999999995,149.82847729693387,145.48392556115542,154.17302903271232
25,transport,mean,RS,4.725,163.5107141806219,158.92894474859838,168.09248361264542
25,transport,mean,RS,4.8,151.47655089918356,147.13509612900506,155.81800566936207
25,transport,mean,RS,4.875,156.0502890992967,151.55736622607668,160.5432119725167
25,transport,mean,RS,4.95,147.61195283629132,143.29088981395455,151.9330158586281
25,transport,mean,RS,5.0249999999999995,156.47241856591626,152.2140982257845,160.730738906048
25,transport,mean,RS,5.1,162.41318143235088,157.84296138710874,166.98340147759302
25,transport,mean,RS,5.175,155.73040453567063,151.22037873246438,160.24043033887688
25,transport,mean,RS,5.25,149.26059235738725,144.91513816335478,153.60604655141972
25,transport,mean,RS,5.325,152.19301843069272,147.84566316812888,156.54037369325656
25,transport,mean,RS,5.3999999999999995,154.7075654939914,150.45062920519038,158.96450178279244
25,transport,mean,RS,5.475,150.5341013814139,146.19040437686357,154.87779838596424
25,transport,mean,RS,5.55,156.7058553156458,152.46318042940695,160.94853020188467
25,transport,mean,RS,5.625,154.84376384839197,150.58993361179398,159.09759408498996
25,transport,mean,RS,5.7,156.828934489697,152.60112685291787,161.0567421264761
25,transport,mean,RS,5.7749999999999995,156.88101102136503,152.65475309781226,161.1072689449178
25,transport,mean,RS,5.85,151.40574260800378,147.06406489289012,155.74742032311744
25,transport,mean,RS,5.925,156.92909351107363,152.70395339825308,161.15423362389419
25,transport,mean,RS,6.0,156.72329517058992,152.48765832163406,160.95893201954578
25,transport,mean,RS,6.075,163.75878788170127,159.58169427941095,167.93588148399158
25,transport,mean,RS,6.1499999999999995,156.75211976643575,152.5000109937226,161.0042285391489
25,transport,mean,RS,6.225,163.41207155762024,159.2478517366781,167.5762913785624
25,transport,mean,RS,6.3,156.31647771601538,152.05915513859236,160.5738002934384
25,transport,mean,RS,6.375,163.42170535276836,159.2571333391227,167.586277366414
25,transport,mean,RS,6.45,158.49627011445975,154.28271856642039,162.7098216624991
25,transport,mean,RS,6.5249999999999995,161.3888898050054,157.30157695069084,165.47620265931994
25,transport,mean,RS,6.6,162.63699036716403,158.50153846790275,166.77244226642532
25,transport,mean,RS,6.675,156.720279977581,152.48422666637873,160.95633328878324
25,transport,mean,RS,6.75,163.8947739993888,159.7126648349618,168.0768831638158
25,transport,mean,RS,6.825,161.53110144229547,157.43815952775807,165.62404335683286
25,transport,mean,RS,6.8999999999999995,161.7898135530618,157.68669526660562,165.89293183951798
25,transport,mean,RS,6.975,161.40844347354016,157.32326035400337,165.49362659307695
25,transport,mean,RS,7.05,161.5255488177029,157.43282676213246,165.61827087327336
25,transport,mean,RS,7.125,157.5087065864313,153.28496280718838,161.7324503656742
25,transport,mean,RS,7.199999999999999,162.7156408072246,158.57716796427698,166.8541136501722
25,transport,mean,RS,7.2749999999999995,166.14589058040113,162.0514105876488,170.24037057315346
25,transport,mean,RS,7.35,163.8737296001095,159.77529954467562,167.97215965554338
25,transport,mean,RS,7.425,161.3951613929729,157.30917092830353,165.4811518576423
25,transport,mean,RS,7.5,169.00346159981044,164.91034859729547,173.0965746023254
25,transport,mean,RS,7.574999999999999,161.6711459492488,157.57264685116206,165.76964504733553
25,transport,mean,RS,7.6499999999999995,161.4658411733969,157.37544886692223,165.5562334798716
25,transport,mean,RS,7.725,164.5256154708952,160.427109315434,168.62412162635638
25,transport,mean,RS,7.8,168.72252597512096,164.62988236332058,172.81516958692134
25,transport,mean,RS,7.875,167.59585129540082,163.50387633094024,171.6878262598614
25,transport,mean,RS,7.949999999999999,170.0489075469932,165.95398568673014,174.14382940725628
25,transport,mean,RS,8.025,161.5697255008699,157.486411924209,165.65303907753082
25,transport,mean,RS,8.1,166.02942578239535,161.8730445996845,170.1858069651062
25,transport,mean,RS,8.174999999999999,163.0582942428939,158.9663938314605,167.15019465432732
25,transport,mean,RS,8.25,169.87894201982567,165.78436008626693,173.97352395338442
25,transport,mean,RS,8.325,169.33797874429013,165.244374195813,173.43158329276724
25,transport,mean,RS,8.4,176.830376540733,172.67761430130727,180.98313878015873
25,transport,mean,RS,8.475,165.2278791824561,161.1306899181065,169.3250684468057
25,transport,mean,RS,8.549999999999999,170.42776909201814,166.2986610086398,174.55687717539647
25,transport,mean,RS,8.625,176.116727986805,171.96378318074918,180.2696727928608
25,transport,mean,RS,8.7,176.39052262730914,172.2309679069344,180.55007734768387
25,transport,mean,RS,8.775,177.4075274695974,173.25506472385246,181.55999021534234
25,transport,mean,RS,8.85,177.0659126250347,172.90970759070558,181.22211765936385
25,transport,mean,RS,8.924999999999999,181.28750266971653,177.1185084789698,185.45649686046326
25,transport,mean,RS,9.0,164.4160436570962,160.2717310591126,168.5603562550798
25,transport,quantile95,DRO,0.0,283.0073486600808,281.6252189220412,285.5866378946335
25,transport,quantile95,DRO,0.075,283.00734866008077,281.625218922041,285.58663789463367
25,transport,quantile95,DRO,0.15,283.74922631894776,282.3848788361938,287.7731584651106
25,transport,quantile95,DRO,0.22499999999999998,283.77422811202325,282.4234668578099,287.9651182756996
25,transport,quantile95,DRO,0.3,283.77422811202325,282.4234668578099,287.9651182756996
25,transport,quantile95,DRO,0.375,283.77422811202325,282.42346685780996,287.96511827569947
25,transport,quantile95,DRO,0.44999999999999996,283.77422811202325,282.42346685780996,287.96511827569975
25,transport,quantile95,DRO,0.525,292.45895992623286,289.52478624659636,298.89612266391316
25,transport,quantile95,DRO,0.6,292.4589599262328,289.5247862465963,298.89612266391316
25,transport,quantile95,DRO,0.6749999999999999,293.5716679646737,288.8214199261063,299.3137202790807
25,transport,quantile95,DRO,0.75,293.57166796467345,288.82141992610616,299.3137202790804
25,transport,quantile95,DRO,0.825,293.57166796467357,288.8214199261062,299.31372027908066
25,transport,quantile95,DRO,0.8999999999999999,293.57166796467374,288.82141992610633,299.3137202790808
25,transport,quantile95,DRO,0.975,292.5169383610908,288.4846663468871,299.1464927519143
25,transport,quantile95,DRO,1.05,290.85455927645506,288.0495127138305,297.38478694301597
25,transport,quantile95,DRO,1.125,285.10706485165315,281.68291872677713,289.4245845265375
25,transport,quantile95,DRO,1.2,280.5375038595684,278.3419560729825,285.4599198140543
25,transport,quantile95,DRO,1.275,280.53750385956874,278.3419560729826,285.4599198140537
25,transport,quantile95,DRO,1.3499999999999999,286.79656567049057,282.0920725332124,293.31730611490707
25,transport,quantile95,DRO,1.425,289.78000514257224,284.8405518217392,295.4617028093071
25,transport,quantile95,DRO,1.5,286.7245641723025,284.36173551875294,293.01780592654666
25,transport,quantile95,DRO,1.575,285.9344967452548,284.1081031753534,292.2517423981791
25,transport,quantile95,DRO,1.65,290.3731853002938,286.91095721285024,296.49410082967444
25,transport,quantile95,DRO,1.7249999999999999,299.75529380802925,289.2168476170293,302.9260563107353
25,transport,quantile95,DRO,1.7999999999999998,299.75529380802914,289.2168476170299,302.9260563107355
25,transport,quantile95,DRO,1.875,299.7552938080297,289.21684761703045,302.92605631073627
25,transport,quantile95,DRO,1.95,298.8732269894368,293.2457106253199,306.9296880124927
25,transport,quantile95,DRO,2.025,298.87322698943666,293.24571062532016,306.92968801249197
25,transport,quantile95,DRO,2.1,298.8732269894362,293.2457106253197,306.9296880124924
25,transport,quantile95,DRO,2.175,298.8732269894365,293.2457106253198,306.92968801249265
25,transport,quantile95,DRO,2.25,298.87322698943615,293.24571062532044,306.9296880124921
25,transport,quantile95,DRO,2.3249999999999997,300.2249376525401,292.72181838373535,305.34950146039233
25,transport,quantile95,DRO,2.4,300.22493765253876,292.72181838373166,305.34950146039483
25,transport,quantile95,DRO,2.475,304.4253275525535,303.0749403398695,306.48896229190814
25,transport,quantile95,DRO,2.55,304.4253275525537,303.0749403398676,306.4889622919063
25,transport,quantile95,DRO,2.625,304.4253275525592,303.074940339867,306.4889622919094
25,transport,quantile95,DRO,2.6999999999999997,304.2481905341426,302.6618426311006,306.1281062952747
25,transport,quantile95,DRO,2.775,304.69058800820505,303.66780978048945,309.390046544173
25,transport,quantile95,DRO,2.85,304.26300230577465,303.1683994812332,309.37012728109033
25,transport,quantile95,DRO,2.925,304.42924267310786,302.87101717732673,309.3024398162576
25,transport,quantile95,DRO,3.0,304.41994015746053,302.8138519522168,308.56993739907614
25,transport,quantile95,DRO,3.0749999999999997,300.87590969741484,299.4587447459368,306.0855219432321
25,transport,quantile95,DRO,3.15,300.87590969741626,299.4587447459376,306.08552194323215
25,transport,quantile95,DRO,3.225,300.8759096974168,299.4587447459375,306.0855219432317
25,transport,quantile95,DRO,3.3,300.59241815348105,299.04496843125355,305.9232315470869
25,transport,quantile95,DRO,3.375,300.0988268853168,299.363497572395,305.988554900948
25,transport,quantile95,DRO,3.4499999999999997,300.2853204405885,299.2358165381869,306.1110082081432
25,transport,quantile95,DRO,3.525,301.19515189436834,299.9909783125317,307.0608317509715
25,transport,quantile95,DRO,3.5999999999999996,300.91969215036113,298.79646060285717,305.1304771106128
25,transport,quantile95,DRO,3.675,299.8886633976349,298.9169782620381,301.5560837185024
25,transport,quantile95,DRO,3.75,302.6151771613725,298.4658290473964,305.1682899022128
25,transport,quantile95,DRO,3.8249999999999997,303.1786428306778,300.7097755306422,307.96907043132586
25,transport,quantile95,DRO,3.9,305.9444318583383,302.0054043414374,309.5390608531063
25,transport,quantile95,DRO,3.9749999999999996,308.3040199514183,300.43442244484845,310.141007203893
25,transport,quantile95,DRO,4.05,310.92338397721636,304.75964677304427,315.14978377398756
25,transport,quantile95,DRO,4.125,310.985669699436,304.79517577695026,315.1527193733269
25,transport,quantile95,DRO,4.2,310.9856696994356,304.79517577695054,315.15271937332744
25,transport,quantile95,DRO,4.2749999999999995,310.98566969943573,304.79517577695077,315.1527193733278
25,transport,quantile95,DRO,4.35,309.1991370587362,301.4318197792995,313.37913294341473
25,transport,quantile95,DRO,4.425,309.51799080385564,301.61168512599534,312.99299055317357
25,transport,quantile95,DRO,4.5,306.9925413198034,298.59353742794593,310.90727025530447
25,transport,quantile95,DRO,4.575,300.475062086178,296.840955258439,303.00400066804696
25,transport,quantile95,DRO,4.6499999999999995,295.60428561308134,293.58140424244243,299.0640369610042
25,transport,quantile95,DRO,4.725,295.67217834987537,292.5113248418971,297.73294447235503
25,transport,quantile95,DRO,4.8,295.05978485627634,293.33290560896114,298.47727990679
25,transport,quantile95,DRO,4.875,291.06414394566946,289.4432931750303,293.98693630399356
25,transport,quantile95,DRO,4.95,286.6994881628253,284.3918152777874,289.7335963356523
25,transport,quantile95,DRO,5.0249999999999995,290.63354738955337,287.7243498604575,293.47046751699355
25,transport,quantile95,DRO,5.1,277.6509024795132,274.0094890731608,281.2721443043678
25,transport,quantile95,DRO,5.175,277.87360363697115,273.4226569654182,281.34682798119013
25,transport,quantile95,DRO,5.25,277.7430980138319,273.3067672664964,281.3500332897501
25,transport,quantile95,DRO,5.325,278.66620969663353,273.50606041644915,281.1216336208069
25,transport,quantile95,DRO,5.3999999999999995,278.66620969663256,273.5060604164491,281.12163362080673
25,transport,quantile95,DRO,5.475,270.39260604387397,266.44097654937707,272.0296911500056
25,transport,quantile95,DRO,5.55,270.99580889928075,267.2488060997643,272.7173439396909
25,transport,quantile95,DRO,5.625,270.99580889928075,267.24880609976424,272.71734393969064
25,transport,quantile95,DRO,5.7,270.9958088992806,267.2488060997643,272.71734393969075
25,transport,quantile95,DRO,5.7749999999999995,270.9958088992807,267.24880609976424,272.71734393969075
25,transport,quantile95,DRO,5.85,270.9958088992808,267.2488060997646,272.71734393969103
25,transport,quantile95,DRO,5.925,270.995808899281,267.2488060997644,272.7173439396912
25,transport,quantile95,DRO,6.0,270.99580889928126,267.24880609976555,272.7173439396925
25,transport,quantile95,DRO,6.075,270.9958088992808,267.24880609976424,272.7173439396909
25,transport,quantile95,DRO,6.1499999999999995,270.99580889928137,267.2488060997656,272.7173439396929
25,transport,quantile95,DRO,6.225,270.99580889928075,267.2488060997641,272.7173439396906
25,transport,quantile95,DRO,6.3,270.9958088992811,267.24880609976555,272.71734393969314
25,transport,quantile95,DRO,6.375,270.99580889928154,267.24880609976555,272.7173439396929
25,transport,quantile95,DRO,6.45,271.1192381353707,267.5022123400383,273.0763354984197
25,transport,quantile95,DRO,6.5249999999999995,271.1192381353702,267.50221234003806,273.07633549841984
25,transport,quantile95,DRO,6.6,271.1192381353699,267.50221234003715,273.0763354984182
25,transport,quantile95,DRO,6.675,277.47993534251685,275.23059144826215,280.4814811880919
25,transport,quantile95,DRO,6.75,278.8430397355543,275.8532188453099,281.5422948895045
25,transport,quantile95,DRO,6.825,279.6287155062125,276.701241647489,282.6322852042588
25,transport,quantile95,DRO,6.8999999999999995,281.61278844589503,278.43598390311524,285.2785690601837
25,transport,quantile95,DRO,6.975,284.1712068934744,281.21370171750596,290.1840823333945
25,transport,quantile95,DRO,7.05,284.7606170273855,281.99359695902075,290.8247301259007
25,transport,quantile95,DRO,7.125,284.76061702738536,281.9935969590211,290.82473012590157
25,transport,quantile95,DRO,7.199999999999999,287.5216418263437,284.49178397949095,292.1806691000259
25,transport,quantile95,DRO,7.2749999999999995,291.7238433743644,289.0968997904363,294.3622884245638
25,transport,quantile95,DRO,7.35,291.8848316580918,289.2265455034239,294.2582808369151
25,transport,quantile95,DRO,7.425,291.8848316580921,289.22654550342344,294.2582808369143
25,transport,quantile95,DRO,7.5,291.884831658093,289.2265455034235,294.2582808369139
25,transport,quantile95,DRO,7.574999999999999,291.92595830583645,289.30839935376605,294.3245317072839
25,transport,quantile95,DRO,7.6499999999999995,291.36180699704954,289.0820319905628,294.7085857511433
25,transport,quantile95,DRO,7.725,291.2972743723558,289.20955708167946,294.8210873287382
25,transport,quantile95,DRO,7.8,292.7210221061569,290.2431931138141,294.72594009645377
25,transport,quantile95,DRO,7.875,292.01815608359357,288.69876826432335,294.1360922179591
25,transport,quantile95,DRO,7.949999999999999,295.6628307814748,291.4384961409544,299.3797637649929
25,transport,quantile95,DRO,8.025,297.0079267261775,292.0404786756779,300.1663324254902
25,transport,quantile95,DRO,8.1,297.0684172182288,294.9138938934398,299.70421270544745
25,transport,quantile95,DRO,8.174999999999999,297.0684172182298,294.9138938934385,299.7042127054478
25,transport,quantile95,DRO,8.25,297.06841721823093,294.9138938934381,299.70421270544807
25,transport,quantile95,DRO,8.325,293.42012217859155,290.6568681762446,296.2637678103283
25,transport,quantile95,DRO,8.4,297.3359976922573,293.40442831446234,298.6866472706295
25,transport,quantile95,DRO,8.475,297.3359976922572,293.40442831446256,298.6866472706293
25,transport,quantile95,DRO,8.549999999999999,297.7326152519747,293.47391300861005,298.9652363576863
25,transport,quantile95,DRO,8.625,299.0919902701356,296.64587031760533,302.3808481255481
25,transport,quantile95,DRO,8.7,303.6099917832739,299.18790598983617,307.4614401443484
25,transport,quantile95,DRO,8.775,303.6099917832752,299.1879059898375,307.4614401443468
25,transport,quantile95,DRO,8.85,303.6099917832752,299.18790598983736,307.4614401443471
25,transport,quantile95,DRO,8.924999999999999,304.1554420071545,298.0470246280751,308.09146422985987
25,transport,quantile95,DRO,9.0,300.1771151326552,295.8134300416802,304.82738515212975
25,transport,quantile95,ERM,0.0,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,0.075,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,0.15,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,0.22499999999999998,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,0.3,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,0.375,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,0.44999999999999996,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,0.525,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,0.6,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,0.6749999999999999,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,0.75,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,0.825,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,0.8999999999999999,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,0.975,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,1.05,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,1.125,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,1.2,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,1.275,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,1.3499999999999999,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,1.425,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,1.5,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,1.575,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,1.65,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,1.7249999999999999,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,1.7999999999999998,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,1.875,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,1.95,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,2.025,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,2.1,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,2.175,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,2.25,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,2.3249999999999997,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,2.4,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,2.475,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,2.55,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,2.625,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,2.6999999999999997,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,2.775,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,2.85,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,2.925,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,3.0,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,3.0749999999999997,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,3.15,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,3.225,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,3.3,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,3.375,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,3.4499999999999997,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,3.525,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,3.5999999999999996,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,3.675,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,3.75,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,3.8249999999999997,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,3.9,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,3.9749999999999996,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,4.05,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,4.125,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,4.2,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,4.2749999999999995,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,4.35,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,4.425,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,4.5,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,4.575,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,4.6499999999999995,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,4.725,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,4.8,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,4.875,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,4.95,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,5.0249999999999995,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,5.1,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,5.175,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,5.25,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,5.325,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,5.3999999999999995,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,5.475,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,5.55,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,5.625,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,5.7,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,5.7749999999999995,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,5.85,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,5.925,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,6.0,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,6.075,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,6.1499999999999995,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,6.225,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,6.3,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,6.375,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,6.45,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,6.5249999999999995,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,6.6,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,6.675,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,6.75,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,6.825,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,6.8999999999999995,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,6.975,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,7.05,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,7.125,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,7.199999999999999,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,7.2749999999999995,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,7.35,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,7.425,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,7.5,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,7.574999999999999,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,7.6499999999999995,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,7.725,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,7.8,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,7.875,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,7.949999999999999,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,8.025,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,8.1,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,8.174999999999999,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,8.25,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,8.325,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,8.4,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,8.475,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,8.549999999999999,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,8.625,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,8.7,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,8.775,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,8.85,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,8.924999999999999,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,ERM,9.0,283.00734866008077,281.625218922041,285.5866378946336
25,transport,quantile95,RS,0.0,292.8699633190493,291.87733785145787,296.5652370741162
25,transport,quantile95,RS,0.075,290.2543367613636,286.8835119595267,292.3935185396533
25,transport,quantile95,RS,0.15,280.49335353463584,276.8277817755104,287.62833178295585
25,transport,quantile95,RS,0.22499999999999998,275.6389635318768,271.4831825825079,279.24657179186187
25,transport,quantile95,RS,0.3,274.9250446720922,270.46965190177247,278.3390767755368
25,transport,quantile95,RS,0.375,280.19549179680286,275.87675460899925,287.14433168653204
25,transport,quantile95,RS,0.44999999999999996,287.34391347656754,284.85918654379617,292.1859377722555
25,transport,quantile95,RS,0.525,283.14234105956035,279.746655980532,288.11490982680334
25,transport,quantile95,RS,0.6,275.05490841915946,273.59424771327036,277.2216974165527
25,transport,quantile95,RS,0.6749999999999999,271.2890088906773,268.0337646317481,273.7373722252163
25,transport,quantile95,RS,0.75,277.5061462096225,275.2238620424119,280.48165741213114
25,transport,quantile95,RS,0.825,298.28413250756995,293.62868837765393,299.5335843206406
25,transport,quantile95,RS,0.8999999999999999,295.6386547379044,291.6559126736854,299.66447513883367
25,transport,quantile95,RS,0.975,297.50315772581945,294.5327752547535,301.4598803305308
25,transport,quantile95,RS,1.05,292.6867394247574,290.9984400867039,294.60417273746333
25,transport,quantile95,RS,1.125,297.51390676358346,293.6261638877565,300.27441618785247
25,transport,quantile95,RS,1.2,293.7639960651083,290.7645869025777,297.3852025131426
25,transport,quantile95,RS,1.275,299.5367447158281,292.51530555964956,301.90315858019085
25,transport,quantile95,RS,1.3499999999999999,297.3164519224734,292.7633971423301,303.62421857427074
25,transport,quantile95,RS,1.425,297.91786073919576,292.7988480365602,299.329756878778
25,transport,quantile95,RS,1.5,299.47556179326455,294.8393772352042,302.916767607376
25,transport,quantile95,RS,1.575,297.90109388361867,294.7321611351927,301.0135515603966
25,transport,quantile95,RS,1.65,297.96770123302963,293.7037904497914,300.7964851166884
25,transport,quantile95,RS,1.7249999999999999,297.62429131744426,294.9682784868818,300.1510654898675
25,transport,quantile95,RS,1.7999999999999998,297.57454352553447,295.7197068985707,299.9458875033256
25,transport,quantile95,RS,1.875,294.79346250309084,290.31091002371505,299.5436191933636
25,transport,quantile95,RS,1.95,297.5835771738605,292.87138845387034,303.407706580937
25,transport,quantile95,RS,2.025,297.6963264648909,290.79887999645604,299.36763084676784
25,transport,quantile95,RS,2.1,293.5393226224216,288.4578083363845,297.08995610221933
25,transport,quantile95,RS,2.175,293.4967507302548,288.42377183991556,296.88527113212376
25,transport,quantile95,RS,2.25,292.18121665363753,289.45049737014097,295.0290251948149
25,transport,quantile95,RS,2.3249999999999997,293.4851308033054,290.22697400549464,298.53663886694216
25,transport,quantile95,RS,2.4,294.9763286546738,293.1343654039886,300.56978032511114
25,transport,quantile95,RS,2.475,294.0503360856638,291.00059456597126,298.5748033305233
25,transport,quantile95,RS,2.55,293.6527357484108,290.8136221804806,298.3543112927276
25,transport,quantile95,RS,2.625,294.2696490109004,290.32024711630953,299.5336235266529
25,transport,quantile95,RS,2.6999999999999997,294.41568482557943,289.6136238313239,297.46544108730757
25,transport,quantile95,RS,2.775,291.7653400039654,291.00557532994003,293.74780977044
25,transport,quantile95,RS,2.85,293.921019508548,292.54883625047955,298.59341723505753
25,transport,quantile95,RS,2.925,291.9910974538863,290.7576446163757,293.83043439471663
25,transport,quantile95,RS,3.0,291.87550817088083,290.33046170500296,293.99821899453895
25,transport,quantile95,RS,3.0749999999999997,295.297328535943,293.430696633278,299.3853179872033
25,transport,quantile95,RS,3.15,292.0486732215119,290.51209963701035,293.7714444994318
25,transport,quantile95,RS,3.225,296.47603453647923,293.63861682703464,300.3768058461367
25,transport,quantile95,RS,3.3,294.9599256665109,290.7139453721383,299.0360572132581
25,transport,quantile95,RS,3.375,296.29216432238695,292.2578410159751,298.5067211369695
25,transport,quantile95,RS,3.4499999999999997,292.0492499239103,290.504096842013,293.77408470990133
25,transport,quantile95,RS,3.525,294.02183651967795,290.0667561335584,298.71001718086114
25,transport,quantile95,RS,3.5999999999999996,294.8169451503061,293.0918393523766,298.11464574798845
25,transport,quantile95,RS,3.675,295.2535630421577,292.5845443094008,298.5401108050159
25,transport,quantile95,RS,3.75,293.48585589776525,292.02297025165717,298.8673190934781
25,transport,quantile95,RS,3.8249999999999997,294.9877706945647,293.13704928347465,298.29637505926013
25,transport,quantile95,RS,3.9,294.29542906794944,292.6464720107974,296.2810527132347
25,transport,quantile95,RS,3.9749999999999996,305.4197971172282,303.1774242106374,308.79430876758926
25,transport,quantile95,RS,4.05,305.4750638657145,303.21473815585523,308.83116572128614
25,transport,quantile95,RS,4.125,295.3896011810428,293.98618266996823,299.80683513673415
25,transport,quantile95,RS,4.2,309.7994998358822,306.1808543346674,311.9026148054116
25,transport,quantile95,RS,4.2749999999999995,302.52206889776517,296.2856932633931,304.6617958859186
25,transport,quantile95,RS,4.35,302.6253861702704,296.3189873720867,304.35348862319864
25,transport,quantile95,RS,4.425,305.57164563161217,303.9041054702212,309.85450336291376
25,transport,quantile95,RS,4.5,301.29660695432386,299.1810762086795,307.79417605738485
25,transport,quantile95,RS,4.575,308.4237302838431,306.4794359853776,314.1241222269781
25,transport,quantile95,RS,4.6499999999999995,296.9311692084144,295.44227501739414,300.4441971652581
25,transport,quantile95,RS,4.725,312.13739880468046,308.79800704425475,316.7343544965005
25,transport,quantile95,RS,4.8,299.6501905475804,294.8043686495348,301.1588310137694
25,transport,quantile95,RS,4.875,309.6286398819804,303.9549332229132,311.6513084327315
25,transport,quantile95,RS,4.95,294.34620357434,288.5375962631738,297.49977783109676
25,transport,quantile95,RS,5.0249999999999995,300.25360440450703,293.3430644375496,307.022623323237
25,transport,quantile95,RS,5.1,310.91959897013965,308.5243628656095,316.01940817484876
25,transport,quantile95,RS,5.175,306.5029045024063,303.78836115105884,309.02345577016337
25,transport,quantile95,RS,5.25,296.43128851547186,294.84179985122523,299.7629692755598
25,transport,quantile95,RS,5.325,298.2456150402979,294.48132718642665,303.0173959365726
25,transport,quantile95,RS,5.3999999999999995,297.6420909402079,292.6507688936587,301.1108323361211
25,transport,quantile95,RS,5.475,298.0977703307332,294.8436572326813,300.62781557210536
25,transport,quantile95,RS,5.55,299.58687557779245,297.49032658143824,306.5851396042263
25,transport,quantile95,RS,5.625,297.849114880118,293.2206527914067,300.93468013340436
25,transport,quantile95,RS,5.7,300.6550494659843,295.16506566472907,305.2181780711414
25,transport,quantile95,RS,5.7749999999999995,299.0490380369858,295.09764745953004,306.3583627348945
25,transport,quantile95,RS,5.85,299.54398422785954,294.80739785543165,301.02470348341325
25,transport,quantile95,RS,5.925,298.7341415361003,294.12234592681386,306.7574103607965
25,transport,quantile95,RS,6.0,302.6832829081741,295.5040963379546,306.84782394889766
25,transport,quantile95,RS,6.075,303.33312805231975,299.6488629015932,311.58574925929275
25,transport,quantile95,RS,6.1499999999999995,300.2520655250735,295.13110673770586,306.32301895574415
25,transport,quantile95,RS,6.225,304.2563662264506,297.85540991570986,309.55508278133095
25,transport,quantile95,RS,6.3,300.68294159169517,294.0969793877153,304.98727449504224
25,transport,quantile95,RS,6.375,304.2405470238175,297.90669650661016,309.6419546494383
25,transport,quantile95,RS,6.45,304.251480769689,297.1721870894797,309.370522147601
25,transport,quantile95,RS,6.5249999999999995,300.22892061202344,296.83045600014066,301.4771152051388
25,transport,quantile95,RS,6.6,300.7100703019731,296.0738979630525,307.6954876459058
25,transport,quantile95,RS,6.675,302.7866381679949,295.5884455552344,306.75203591421564
25,transport,quantile95,RS,6.75,303.4711578754297,300.2685888677619,311.7006673014716
25,transport,quantile95,RS,6.825,298.9957748487246,296.81540312672985,303.28912599260195
25,transport,quantile95,RS,6.8999999999999995,301.4293673463939,296.3275749944245,304.2150991463676
25,transport,quantile95,RS,6.975,299.3770526820938,296.7014121345769,303.0738985378876
25,transport,quantile95,RS,7.05,299.00334289485914,296.81597661860417,303.2102844453478
25,transport,quantile95,RS,7.125,301.48046984781274,295.44616242691455,305.88331561216415
25,transport,quantile95,RS,7.199999999999999,301.5005016707994,296.13463019468287,307.97793992643085
25,transport,quantile95,RS,7.2749999999999995,303.4036732268885,302.04978062932355,308.2621273401171
25,transport,quantile95,RS,7.35,302.14363751007016,300.6121079202279,304.2697201487938
25,transport,quantile95,RS,7.425,300.0890276240906,297.02213159944324,302.6398739109322
25,transport,quantile95,RS,7.5,308.0297044614031,305.91742428421435,312.19460696559617
25,transport,quantile95,RS,7.574999999999999,301.1100127675753,296.71362708795806,303.9141516814314
25,transport,quantile95,RS,7.6499999999999995,299.5335650347344,297.0485969594582,302.36197929055106
25,transport,quantile95,RS,7.725,303.2007218886747,301.388838850528,305.07245312057296
25,transport,quantile95,RS,7.8,308.1404499184846,305.19644104624433,311.79915049726634
25,transport,quantile95,RS,7.875,308.1359480943615,302.81600865719435,308.78026512296225
25,transport,quantile95,RS,7.949999999999999,309.4412140816944,307.044754799314,312.31359083986877
25,transport,quantile95,RS,8.025,300.8239717463457,297.478982137978,302.54255135957567
25,transport,quantile95,RS,8.1,308.34803962279085,303.72961586818195,310.0543481040394
25,transport,quantile95,RS,8.174999999999999,301.79032065684004,300.3990747395359,302.65324330337563
25,transport,quantile95,RS,8.25,309.66579593449177,306.83058450402456,312.4366527262436
25,transport,quantile95,RS,8.325,308.2965550530349,306.26801217949804,312.8076443490494
25,transport,quantile95,RS,8.4,315.851242981772,311.01171839503587,319.36767664759554
25,transport,quantile95,RS,8.475,303.82965353982894,300.56556751792175,306.8324389177303
25,transport,quantile95,RS,8.549999999999999,309.4988057455498,305.0539075429519,310.67019863064183
25,transport,quantile95,RS,8.625,314.86212006096065,310.56397195923904,318.33488093404696
25,transport,quantile95,RS,8.7,316.6597334638697,312.9929878700865,319.6546703971769
25,transport,quantile95,RS,8.775,317.4907181507907,312.61832011213687,319.9779968251652
25,transport,quantile95,RS,8.85,318.86946941342575,314.0670417541509,319.94420466511997
25,transport,quantile95,RS,8.924999999999999,324.23389855020304,317.5636308484003,327.1807933120125
25,transport,quantile95,RS,9.0,304.10099084291664,301.5974866261845,307.2738725444238


==> anc/experimental_data/all_results_long_c5.csv <==
c,comp,metric,method,k,center,lower,upper
5,emergency,mean,DRO,0.0,133.57601173928052,119.50474991387182,147.64727356468921
5,emergency,mean,DRO,0.075,133.57601173928072,119.504749913872,147.64727356468944
5,emergency,mean,DRO,0.15,133.57601173928012,119.50474991387144,147.64727356468882
5,emergency,mean,DRO,0.22499999999999998,133.57601173928037,119.50474991387168,147.64727356468907
5,emergency,mean,DRO,0.3,133.57601173928055,119.50474991387183,147.64727356468924
5,emergency,mean,DRO,0.375,133.57601173928037,119.50474991387168,147.64727356468907
5,emergency,mean,DRO,0.44999999999999996,133.5760117392806,119.50474991387189,147.64727356468933
5,emergency,mean,DRO,0.525,131.32799052251826,117.38224971627805,145.2737313287585
5,emergency,mean,DRO,0.6,131.327990522518,117.38224971627781,145.2737313287582
5,emergency,mean,DRO,0.6749999999999999,131.32799052251818,117.38224971627797,145.2737313287584
5,emergency,mean,DRO,0.75,131.3279905225181,117.38224971627788,145.2737313287583
5,emergency,mean,DRO,0.825,131.32799052251812,117.38224971627791,145.27373132875834
5,emergency,mean,DRO,0.8999999999999999,131.32799052251818,117.38224971627797,145.2737313287584
5,emergency,mean,DRO,0.975,116.49930733244581,103.41609217449331,129.5825224903983
5,emergency,mean,DRO,1.05,110.12710953575599,97.43019381048624,122.82402526102574
5,emergency,mean,DRO,1.125,110.1271095357559,97.43019381048616,122.82402526102565
5,emergency,mean,DRO,1.2,104.04055915215943,91.73673302984903,116.34438527446983
5,emergency,mean,DRO,1.275,95.47851962266324,83.76487010758714,107.19216913773934
5,emergency,mean,DRO,1.3499999999999999,90.18810128840116,78.8552157413458,101.52098683545651
5,emergency,mean,DRO,1.425,90.18810128840134,78.85521574134597,101.52098683545671
5,emergency,mean,DRO,1.5,51.78199793349734,43.57781209408755,59.986183772907125
5,emergency,mean,DRO,1.575,39.96233257333873,32.908950589637705,47.01571455703975
5,emergency,mean,DRO,1.65,37.45889500636399,30.67450525570471,44.24328475702327
5,emergency,mean,DRO,1.7249999999999999,10.247120419069182,7.178922247690852,13.31531859044751
5,emergency,mean,DRO,1.7999999999999998,8.700152043821173,5.940206745641154,11.460097342001193
5,emergency,mean,DRO,1.875,6.154534511900929,3.978988038771346,8.330080985030511
5,emergency,mean,DRO,1.95,4.612197666115625,2.833430481063493,6.390964851167757
5,emergency,mean,DRO,2.025,4.612197666115645,2.8334304810635085,6.390964851167782
5,emergency,mean,DRO,2.1,3.7656921447758895,2.2288971433489815,5.302487146202798
5,emergency,mean,DRO,2.175,3.200368671519533,1.8424346066759127,4.558302736363153
5,emergency,mean,DRO,2.25,2.427238335559993,1.331871974791298,3.5226046963286883
5,emergency,mean,DRO,2.3249999999999997,0.6931676582686129,0.26636488379049406,1.1199704327467317
5,emergency,mean,DRO,2.4,0.0,0.0,0.0
5,emergency,mean,DRO,2.475,0.0,0.0,0.0
5,emergency,mean,DRO,2.55,0.0,0.0,0.0
5,emergency,mean,DRO,2.625,0.0,0.0,0.0
5,emergency,mean,DRO,2.6999999999999997,0.0,0.0,0.0
5,emergency,mean,DRO,2.775,0.0,0.0,0.0
5,emergency,mean,DRO,2.85,0.0,0.0,0.0
5,emergency,mean,DRO,2.925,0.0,0.0,0.0
5,emergency,mean,DRO,3.0,0.0,0.0,0.0
5,emergency,mean,DRO,3.0749999999999997,0.0,0.0,0.0
5,emergency,mean,DRO,3.15,0.0,0.0,0.0
5,emergency,mean,DRO,3.225,0.0,0.0,0.0
5,emergency,mean,DRO,3.3,0.0,0.0,0.0
5,emergency,mean,DRO,3.375,0.0,0.0,0.0
5,emergency,mean,DRO,3.4499999999999997,0.0,0.0,0.0
5,emergency,mean,DRO,3.525,0.0,0.0,0.0
5,emergency,mean,DRO,3.5999999999999996,0.0,0.0,0.0
5,emergency,mean,DRO,3.675,0.0,0.0,0.0
5,emergency,mean,DRO,3.75,0.0,0.0,0.0
5,emergency,mean,DRO,3.8249999999999997,0.0,0.0,0.0
5,emergency,mean,DRO,3.9,0.0,0.0,0.0
5,emergency,mean,DRO,3.9749999999999996,0.0,0.0,0.0
5,emergency,mean,DRO,4.05,0.0,0.0,0.0
5,emergency,mean,DRO,4.125,0.0,0.0,0.0
5,emergency,mean,DRO,4.2,0.0,0.0,0.0
5,emergency,mean,DRO,4.2749999999999995,0.0,0.0,0.0
5,emergency,mean,DRO,4.35,0.0,0.0,0.0
5,emergency,mean,DRO,4.425,0.0,0.0,0.0
5,emergency,mean,DRO,4.5,0.0,0.0,0.0
5,emergency,mean,DRO,4.575,0.0,0.0,0.0
5,emergency,mean,DRO,4.6499999999999995,0.0,0.0,0.0
5,emergency,mean,DRO,4.725,0.0,0.0,0.0
5,emergency,mean,DRO,4.8,0.0,0.0,0.0
5,emergency,mean,DRO,4.875,0.0,0.0,0.0
5,emergency,mean,DRO,4.95,0.0,0.0,0.0
5,emergency,mean,DRO,5.0249999999999995,0.0,0.0,0.0
5,emergency,mean,DRO,5.1,0.0,0.0,0.0
5,emergency,mean,DRO,5.175,0.0,0.0,0.0
5,emergency,mean,DRO,5.25,0.0,0.0,0.0
5,emergency,mean,DRO,5.325,0.0,0.0,0.0
5,emergency,mean,DRO,5.3999999999999995,0.0,0.0,0.0
5,emergency,mean,DRO,5.475,0.0,0.0,0.0
5,emergency,mean,DRO,5.55,0.0,0.0,0.0
5,emergency,mean,DRO,5.625,0.0,0.0,0.0
5,emergency,mean,DRO,5.7,0.0,0.0,0.0
5,emergency,mean,DRO,5.7749999999999995,0.0,0.0,0.0
5,emergency,mean,DRO,5.85,0.0,0.0,0.0
5,emergency,mean,DRO,5.925,0.0,0.0,0.0
5,emergency,mean,DRO,6.0,0.0,0.0,0.0
5,emergency,mean,DRO,6.075,0.0,0.0,0.0
5,emergency,mean,DRO,6.1499999999999995,0.0,0.0,0.0
5,emergency,mean,DRO,6.225,0.0,0.0,0.0
5,emergency,mean,DRO,6.3,0.0,0.0,0.0
5,emergency,mean,DRO,6.375,0.0,0.0,0.0
5,emergency,mean,DRO,6.45,0.0,0.0,0.0
5,emergency,mean,DRO,6.5249999999999995,0.0,0.0,0.0
5,emergency,mean,DRO,6.6,0.0,0.0,0.0
5,emergency,mean,DRO,6.675,0.0,0.0,0.0
5,emergency,mean,DRO,6.75,0.0,0.0,0.0
5,emergency,mean,DRO,6.825,0.0,0.0,0.0
5,emergency,mean,DRO,6.8999999999999995,0.0,0.0,0.0
5,emergency,mean,DRO,6.975,0.0,0.0,0.0
5,emergency,mean,DRO,7.05,0.0,0.0,0.0
5,emergency,mean,DRO,7.125,0.0,0.0,0.0
5,emergency,mean,DRO,7.199999999999999,0.0,0.0,0.0
5,emergency,mean,DRO,7.2749999999999995,0.0,0.0,0.0
5,emergency,mean,DRO,7.35,0.0,0.0,0.0
5,emergency,mean,DRO,7.425,0.0,0.0,0.0
5,emergency,mean,DRO,7.5,0.0,0.0,0.0
5,emergency,mean,DRO,7.574999999999999,0.0,0.0,0.0
5,emergency,mean,DRO,7.6499999999999995,0.0,0.0,0.0
5,emergency,mean,DRO,7.725,0.0,0.0,0.0
5,emergency,mean,DRO,7.8,0.0,0.0,0.0
5,emergency,mean,DRO,7.875,0.0,0.0,0.0
5,emergency,mean,DRO,7.949999999999999,0.0,0.0,0.0
5,emergency,mean,DRO,8.025,0.0,0.0,0.0
5,emergency,mean,DRO,8.1,0.0,0.0,0.0
5,emergency,mean,DRO,8.174999999999999,0.0,0.0,0.0
5,emergency,mean,DRO,8.25,0.0,0.0,0.0
5,emergency,mean,DRO,8.325,0.0,0.0,0.0
5,emergency,mean,DRO,8.4,0.0,0.0,0.0
5,emergency,mean,DRO,8.475,0.0,0.0,0.0
5,emergency,mean,DRO,8.549999999999999,0.0,0.0,0.0
5,emergency,mean,DRO,8.625,0.0,0.0,0.0
5,emergency,mean,DRO,8.7,0.0,0.0,0.0
5,emergency,mean,DRO,8.775,0.0,0.0,0.0
5,emergency,mean,DRO,8.85,0.0,0.0,0.0
5,emergency,mean,DRO,8.924999999999999,0.0,0.0,0.0
5,emergency,mean,DRO,9.0,0.0,0.0,0.0
5,emergency,mean,ERM,0.0,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,0.075,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,0.15,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,0.22499999999999998,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,0.3,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,0.375,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,0.44999999999999996,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,0.525,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,0.6,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,0.6749999999999999,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,0.75,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,0.825,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,0.8999999999999999,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,0.975,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,1.05,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,1.125,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,1.2,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,1.275,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,1.3499999999999999,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,1.425,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,1.5,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,1.575,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,1.65,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,1.7249999999999999,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,1.7999999999999998,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,1.875,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,1.95,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,2.025,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,2.1,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,2.175,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,2.25,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,2.3249999999999997,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,2.4,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,2.475,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,2.55,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,2.625,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,2.6999999999999997,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,2.775,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,2.85,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,2.925,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,3.0,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,3.0749999999999997,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,3.15,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,3.225,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,3.3,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,3.375,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,3.4499999999999997,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,3.525,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,3.5999999999999996,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,3.675,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,3.75,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,3.8249999999999997,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,3.9,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,3.9749999999999996,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,4.05,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,4.125,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,4.2,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,4.2749999999999995,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,4.35,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,4.425,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,4.5,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,4.575,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,4.6499999999999995,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,4.725,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,4.8,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,4.875,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,4.95,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,5.0249999999999995,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,5.1,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,5.175,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,5.25,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,5.325,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,5.3999999999999995,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,5.475,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,5.55,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,5.625,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,5.7,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,5.7749999999999995,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,5.85,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,5.925,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,6.0,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,6.075,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,6.1499999999999995,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,6.225,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,6.3,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,6.375,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,6.45,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,6.5249999999999995,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,6.6,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,6.675,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,6.75,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,6.825,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,6.8999999999999995,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,6.975,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,7.05,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,7.125,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,7.199999999999999,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,7.2749999999999995,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,7.35,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,7.425,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,7.5,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,7.574999999999999,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,7.6499999999999995,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,7.725,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,7.8,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,7.875,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,7.949999999999999,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,8.025,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,8.1,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,8.174999999999999,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,8.25,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,8.325,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,8.4,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,8.475,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,8.549999999999999,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,8.625,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,8.7,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,8.775,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,8.85,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,8.924999999999999,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,ERM,9.0,133.57601173928057,119.50474991387186,147.64727356468927
5,emergency,mean,RS,0.0,72.52821959239547,62.541712267300646,82.51472691749031
5,emergency,mean,RS,0.075,81.70425253219945,71.00503515066616,92.40346991373274
5,emergency,mean,RS,0.15,79.21708117161754,68.70890397682348,89.7252583664116
5,emergency,mean,RS,0.22499999999999998,71.24453033906288,61.36060436332649,81.12845631479927
5,emergency,mean,RS,0.3,80.15784305227412,69.57723145406781,90.73845465048042
5,emergency,mean,RS,0.375,57.08944554241242,48.41000600662407,65.76888507820077
5,emergency,mean,RS,0.44999999999999996,56.43259267413453,47.81155001060754,65.05363533766153
5,emergency,mean,RS,0.525,46.39149677097405,38.68714318456229,54.095850357385814
5,emergency,mean,RS,0.6,75.64320239627278,65.41149516971583,85.87490962282973
5,emergency,mean,RS,0.6749999999999999,53.7944054314008,45.41021035459694,62.17860050820465
5,emergency,mean,RS,0.75,60.15003497883077,51.199506277775,69.10056367988653
5,emergency,mean,RS,0.825,40.22082461628013,33.14102983378822,47.30061939877205
5,emergency,mean,RS,0.8999999999999999,40.86323809601388,33.71804722352615,48.00842896850161
5,emergency,mean,RS,0.975,41.34226979079251,34.14859398292922,48.53594559865579
5,emergency,mean,RS,1.05,62.80196895144252,53.62118341942036,71.98275448346467
5,emergency,mean,RS,1.125,54.895954884809235,46.412321464602854,63.379588305015616
5,emergency,mean,RS,1.2,53.589638749846785,45.22383454347503,61.95544295621854
5,emergency,mean,RS,1.275,46.671036862872455,38.93955082617342,54.402522899571494
5,emergency,mean,RS,1.3499999999999999,22.478617306372236,17.504862746529014,27.452371866215458
5,emergency,mean,RS,1.425,41.46161195069305,34.25582027183816,48.667403629547934
5,emergency,mean,RS,1.5,36.82073687746701,30.10641144485561,43.535062310078416
5,emergency,mean,RS,1.575,28.815092049108664,23.032429014902114,34.597755083315214
5,emergency,mean,RS,1.65,37.30287478923993,30.535579585962537,44.07016999251732
5,emergency,mean,RS,1.7249999999999999,24.904147353586115,19.609126893329673,30.199167813842557
5,emergency,mean,RS,1.7999999999999998,23.353326102047056,18.260420064555504,28.44623213953861
5,emergency,mean,RS,1.875,43.66929094259726,36.2381407190569,51.100441166137614
5,emergency,mean,RS,1.95,13.036272882586506,9.466510739130491,16.60603502604252
5,emergency,mean,RS,2.025,23.771563410011655,18.623048187144924,28.920078632878386
5,emergency,mean,RS,2.1,32.29678431985463,26.095175862581268,38.49839277712799
5,emergency,mean,RS,2.175,13.299080049204953,9.685410650393784,16.912749448016122
5,emergency,mean,RS,2.25,16.618058610697318,12.473422311877197,20.76269490951744
5,emergency,mean,RS,2.3249999999999997,6.537627236912715,4.260090178345974,8.815164295479455
5,emergency,mean,RS,2.4,20.072208373424967,15.429760202062877,24.714656544787058
5,emergency,mean,RS,2.475,22.150951260397413,17.22164131829833,27.080261202496494
5,emergency,mean,RS,2.55,6.8238716554415895,4.475786885585974,9.171956425297205
5,emergency,mean,RS,2.625,12.981750960021458,9.421246404350041,16.542255515692872
5,emergency,mean,RS,2.6999999999999997,4.676387413240331,2.8813377301202943,6.471437096360368
5,emergency,mean,RS,2.775,7.570711461465311,5.049747930616583,10.091674992314038
5,emergency,mean,RS,2.85,6.853217122659929,4.498141031436507,9.208293213883351
5,emergency,mean,RS,2.925,4.299338292963083,2.602670952438981,5.996005633487185
5,emergency,mean,RS,3.0,6.530777564801405,4.255023201748008,8.806531927854802
5,emergency,mean,RS,3.0749999999999997,6.091883052048112,3.932978498421169,8.250787605675054
5,emergency,mean,RS,3.15,3.9608135198636583,2.36328937136628,5.558337668361037
5,emergency,mean,RS,3.225,4.7699394293481685,2.95102425949148,6.588854599204857
5,emergency,mean,RS,3.3,5.5703120798096535,3.5481827026016233,7.592441457017683
5,emergency,mean,RS,3.375,3.153285441838565,1.8115573936227358,4.4950134900543945
5,emergency,mean,RS,3.4499999999999997,7.290676079844857,4.833320924549614,9.7480312351401
5,emergency,mean,RS,3.525,1.5222734826659161,0.7750254998147158,2.2695214655171165
5,emergency,mean,RS,3.5999999999999996,4.377250931317034,2.659670628121386,6.094831234512682
5,emergency,mean,RS,3.675,2.692231330296633,1.5081567031484344,3.876305957444832
5,emergency,mean,RS,3.75,3.2343539505856596,1.865206751451994,4.603501149719325
5,emergency,mean,RS,3.8249999999999997,2.0151511140831793,1.071257528286198,2.9590446998801605
5,emergency,mean,RS,3.9,0.9962403910421667,0.44982989530023043,1.542650886784103
5,emergency,mean,RS,3.9749999999999996,0.09022896976143019,-0.008016733947854945,0.18847467347071534
5,emergency,mean,RS,4.05,0.6136989596787235,0.22038786670460964,1.0070100526528374
5,emergency,mean,RS,4.125,0.8564575368464057,0.3651199862693941,1.3477950874234172
5,emergency,mean,RS,4.2,1.394443575097399,0.6964006106509253,2.0924865395438728
5,emergency,mean,RS,4.2749999999999995,0.004997892690578248,-0.003222909228633636,0.013218694609790131
5,emergency,mean,RS,4.35,0.04800029991997402,-0.017745944112799707,0.11374654395274775
5,emergency,mean,RS,4.425,0.8273474412958286,0.3472608945238909,1.3074339880677663
5,emergency,mean,RS,4.5,0.0,0.0,0.0
5,emergency,mean,RS,4.575,0.0,0.0,0.0
5,emergency,mean,RS,4.6499999999999995,0.0,0.0,0.0
5,emergency,mean,RS,4.725,1.62932482306269,0.8401915177513483,2.4184581283740316
5,emergency,mean,RS,4.8,0.0,0.0,0.0
5,emergency,mean,RS,4.875,0.0,0.0,0.0
5,emergency,mean,RS,4.95,0.2874262683339451,0.061983222053256876,0.5128693146146333
5,emergency,mean,RS,5.0249999999999995,0.0,0.0,0.0
5,emergency,mean,RS,5.1,0.0,0.0,0.0
5,emergency,mean,RS,5.175,0.0,0.0,0.0
5,emergency,mean,RS,5.25,0.0,0.0,0.0
5,emergency,mean,RS,5.325,0.0,0.0,0.0
5,emergency,mean,RS,5.3999999999999995,0.0,0.0,0.0
5,emergency,mean,RS,5.475,0.0,0.0,0.0
5,emergency,mean,RS,5.55,0.0,0.0,0.0
5,emergency,mean,RS,5.625,0.0,0.0,0.0
5,emergency,mean,RS,5.7,0.0,0.0,0.0
5,emergency,mean,RS,5.7749999999999995,0.0,0.0,0.0
5,emergency,mean,RS,5.85,0.0,0.0,0.0
5,emergency,mean,RS,5.925,0.0,0.0,0.0
5,emergency,mean,RS,6.0,0.0,0.0,0.0
5,emergency,mean,RS,6.075,0.0,0.0,0.0
5,emergency,mean,RS,6.1499999999999995,0.0,0.0,0.0
5,emergency,mean,RS,6.225,0.0,0.0,0.0
5,emergency,mean,RS,6.3,0.0,0.0,0.0
5,emergency,mean,RS,6.375,0.0,0.0,0.0
5,emergency,mean,RS,6.45,0.0,0.0,0.0
5,emergency,mean,RS,6.5249999999999995,0.0,0.0,0.0
5,emergency,mean,RS,6.6,0.0,0.0,0.0
5,emergency,mean,RS,6.675,0.0,0.0,0.0
5,emergency,mean,RS,6.75,0.0,0.0,0.0
5,emergency,mean,RS,6.825,0.0,0.0,0.0
5,emergency,mean,RS,6.8999999999999995,0.0,0.0,0.0
5,emergency,mean,RS,6.975,0.0,0.0,0.0
5,emergency,mean,RS,7.05,0.0,0.0,0.0
5,emergency,mean,RS,7.125,0.0,0.0,0.0
5,emergency,mean,RS,7.199999999999999,0.0,0.0,0.0
5,emergency,mean,RS,7.2749999999999995,0.0,0.0,0.0
5,emergency,mean,RS,7.35,0.0,0.0,0.0
5,emergency,mean,RS,7.425,0.0,0.0,0.0
5,emergency,mean,RS,7.5,0.0,0.0,0.0
5,emergency,mean,RS,7.574999999999999,0.0,0.0,0.0
5,emergency,mean,RS,7.6499999999999995,0.0,0.0,0.0
5,emergency,mean,RS,7.725,0.0,0.0,0.0
5,emergency,mean,RS,7.8,0.0,0.0,0.0
5,emergency,mean,RS,7.875,0.0,0.0,0.0
5,emergency,mean,RS,7.949999999999999,0.0,0.0,0.0
5,emergency,mean,RS,8.025,0.0,0.0,0.0
5,emergency,mean,RS,8.1,0.0,0.0,0.0
5,emergency,mean,RS,8.174999999999999,0.0,0.0,0.0
5,emergency,mean,RS,8.25,0.0,0.0,0.0
5,emergency,mean,RS,8.325,0.0,0.0,0.0
5,emergency,mean,RS,8.4,0.0,0.0,0.0
5,emergency,mean,RS,8.475,0.0,0.0,0.0
5,emergency,mean,RS,8.549999999999999,0.0,0.0,0.0
5,emergency,mean,RS,8.625,0.0,0.0,0.0
5,emergency,mean,RS,8.7,0.0,0.0,0.0
5,emergency,mean,RS,8.775,0.0,0.0,0.0
5,emergency,mean,RS,8.85,0.0,0.0,0.0
5,emergency,mean,RS,8.924999999999999,0.0,0.0,0.0
5,emergency,mean,RS,9.0,0.0,0.0,0.0
5,emergency,quantile95,DRO,0.0,776.5098738681252,756.1583888347632,791.0077181078647
5,emergency,quantile95,DRO,0.075,776.5098738681257,756.1583888347639,791.0077181078653
5,emergency,quantile95,DRO,0.15,776.5098738681239,756.158388834762,791.0077181078635
5,emergency,quantile95,DRO,0.22499999999999998,776.5098738681247,756.1583888347627,791.0077181078642
5,emergency,quantile95,DRO,0.3,776.5098738681253,756.1583888347633,791.0077181078647
5,emergency,quantile95,DRO,0.375,776.5098738681247,756.1583888347627,791.0077181078642
5,emergency,quantile95,DRO,0.44999999999999996,776.5098738681255,756.1583888347635,791.0077181078649
5,emergency,quantile95,DRO,0.525,769.3596253844526,749.0081403510907,783.857469624192
5,emergency,quantile95,DRO,0.6,769.3596253844518,749.0081403510898,783.8574696241911
5,emergency,quantile95,DRO,0.6749999999999999,769.3596253844524,749.0081403510903,783.8574696241918
5,emergency,quantile95,DRO,0.75,769.3596253844521,749.00814035109,783.8574696241916
5,emergency,quantile95,DRO,0.825,769.3596253844522,749.0081403510901,783.8574696241916
5,emergency,quantile95,DRO,0.8999999999999999,769.3596253844522,749.0081403510903,783.8574696241917
5,emergency,quantile95,DRO,0.975,719.7616095338627,699.4101245005007,734.2594537736022
5,emergency,quantile95,DRO,1.05,697.1583289182164,676.8068438848544,711.656173157956
5,emergency,quantile95,DRO,1.125,697.1583289182162,676.8068438848542,711.6561731579555
5,emergency,quantile95,DRO,1.2,674.1200183872771,653.7685333539152,688.6178626270167
5,emergency,quantile95,DRO,1.275,639.30810042007,618.956615386708,653.8059446598095
5,emergency,quantile95,DRO,1.3499999999999999,616.5613607764684,596.2098757431064,631.0592050162079
5,emergency,quantile95,DRO,1.425,616.5613607764692,596.2098757431072,631.0592050162087
5,emergency,quantile95,DRO,1.5,415.79007268793015,395.4385876545681,430.2879169276695
5,emergency,quantile95,DRO,1.575,332.9046840733514,312.5531990399894,347.40252831309084
5,emergency,quantile95,DRO,1.65,312.64111281132,292.289627777958,327.13895705105944
5,emergency,quantile95,DRO,1.7249999999999999,0.0,0.0,0.0
5,emergency,quantile95,DRO,1.7999999999999998,0.0,0.0,0.0
5,emergency,quantile95,DRO,1.875,0.0,0.0,0.0
5,emergency,quantile95,DRO,1.95,0.0,0.0,0.0
5,emergency,quantile95,DRO,2.025,0.0,0.0,0.0
5,emergency,quantile95,DRO,2.1,0.0,0.0,0.0
5,emergency,quantile95,DRO,2.175,0.0,0.0,0.0
5,emergency,quantile95,DRO,2.25,0.0,0.0,0.0
5,emergency,quantile95,DRO,2.3249999999999997,0.0,0.0,0.0
5,emergency,quantile95,DRO,2.4,0.0,0.0,0.0
5,emergency,quantile95,DRO,2.475,0.0,0.0,0.0
5,emergency,quantile95,DRO,2.55,0.0,0.0,0.0
5,emergency,quantile95,DRO,2.625,0.0,0.0,0.0
5,emergency,quantile95,DRO,2.6999999999999997,0.0,0.0,0.0
5,emergency,quantile95,DRO,2.775,0.0,0.0,0.0
5,emergency,quantile95,DRO,2.85,0.0,0.0,0.0
5,emergency,quantile95,DRO,2.925,0.0,0.0,0.0
5,emergency,quantile95,DRO,3.0,0.0,0.0,0.0
5,emergency,quantile95,DRO,3.0749999999999997,0.0,0.0,0.0
5,emergency,quantile95,DRO,3.15,0.0,0.0,0.0
5,emergency,quantile95,DRO,3.225,0.0,0.0,0.0
5,emergency,quantile95,DRO,3.3,0.0,0.0,0.0
5,emergency,quantile95,DRO,3.375,0.0,0.0,0.0
5,emergency,quantile95,DRO,3.4499999999999997,0.0,0.0,0.0
5,emergency,quantile95,DRO,3.525,0.0,0.0,0.0
5,emergency,quantile95,DRO,3.5999999999999996,0.0,0.0,0.0
5,emergency,quantile95,DRO,3.675,0.0,0.0,0.0
5,emergency,quantile95,DRO,3.75,0.0,0.0,0.0
5,emergency,quantile95,DRO,3.8249999999999997,0.0,0.0,0.0
5,emergency,quantile95,DRO,3.9,0.0,0.0,0.0
5,emergency,quantile95,DRO,3.9749999999999996,0.0,0.0,0.0
5,emergency,quantile95,DRO,4.05,0.0,0.0,0.0
5,emergency,quantile95,DRO,4.125,0.0,0.0,0.0
5,emergency,quantile95,DRO,4.2,0.0,0.0,0.0
5,emergency,quantile95,DRO,4.2749999999999995,0.0,0.0,0.0
5,emergency,quantile95,DRO,4.35,0.0,0.0,0.0
5,emergency,quantile95,DRO,4.425,0.0,0.0,0.0
5,emergency,quantile95,DRO,4.5,0.0,0.0,0.0
5,emergency,quantile95,DRO,4.575,0.0,0.0,0.0
5,emergency,quantile95,DRO,4.6499999999999995,0.0,0.0,0.0
5,emergency,quantile95,DRO,4.725,0.0,0.0,0.0
5,emergency,quantile95,DRO,4.8,0.0,0.0,0.0
5,emergency,quantile95,DRO,4.875,0.0,0.0,0.0
5,emergency,quantile95,DRO,4.95,0.0,0.0,0.0
5,emergency,quantile95,DRO,5.0249999999999995,0.0,0.0,0.0
5,emergency,quantile95,DRO,5.1,0.0,0.0,0.0
5,emergency,quantile95,DRO,5.175,0.0,0.0,0.0
5,emergency,quantile95,DRO,5.25,0.0,0.0,0.0
5,emergency,quantile95,DRO,5.325,0.0,0.0,0.0
5,emergency,quantile95,DRO,5.3999999999999995,0.0,0.0,0.0
5,emergency,quantile95,DRO,5.475,0.0,0.0,0.0
5,emergency,quantile95,DRO,5.55,0.0,0.0,0.0
5,emergency,quantile95,DRO,5.625,0.0,0.0,0.0
5,emergency,quantile95,DRO,5.7,0.0,0.0,0.0
5,emergency,quantile95,DRO,5.7749999999999995,0.0,0.0,0.0
5,emergency,quantile95,DRO,5.85,0.0,0.0,0.0
5,emergency,quantile95,DRO,5.925,0.0,0.0,0.0
5,emergency,quantile95,DRO,6.0,0.0,0.0,0.0
5,emergency,quantile95,DRO,6.075,0.0,0.0,0.0
5,emergency,quantile95,DRO,6.1499999999999995,0.0,0.0,0.0
5,emergency,quantile95,DRO,6.225,0.0,0.0,0.0
5,emergency,quantile95,DRO,6.3,0.0,0.0,0.0
5,emergency,quantile95,DRO,6.375,0.0,0.0,0.0
5,emergency,quantile95,DRO,6.45,0.0,0.0,0.0
5,emergency,quantile95,DRO,6.5249999999999995,0.0,0.0,0.0
5,emergency,quantile95,DRO,6.6,0.0,0.0,0.0
5,emergency,quantile95,DRO,6.675,0.0,0.0,0.0
5,emergency,quantile95,DRO,6.75,0.0,0.0,0.0
5,emergency,quantile95,DRO,6.825,0.0,0.0,0.0
5,emergency,quantile95,DRO,6.8999999999999995,0.0,0.0,0.0
5,emergency,quantile95,DRO,6.975,0.0,0.0,0.0
5,emergency,quantile95,DRO,7.05,0.0,0.0,0.0
5,emergency,quantile95,DRO,7.125,0.0,0.0,0.0
5,emergency,quantile95,DRO,7.199999999999999,0.0,0.0,0.0
5,emergency,quantile95,DRO,7.2749999999999995,0.0,0.0,0.0
5,emergency,quantile95,DRO,7.35,0.0,0.0,0.0
5,emergency,quantile95,DRO,7.425,0.0,0.0,0.0
5,emergency,quantile95,DRO,7.5,0.0,0.0,0.0
5,emergency,quantile95,DRO,7.574999999999999,0.0,0.0,0.0
5,emergency,quantile95,DRO,7.6499999999999995,0.0,0.0,0.0
5,emergency,quantile95,DRO,7.725,0.0,0.0,0.0
5,emergency,quantile95,DRO,7.8,0.0,0.0,0.0
5,emergency,quantile95,DRO,7.875,0.0,0.0,0.0
5,emergency,quantile95,DRO,7.949999999999999,0.0,0.0,0.0
5,emergency,quantile95,DRO,8.025,0.0,0.0,0.0
5,emergency,quantile95,DRO,8.1,0.0,0.0,0.0
5,emergency,quantile95,DRO,8.174999999999999,0.0,0.0,0.0
5,emergency,quantile95,DRO,8.25,0.0,0.0,0.0
5,emergency,quantile95,DRO,8.325,0.0,0.0,0.0
5,emergency,quantile95,DRO,8.4,0.0,0.0,0.0
5,emergency,quantile95,DRO,8.475,0.0,0.0,0.0
5,emergency,quantile95,DRO,8.549999999999999,0.0,0.0,0.0
5,emergency,quantile95,DRO,8.625,0.0,0.0,0.0
5,emergency,quantile95,DRO,8.7,0.0,0.0,0.0
5,emergency,quantile95,DRO,8.775,0.0,0.0,0.0
5,emergency,quantile95,DRO,8.85,0.0,0.0,0.0
5,emergency,quantile95,DRO,8.924999999999999,0.0,0.0,0.0
5,emergency,quantile95,DRO,9.0,0.0,0.0,0.0
5,emergency,quantile95,ERM,0.0,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,0.075,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,0.15,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,0.22499999999999998,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,0.3,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,0.375,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,0.44999999999999996,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,0.525,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,0.6,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,0.6749999999999999,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,0.75,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,0.825,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,0.8999999999999999,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,0.975,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,1.05,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,1.125,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,1.2,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,1.275,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,1.3499999999999999,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,1.425,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,1.5,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,1.575,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,1.65,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,1.7249999999999999,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,1.7999999999999998,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,1.875,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,1.95,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,2.025,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,2.1,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,2.175,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,2.25,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,2.3249999999999997,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,2.4,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,2.475,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,2.55,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,2.625,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,2.6999999999999997,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,2.775,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,2.85,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,2.925,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,3.0,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,3.0749999999999997,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,3.15,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,3.225,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,3.3,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,3.375,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,3.4499999999999997,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,3.525,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,3.5999999999999996,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,3.675,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,3.75,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,3.8249999999999997,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,3.9,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,3.9749999999999996,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,4.05,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,4.125,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,4.2,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,4.2749999999999995,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,4.35,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,4.425,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,4.5,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,4.575,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,4.6499999999999995,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,4.725,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,4.8,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,4.875,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,4.95,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,5.0249999999999995,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,5.1,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,5.175,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,5.25,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,5.325,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,5.3999999999999995,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,5.475,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,5.55,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,5.625,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,5.7,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,5.7749999999999995,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,5.85,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,5.925,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,6.0,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,6.075,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,6.1499999999999995,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,6.225,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,6.3,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,6.375,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,6.45,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,6.5249999999999995,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,6.6,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,6.675,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,6.75,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,6.825,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,6.8999999999999995,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,6.975,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,7.05,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,7.125,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,7.199999999999999,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,7.2749999999999995,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,7.35,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,7.425,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,7.5,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,7.574999999999999,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,7.6499999999999995,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,7.725,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,7.8,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,7.875,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,7.949999999999999,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,8.025,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,8.1,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,8.174999999999999,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,8.25,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,8.325,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,8.4,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,8.475,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,8.549999999999999,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,8.625,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,8.7,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,8.775,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,8.85,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,8.924999999999999,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,ERM,9.0,776.5098738681254,756.1583888347634,791.0077181078649
5,emergency,quantile95,RS,0.0,533.5600802489539,513.2085952155919,548.0579244886934
5,emergency,quantile95,RS,0.075,578.0627288928074,557.7112438594454,592.560573132547
5,emergency,quantile95,RS,0.15,566.2787519617793,545.9272669284172,580.7765962015188
5,emergency,quantile95,RS,0.22499999999999998,527.0413418434078,506.68985681004585,541.5391860831473
5,emergency,quantile95,RS,0.3,570.7585704410963,550.4070854077343,585.2564146808357
5,emergency,quantile95,RS,0.375,448.3212169881788,427.96973195481684,462.81906122791827
5,emergency,quantile95,RS,0.44999999999999996,444.37824749121614,424.0267624578541,458.8760917309556
5,emergency,quantile95,RS,0.525,380.45677936031507,360.1052943269531,394.95462360005456
5,emergency,quantile95,RS,0.6,549.0310632420698,528.6795782087078,563.5289074818094
5,emergency,quantile95,RS,0.6749999999999999,428.2462663324787,407.8947812991167,442.7441105722182
5,emergency,quantile95,RS,0.75,466.43521716095586,446.08373212759386,480.9330614006954
5,emergency,quantile95,RS,0.825,334.8822104901025,314.5307254567406,349.380054729842
5,emergency,quantile95,RS,0.8999999999999999,339.7609647440903,319.40947971072825,354.25880898382974
5,emergency,quantile95,RS,0.975,343.3627068100949,323.0112217767329,357.8605510498343
5,emergency,quantile95,RS,1.05,481.62783856402683,461.27635353066484,496.1256828037663
5,emergency,quantile95,RS,1.125,435.0459543164814,414.6944692831194,449.5437985562209
5,emergency,quantile95,RS,1.2,426.9822744710341,406.63078943767215,441.4801187107736
5,emergency,quantile95,RS,1.275,382.39802999849843,362.04654496513643,396.8958742382379
5,emergency,quantile95,RS,1.3499999999999999,164.27373174492695,143.9222467115649,178.77157598466636
5,emergency,quantile95,RS,1.425,344.2600162830313,323.9085312496693,358.7578605227707
5,emergency,quantile95,RS,1.5,307.30142238001537,286.94993734665337,321.7992666197548
5,emergency,quantile95,RS,1.575,233.51486782963912,213.16338279627706,248.01271206937855
5,emergency,quantile95,RS,1.65,311.34094433528617,290.98945930192417,325.8387885750256
5,emergency,quantile95,RS,1.7249999999999999,192.43195561537448,172.08047058201242,206.9297998551139
5,emergency,quantile95,RS,1.7999999999999998,174.81179849648964,154.46031346312762,189.30964273622905
5,emergency,quantile95,RS,1.875,360.7754814824579,340.4239964490959,375.2733257221974
5,emergency,quantile95,RS,1.95,27.59972310397473,7.248238070612693,42.097567343714154
5,emergency,quantile95,RS,2.025,179.69262204062386,159.3411370072618,194.1904662803633
5,emergency,quantile95,RS,2.1,267.36093960092984,247.00945456756784,281.8587838406693
5,emergency,quantile95,RS,2.175,32.28515547893778,11.93367044557575,46.78299971867721
5,emergency,quantile95,RS,2.25,86.60649851160206,66.25501347824002,101.10434275134149
5,emergency,quantile95,RS,2.3249999999999997,0.0,0.0,0.0
5,emergency,quantile95,RS,2.4,134.20035930438743,113.84887427102541,148.69820354412684
5,emergency,quantile95,RS,2.475,160.30450559650652,139.95302056314446,174.80234983624592
5,emergency,quantile95,RS,2.55,0.0,0.0,0.0
5,emergency,quantile95,RS,2.625,26.608415420973873,6.256930387611838,41.1062596607133
5,emergency,quantile95,RS,2.6999999999999997,0.0,0.0,0.0
5,emergency,quantile95,RS,2.775,0.0,0.0,0.0
5,emergency,quantile95,RS,2.85,0.0,0.0,0.0
5,emergency,quantile95,RS,2.925,0.0,0.0,0.0
5,emergency,quantile95,RS,3.0,0.0,0.0,0.0
5,emergency,quantile95,RS,3.0749999999999997,0.0,0.0,0.0
5,emergency,quantile95,RS,3.15,0.0,0.0,0.0
5,emergency,quantile95,RS,3.225,0.0,0.0,0.0
5,emergency,quantile95,RS,3.3,0.0,0.0,0.0
5,emergency,quantile95,RS,3.375,0.0,0.0,0.0
5,emergency,quantile95,RS,3.4499999999999997,0.0,0.0,0.0
5,emergency,quantile95,RS,3.525,0.0,0.0,0.0
5,emergency,quantile95,RS,3.5999999999999996,0.0,0.0,0.0
5,emergency,quantile95,RS,3.675,0.0,0.0,0.0
5,emergency,quantile95,RS,3.75,0.0,0.0,0.0
5,emergency,quantile95,RS,3.8249999999999997,0.0,0.0,0.0
5,emergency,quantile95,RS,3.9,0.0,0.0,0.0
5,emergency,quantile95,RS,3.9749999999999996,0.0,0.0,0.0
5,emergency,quantile95,RS,4.05,0.0,0.0,0.0
5,emergency,quantile95,RS,4.125,0.0,0.0,0.0
5,emergency,quantile95,RS,4.2,0.0,0.0,0.0
5,emergency,quantile95,RS,4.2749999999999995,0.0,0.0,0.0
5,emergency,quantile95,RS,4.35,0.0,0.0,0.0
5,emergency,quantile95,RS,4.425,0.0,0.0,0.0
5,emergency,quantile95,RS,4.5,0.0,0.0,0.0
5,emergency,quantile95,RS,4.575,0.0,0.0,0.0
5,emergency,quantile95,RS,4.6499999999999995,0.0,0.0,0.0
5,emergency,quantile95,RS,4.725,0.0,0.0,0.0
5,emergency,quantile95,RS,4.8,0.0,0.0,0.0
5,emergency,quantile95,RS,4.875,0.0,0.0,0.0
5,emergency,quantile95,RS,4.95,0.0,0.0,0.0
5,emergency,quantile95,RS,5.0249999999999995,0.0,0.0,0.0
5,emergency,quantile95,RS,5.1,0.0,0.0,0.0
5,emergency,quantile95,RS,5.175,0.0,0.0,0.0
5,emergency,quantile95,RS,5.25,0.0,0.0,0.0
5,emergency,quantile95,RS,5.325,0.0,0.0,0.0
5,emergency,quantile95,RS,5.3999999999999995,0.0,0.0,0.0
5,emergency,quantile95,RS,5.475,0.0,0.0,0.0
5,emergency,quantile95,RS,5.55,0.0,0.0,0.0
5,emergency,quantile95,RS,5.625,0.0,0.0,0.0
5,emergency,quantile95,RS,5.7,0.0,0.0,0.0
5,emergency,quantile95,RS,5.7749999999999995,0.0,0.0,0.0
5,emergency,quantile95,RS,5.85,0.0,0.0,0.0
5,emergency,quantile95,RS,5.925,0.0,0.0,0.0
5,emergency,quantile95,RS,6.0,0.0,0.0,0.0
5,emergency,quantile95,RS,6.075,0.0,0.0,0.0
5,emergency,quantile95,RS,6.1499999999999995,0.0,0.0,0.0
5,emergency,quantile95,RS,6.225,0.0,0.0,0.0
5,emergency,quantile95,RS,6.3,0.0,0.0,0.0
5,emergency,quantile95,RS,6.375,0.0,0.0,0.0
5,emergency,quantile95,RS,6.45,0.0,0.0,0.0
5,emergency,quantile95,RS,6.5249999999999995,0.0,0.0,0.0
5,emergency,quantile95,RS,6.6,0.0,0.0,0.0
5,emergency,quantile95,RS,6.675,0.0,0.0,0.0
5,emergency,quantile95,RS,6.75,0.0,0.0,0.0
5,emergency,quantile95,RS,6.825,0.0,0.0,0.0
5,emergency,quantile95,RS,6.8999999999999995,0.0,0.0,0.0
5,emergency,quantile95,RS,6.975,0.0,0.0,0.0
5,emergency,quantile95,RS,7.05,0.0,0.0,0.0
5,emergency,quantile95,RS,7.125,0.0,0.0,0.0
5,emergency,quantile95,RS,7.199999999999999,0.0,0.0,0.0
5,emergency,quantile95,RS,7.2749999999999995,0.0,0.0,0.0
5,emergency,quantile95,RS,7.35,0.0,0.0,0.0
5,emergency,quantile95,RS,7.425,0.0,0.0,0.0
5,emergency,quantile95,RS,7.5,0.0,0.0,0.0
5,emergency,quantile95,RS,7.574999999999999,0.0,0.0,0.0
5,emergency,quantile95,RS,7.6499999999999995,0.0,0.0,0.0
5,emergency,quantile95,RS,7.725,0.0,0.0,0.0
5,emergency,quantile95,RS,7.8,0.0,0.0,0.0
5,emergency,quantile95,RS,7.875,0.0,0.0,0.0
5,emergency,quantile95,RS,7.949999999999999,0.0,0.0,0.0
5,emergency,quantile95,RS,8.025,0.0,0.0,0.0
5,emergency,quantile95,RS,8.1,0.0,0.0,0.0
5,emergency,quantile95,RS,8.174999999999999,0.0,0.0,0.0
5,emergency,quantile95,RS,8.25,0.0,0.0,0.0
5,emergency,quantile95,RS,8.325,0.0,0.0,0.0
5,emergency,quantile95,RS,8.4,0.0,0.0,0.0
5,emergency,quantile95,RS,8.475,0.0,0.0,0.0
5,emergency,quantile95,RS,8.549999999999999,0.0,0.0,0.0
5,emergency,quantile95,RS,8.625,0.0,0.0,0.0
5,emergency,quantile95,RS,8.7,0.0,0.0,0.0
5,emergency,quantile95,RS,8.775,0.0,0.0,0.0
5,emergency,quantile95,RS,8.85,0.0,0.0,0.0
5,emergency,quantile95,RS,8.924999999999999,0.0,0.0,0.0
5,emergency,quantile95,RS,9.0,0.0,0.0,0.0
5,initial,mean,DRO,0.0,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,DRO,0.075,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,DRO,0.15,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,DRO,0.22499999999999998,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,DRO,0.3,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,DRO,0.375,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,DRO,0.44999999999999996,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,DRO,0.525,1102.3892269348685,1102.3892269348685,1102.3892269348685
5,initial,mean,DRO,0.6,1102.3892269348685,1102.3892269348685,1102.3892269348685
5,initial,mean,DRO,0.6749999999999999,1102.3892269348685,1102.3892269348685,1102.3892269348685
5,initial,mean,DRO,0.75,1102.3892269348685,1102.3892269348685,1102.3892269348685
5,initial,mean,DRO,0.825,1102.3892269348685,1102.3892269348685,1102.3892269348685
5,initial,mean,DRO,0.8999999999999999,1102.3892269348685,1102.3892269348685,1102.3892269348685
5,initial,mean,DRO,0.975,1110.655562909966,1110.655562909966,1110.655562909966
5,initial,mean,DRO,1.05,1114.4227763459078,1114.4227763459078,1114.4227763459078
5,initial,mean,DRO,1.125,1114.4227763459078,1114.4227763459078,1114.4227763459078
5,initial,mean,DRO,1.2,1118.2624947677307,1118.2624947677307,1118.2624947677307
5,initial,mean,DRO,1.275,1124.0644810955985,1124.0644810955985,1124.0644810955985
5,initial,mean,DRO,1.3499999999999999,1127.8556043695319,1127.8556043695319,1127.8556043695319
5,initial,mean,DRO,1.425,1127.8556043695319,1127.8556043695319,1127.8556043695319
5,initial,mean,DRO,1.5,1161.3174857176218,1161.3174857176218,1161.3174857176218
5,initial,mean,DRO,1.575,1175.1317171533851,1175.1317171533851,1175.1317171533851
5,initial,mean,DRO,1.65,1178.5089790303903,1178.5089790303903,1178.5089790303903
5,initial,mean,DRO,1.7249999999999999,1235.3203227704987,1235.3203227704987,1235.3203227704987
5,initial,mean,DRO,1.7999999999999998,1241.4237866994768,1241.4237866994768,1241.4237866994768
5,initial,mean,DRO,1.875,1253.9396859795484,1253.9396859795484,1253.9396859795484
5,initial,mean,DRO,1.95,1263.170924860591,1263.170924860591,1263.170924860591
5,initial,mean,DRO,2.025,1263.170924860591,1263.170924860591,1263.170924860591
5,initial,mean,DRO,2.1,1269.2361580129686,1269.2361580129686,1269.2361580129686
5,initial,mean,DRO,2.175,1273.9126594699808,1273.9126594699808,1273.9126594699808
5,initial,mean,DRO,2.25,1281.0891277039912,1281.0891277039912,1281.0891277039912
5,initial,mean,DRO,2.3249999999999997,1302.0808714076272,1302.0808714076272,1302.0808714076272
5,initial,mean,DRO,2.4,1347.1022882446343,1347.1022882446343,1347.1022882446343
5,initial,mean,DRO,2.475,1349.311551252396,1349.311551252396,1349.311551252396
5,initial,mean,DRO,2.55,1368.3634803812154,1368.3634803812154,1368.3634803812154
5,initial,mean,DRO,2.625,1380.9812424248416,1380.9812424248416,1380.9812424248416
5,initial,mean,DRO,2.6999999999999997,1410.075305983996,1410.075305983996,1410.075305983996
5,initial,mean,DRO,2.775,1432.5898943451434,1432.5898943451434,1432.5898943451434
5,initial,mean,DRO,2.85,1465.874064668997,1465.874064668997,1465.874064668997
5,initial,mean,DRO,2.925,1483.2157281995399,1483.2157281995399,1483.2157281995399
5,initial,mean,DRO,3.0,1578.1872194721323,1578.1872194721323,1578.1872194721323
5,initial,mean,DRO,3.0749999999999997,1620.2492302548226,1620.2492302548226,1620.2492302548226
5,initial,mean,DRO,3.15,1655.550503785159,1655.550503785159,1655.550503785159
5,initial,mean,DRO,3.225,1748.797028267277,1748.797028267277,1748.797028267277
5,initial,mean,DRO,3.3,1754.2121124626067,1754.2121124626067,1754.2121124626067
5,initial,mean,DRO,3.375,1782.0004298347367,1782.0004298347367,1782.0004298347367
5,initial,mean,DRO,3.4499999999999997,1782.1664047507581,1782.1664047507581,1782.1664047507581
5,initial,mean,DRO,3.525,1861.7322180938897,1861.7322180938897,1861.7322180938897
5,initial,mean,DRO,3.5999999999999996,1869.1937964376375,1869.1937964376375,1869.1937964376375
5,initial,mean,DRO,3.675,1869.3642634412683,1869.3642634412683,1869.3642634412683
5,initial,mean,DRO,3.75,1874.6763501274283,1874.6763501274283,1874.6763501274283
5,initial,mean,DRO,3.8249999999999997,1876.0856957975263,1876.0856957975263,1876.0856957975263
5,initial,mean,DRO,3.9,1898.049540192526,1898.049540192526,1898.049540192526
5,initial,mean,DRO,3.9749999999999996,2000.000000000001,2000.000000000001,2000.000000000001
5,initial,mean,DRO,4.05,2000.000000000001,2000.000000000001,2000.000000000001
5,initial,mean,DRO,4.125,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,initial,mean,DRO,4.2,2000.0,2000.0,2000.0
5,initial,mean,DRO,4.2749999999999995,1999.9999999999973,1999.9999999999973,1999.9999999999973
5,initial,mean,DRO,4.35,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,initial,mean,DRO,4.425,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,initial,mean,DRO,4.5,1999.9999999999993,1999.9999999999993,1999.9999999999993
5,initial,mean,DRO,4.575,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,initial,mean,DRO,4.6499999999999995,2000.0,2000.0,2000.0
5,initial,mean,DRO,4.725,2000.0,2000.0,2000.0
5,initial,mean,DRO,4.8,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,initial,mean,DRO,4.875,2000.0,2000.0,2000.0
5,initial,mean,DRO,4.95,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,initial,mean,DRO,5.0249999999999995,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,initial,mean,DRO,5.1,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,initial,mean,DRO,5.175,1999.999999999999,1999.999999999999,1999.999999999999
5,initial,mean,DRO,5.25,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,initial,mean,DRO,5.325,2000.0,2000.0,2000.0
5,initial,mean,DRO,5.3999999999999995,2000.000000000001,2000.000000000001,2000.000000000001
5,initial,mean,DRO,5.475,2000.0,2000.0,2000.0
5,initial,mean,DRO,5.55,2000.0,2000.0,2000.0
5,initial,mean,DRO,5.625,2000.0,2000.0,2000.0
5,initial,mean,DRO,5.7,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,initial,mean,DRO,5.7749999999999995,2000.0,2000.0,2000.0
5,initial,mean,DRO,5.85,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,initial,mean,DRO,5.925,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,initial,mean,DRO,6.0,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,initial,mean,DRO,6.075,2000.0,2000.0,2000.0
5,initial,mean,DRO,6.1499999999999995,1999.9999999999968,1999.9999999999968,1999.9999999999968
5,initial,mean,DRO,6.225,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,initial,mean,DRO,6.3,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,initial,mean,DRO,6.375,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,initial,mean,DRO,6.45,1999.9999999999902,1999.9999999999902,1999.9999999999902
5,initial,mean,DRO,6.5249999999999995,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,initial,mean,DRO,6.6,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,initial,mean,DRO,6.675,2000.000000000001,2000.000000000001,2000.000000000001
5,initial,mean,DRO,6.75,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,initial,mean,DRO,6.825,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,initial,mean,DRO,6.8999999999999995,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,initial,mean,DRO,6.975,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,initial,mean,DRO,7.05,1999.9999999999968,1999.9999999999968,1999.9999999999968
5,initial,mean,DRO,7.125,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,initial,mean,DRO,7.199999999999999,1999.9999999999973,1999.9999999999973,1999.9999999999973
5,initial,mean,DRO,7.2749999999999995,2000.0,2000.0,2000.0
5,initial,mean,DRO,7.35,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,initial,mean,DRO,7.425,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,initial,mean,DRO,7.5,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,initial,mean,DRO,7.574999999999999,2000.000000000001,2000.000000000001,2000.000000000001
5,initial,mean,DRO,7.6499999999999995,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,initial,mean,DRO,7.725,2000.0,2000.0,2000.0
5,initial,mean,DRO,7.8,1999.9999999999968,1999.9999999999968,1999.9999999999968
5,initial,mean,DRO,7.875,1999.9999999999964,1999.9999999999964,1999.9999999999964
5,initial,mean,DRO,7.949999999999999,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,initial,mean,DRO,8.025,1999.999999999999,1999.999999999999,1999.999999999999
5,initial,mean,DRO,8.1,2000.0,2000.0,2000.0
5,initial,mean,DRO,8.174999999999999,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,initial,mean,DRO,8.25,2000.0,2000.0,2000.0
5,initial,mean,DRO,8.325,2000.000000000001,2000.000000000001,2000.000000000001
5,initial,mean,DRO,8.4,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,initial,mean,DRO,8.475,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,initial,mean,DRO,8.549999999999999,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,initial,mean,DRO,8.625,1999.9999999999925,1999.9999999999925,1999.9999999999925
5,initial,mean,DRO,8.7,2000.0,2000.0,2000.0
5,initial,mean,DRO,8.775,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,initial,mean,DRO,8.85,2000.0,2000.0,2000.0
5,initial,mean,DRO,8.924999999999999,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,initial,mean,DRO,9.0,2000.0,2000.0,2000.0
5,initial,mean,ERM,0.0,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,0.075,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,0.15,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,0.22499999999999998,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,0.3,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,0.375,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,0.44999999999999996,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,0.525,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,0.6,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,0.6749999999999999,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,0.75,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,0.825,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,0.8999999999999999,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,0.975,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,1.05,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,1.125,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,1.2,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,1.275,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,1.3499999999999999,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,1.425,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,1.5,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,1.575,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,1.65,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,1.7249999999999999,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,1.7999999999999998,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,1.875,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,1.95,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,2.025,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,2.1,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,2.175,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,2.25,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,2.3249999999999997,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,2.4,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,2.475,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,2.55,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,2.625,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,2.6999999999999997,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,2.775,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,2.85,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,2.925,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,3.0,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,3.0749999999999997,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,3.15,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,3.225,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,3.3,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,3.375,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,3.4499999999999997,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,3.525,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,3.5999999999999996,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,3.675,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,3.75,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,3.8249999999999997,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,3.9,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,3.9749999999999996,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,4.05,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,4.125,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,4.2,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,4.2749999999999995,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,4.35,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,4.425,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,4.5,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,4.575,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,4.6499999999999995,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,4.725,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,4.8,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,4.875,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,4.95,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,5.0249999999999995,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,5.1,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,5.175,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,5.25,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,5.325,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,5.3999999999999995,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,5.475,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,5.55,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,5.625,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,5.7,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,5.7749999999999995,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,5.85,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,5.925,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,6.0,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,6.075,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,6.1499999999999995,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,6.225,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,6.3,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,6.375,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,6.45,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,6.5249999999999995,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,6.6,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,6.675,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,6.75,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,6.825,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,6.8999999999999995,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,6.975,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,7.05,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,7.125,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,7.199999999999999,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,7.2749999999999995,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,7.35,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,7.425,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,7.5,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,7.574999999999999,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,7.6499999999999995,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,7.725,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,7.8,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,7.875,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,7.949999999999999,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,8.025,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,8.1,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,8.174999999999999,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,8.25,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,8.325,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,8.4,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,8.475,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,8.549999999999999,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,8.625,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,8.7,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,8.775,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,8.85,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,8.924999999999999,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,ERM,9.0,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,mean,RS,0.0,1141.6891511241176,1141.6891511241176,1141.6891511241176
5,initial,mean,RS,0.075,1134.2720430168085,1134.2720430168085,1134.2720430168085
5,initial,mean,RS,0.15,1136.2360391719808,1136.2360391719808,1136.2360391719808
5,initial,mean,RS,0.22499999999999998,1142.775607525042,1142.775607525042,1142.775607525042
5,initial,mean,RS,0.3,1135.4894027587613,1135.4894027587613,1135.4894027587613
5,initial,mean,RS,0.375,1155.895628334247,1155.895628334247,1155.895628334247
5,initial,mean,RS,0.44999999999999996,1156.5527899170738,1156.5527899170738,1156.5527899170738
5,initial,mean,RS,0.525,1167.2063679388916,1167.2063679388916,1167.2063679388916
5,initial,mean,RS,0.6,1139.1106539585983,1139.1106539585983,1139.1106539585983
5,initial,mean,RS,0.6749999999999999,1159.2414534435304,1159.2414534435304,1159.2414534435304
5,initial,mean,RS,0.75,1152.8766283054506,1152.8766283054506,1152.8766283054506
5,initial,mean,RS,0.825,1174.8021294172597,1174.8021294172597,1174.8021294172597
5,initial,mean,RS,0.8999999999999999,1173.9890037082623,1173.9890037082623,1173.9890037082623
5,initial,mean,RS,0.975,1173.3887133639278,1173.3887133639278,1173.3887133639278
5,initial,mean,RS,1.05,1150.3445247382726,1150.3445247382726,1150.3445247382726
5,initial,mean,RS,1.125,1158.1081721128633,1158.1081721128633,1158.1081721128633
5,initial,mean,RS,1.2,1159.4521187537716,1159.4521187537716,1159.4521187537716
5,initial,mean,RS,1.275,1166.8828261658603,1166.8828261658603,1166.8828261658603
5,initial,mean,RS,1.3499999999999999,1203.236875874789,1203.236875874789,1203.236875874789
5,initial,mean,RS,1.425,1173.2391617851054,1173.2391617851054,1173.2391617851054
5,initial,mean,RS,1.5,1179.3989274356077,1179.3989274356077,1179.3989274356077
5,initial,mean,RS,1.575,1191.6966865273369,1191.6966865273369,1191.6966865273369
5,initial,mean,RS,1.65,1178.725673776396,1178.725673776396,1178.725673776396
5,initial,mean,RS,1.7249999999999999,1198.5438385630478,1198.5438385630478,1198.5438385630478
5,initial,mean,RS,1.7999999999999998,1201.4805314161954,1201.4805314161954,1201.4805314161954
5,initial,mean,RS,1.875,1170.486584251867,1170.486584251867,1170.486584251867
5,initial,mean,RS,1.95,1226.0158773149485,1226.0158773149485,1226.0158773149485
5,initial,mean,RS,2.025,1200.6670608255063,1200.6670608255063,1200.6670608255063
5,initial,mean,RS,2.1,1186.0556745654553,1186.0556745654553,1186.0556745654553
5,initial,mean,RS,2.175,1225.2349719191207,1225.2349719191207,1225.2349719191207
5,initial,mean,RS,2.25,1216.1814147470102,1216.1814147470102,1216.1814147470102
5,initial,mean,RS,2.3249999999999997,1251.6733496537377,1251.6733496537377,1251.6733496537377
5,initial,mean,RS,2.4,1208.2491046148791,1208.2491046148791,1208.2491046148791
5,initial,mean,RS,2.475,1203.8984135661924,1203.8984135661924,1203.8984135661924
5,initial,mean,RS,2.55,1250.1223452952672,1250.1223452952672,1250.1223452952672
5,initial,mean,RS,2.625,1226.1810952621145,1226.1810952621145,1226.1810952621145
5,initial,mean,RS,2.6999999999999997,1262.7746918536484,1262.7746918536484,1262.7746918536484
5,initial,mean,RS,2.775,1246.3958457856063,1246.3958457856063,1246.3958457856063
5,initial,mean,RS,2.85,1249.9695043201716,1249.9695043201716,1249.9695043201716
5,initial,mean,RS,2.925,1265.194785915919,1265.194785915919,1265.194785915919
5,initial,mean,RS,3.0,1251.7127155854116,1251.7127155854116,1251.7127155854116
5,initial,mean,RS,3.0749999999999997,1254.3126113358144,1254.3126113358144,1254.3126113358144
5,initial,mean,RS,3.15,1267.6875756710024,1267.6875756710024,1267.6875756710024
5,initial,mean,RS,3.225,1262.1972102727364,1262.1972102727364,1262.1972102727364
5,initial,mean,RS,3.3,1257.417200456282,1257.417200456282,1257.417200456282
5,initial,mean,RS,3.375,1274.34429450617,1274.34429450617,1274.34429450617
5,initial,mean,RS,3.4499999999999997,1247.7539768243162,1247.7539768243162,1247.7539768243162
5,initial,mean,RS,3.525,1291.3116779615489,1291.3116779615489,1291.3116779615489
5,initial,mean,RS,3.5999999999999996,1264.675368326892,1264.675368326892,1264.675368326892
5,initial,mean,RS,3.675,1278.6133140574843,1278.6133140574843,1278.6133140574843
5,initial,mean,RS,3.75,1273.6145429869441,1273.6145429869441,1273.6145429869441
5,initial,mean,RS,3.8249999999999997,1285.4440871113436,1285.4440871113436,1285.4440871113436
5,initial,mean,RS,3.9,1297.7723477612394,1297.7723477612394,1297.7723477612394
5,initial,mean,RS,3.9749999999999996,1318.1032165960873,1318.1032165960873,1318.1032165960873
5,initial,mean,RS,4.05,1303.388420863877,1303.388420863877,1303.388420863877
5,initial,mean,RS,4.125,1299.6952583583393,1299.6952583583393,1299.6952583583393
5,initial,mean,RS,4.2,1292.8334625754599,1292.8334625754599,1292.8334625754599
5,initial,mean,RS,4.2749999999999995,1326.1539646285307,1326.1539646285307,1326.1539646285307
5,initial,mean,RS,4.35,1320.4970448341596,1320.4970448341596,1320.4970448341596
5,initial,mean,RS,4.425,1300.0995652409858,1300.0995652409858,1300.0995652409858
5,initial,mean,RS,4.5,1327.8497362936037,1327.8497362936037,1327.8497362936037
5,initial,mean,RS,4.575,1333.071602223771,1333.071602223771,1333.071602223771
5,initial,mean,RS,4.6499999999999995,1361.8844095860843,1361.8844095860843,1361.8844095860843
5,initial,mean,RS,4.725,1290.0372572425401,1290.0372572425401,1290.0372572425401
5,initial,mean,RS,4.8,1344.4635558551686,1344.4635558551686,1344.4635558551686
5,initial,mean,RS,4.875,1351.509315152593,1351.509315152593,1351.509315152593
5,initial,mean,RS,4.95,1310.739649921317,1310.739649921317,1310.739649921317
5,initial,mean,RS,5.0249999999999995,1359.2276951732197,1359.2276951732197,1359.2276951732197
5,initial,mean,RS,5.1,1350.060998590918,1350.060998590918,1350.060998590918
5,initial,mean,RS,5.175,1347.4161487844972,1347.4161487844972,1347.4161487844972
5,initial,mean,RS,5.25,1357.2676480687403,1357.2676480687403,1357.2676480687403
5,initial,mean,RS,5.325,1357.2068704124736,1357.2068704124736,1357.2068704124736
5,initial,mean,RS,5.3999999999999995,1364.7762558283698,1364.7762558283698,1364.7762558283698
5,initial,mean,RS,5.475,1364.7762558283698,1364.7762558283698,1364.7762558283698
5,initial,mean,RS,5.55,1355.7769972701049,1355.7769972701049,1355.7769972701049
5,initial,mean,RS,5.625,1345.4260406819378,1345.4260406819378,1345.4260406819378
5,initial,mean,RS,5.7,1380.981242424842,1380.981242424842,1380.981242424842
5,initial,mean,RS,5.7749999999999995,1386.8005350952458,1386.8005350952458,1386.8005350952458
5,initial,mean,RS,5.85,1377.2602555740075,1377.2602555740075,1377.2602555740075
5,initial,mean,RS,5.925,1374.8463062619007,1374.8463062619007,1374.8463062619007
5,initial,mean,RS,6.0,1373.8648144494477,1373.8648144494477,1373.8648144494477
5,initial,mean,RS,6.075,1380.9812424248416,1380.9812424248416,1380.9812424248416
5,initial,mean,RS,6.1499999999999995,1407.3675795559527,1407.3675795559527,1407.3675795559527
5,initial,mean,RS,6.225,1382.1048635755517,1382.1048635755517,1382.1048635755517
5,initial,mean,RS,6.3,1412.1706946849858,1412.1706946849858,1412.1706946849858
5,initial,mean,RS,6.375,1383.415477946073,1383.415477946073,1383.415477946073
5,initial,mean,RS,6.45,1390.3808176245245,1390.3808176245245,1390.3808176245245
5,initial,mean,RS,6.5249999999999995,1423.944797596476,1423.944797596476,1423.944797596476
5,initial,mean,RS,6.6,1411.7314517087293,1411.7314517087293,1411.7314517087293
5,initial,mean,RS,6.675,1403.2467735458472,1403.2467735458472,1403.2467735458472
5,initial,mean,RS,6.75,1381.4586561795893,1381.4586561795893,1381.4586561795893
5,initial,mean,RS,6.825,1393.8427897745241,1393.8427897745241,1393.8427897745241
5,initial,mean,RS,6.8999999999999995,1452.4200139100153,1452.4200139100153,1452.4200139100153
5,initial,mean,RS,6.975,1444.4008355712365,1444.4008355712365,1444.4008355712365
5,initial,mean,RS,7.05,1440.3252852189082,1440.3252852189082,1440.3252852189082
5,initial,mean,RS,7.125,1415.464491910727,1415.464491910727,1415.464491910727
5,initial,mean,RS,7.199999999999999,1403.7466602571076,1403.7466602571076,1403.7466602571076
5,initial,mean,RS,7.2749999999999995,1421.5183904268038,1421.5183904268038,1421.5183904268038
5,initial,mean,RS,7.35,1427.5164432537665,1427.5164432537665,1427.5164432537665
5,initial,mean,RS,7.425,1432.3987282606647,1432.3987282606647,1432.3987282606647
5,initial,mean,RS,7.5,1481.8847473938015,1481.8847473938015,1481.8847473938015
5,initial,mean,RS,7.574999999999999,1446.269136308684,1446.269136308684,1446.269136308684
5,initial,mean,RS,7.6499999999999995,1438.8765305272425,1438.8765305272425,1438.8765305272425
5,initial,mean,RS,7.725,1484.3549885575926,1484.3549885575926,1484.3549885575926
5,initial,mean,RS,7.8,1468.2723454822474,1468.2723454822474,1468.2723454822474
5,initial,mean,RS,7.875,1401.6179785781726,1401.6179785781726,1401.6179785781726
5,initial,mean,RS,7.949999999999999,1493.0413449299633,1493.0413449299633,1493.0413449299633
5,initial,mean,RS,8.025,1481.5661033402573,1481.5661033402573,1481.5661033402573
5,initial,mean,RS,8.1,1486.6158577317185,1486.6158577317185,1486.6158577317185
5,initial,mean,RS,8.174999999999999,1478.9316387368635,1478.9316387368635,1478.9316387368635
5,initial,mean,RS,8.25,1438.5501845843414,1438.5501845843414,1438.5501845843414
5,initial,mean,RS,8.325,1504.6705562204504,1504.6705562204504,1504.6705562204504
5,initial,mean,RS,8.4,1489.0510193174973,1489.0510193174973,1489.0510193174973
5,initial,mean,RS,8.475,1497.2607834846754,1497.2607834846754,1497.2607834846754
5,initial,mean,RS,8.549999999999999,1522.7273004963201,1522.7273004963201,1522.7273004963201
5,initial,mean,RS,8.625,1543.060911782656,1543.060911782656,1543.060911782656
5,initial,mean,RS,8.7,1517.549662521684,1517.549662521684,1517.549662521684
5,initial,mean,RS,8.775,1513.2370526827374,1513.2370526827374,1513.2370526827374
5,initial,mean,RS,8.85,1542.3343225966687,1542.3343225966687,1542.3343225966687
5,initial,mean,RS,8.924999999999999,1534.2855879112542,1534.2855879112542,1534.2855879112542
5,initial,mean,RS,9.0,1506.9611633825953,1506.9611633825953,1506.9611633825953
5,initial,quantile95,DRO,0.0,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,DRO,0.075,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,DRO,0.15,1101.1975188542563,1101.1975188542563,1101.1975188542563
5,initial,quantile95,DRO,0.22499999999999998,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,DRO,0.3,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,DRO,0.375,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,DRO,0.44999999999999996,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,DRO,0.525,1102.389226934868,1102.389226934868,1102.389226934868
5,initial,quantile95,DRO,0.6,1102.3892269348682,1102.3892269348682,1102.3892269348682
5,initial,quantile95,DRO,0.6749999999999999,1102.389226934868,1102.389226934868,1102.389226934868
5,initial,quantile95,DRO,0.75,1102.389226934868,1102.389226934868,1102.389226934868
5,initial,quantile95,DRO,0.825,1102.389226934868,1102.389226934868,1102.389226934868
5,initial,quantile95,DRO,0.8999999999999999,1102.3892269348682,1102.3892269348682,1102.3892269348682
5,initial,quantile95,DRO,0.975,1110.6555629099662,1110.6555629099662,1110.6555629099662
5,initial,quantile95,DRO,1.05,1114.4227763459076,1114.4227763459076,1114.4227763459076
5,initial,quantile95,DRO,1.125,1114.4227763459076,1114.4227763459076,1114.4227763459076
5,initial,quantile95,DRO,1.2,1118.262494767731,1118.262494767731,1118.262494767731
5,initial,quantile95,DRO,1.275,1124.0644810955985,1124.0644810955985,1124.0644810955985
5,initial,quantile95,DRO,1.3499999999999999,1127.855604369532,1127.855604369532,1127.855604369532
5,initial,quantile95,DRO,1.425,1127.855604369532,1127.855604369532,1127.855604369532
5,initial,quantile95,DRO,1.5,1161.3174857176218,1161.3174857176218,1161.3174857176218
5,initial,quantile95,DRO,1.575,1175.131717153385,1175.131717153385,1175.131717153385
5,initial,quantile95,DRO,1.65,1178.5089790303903,1178.5089790303903,1178.5089790303903
5,initial,quantile95,DRO,1.7249999999999999,1235.3203227704987,1235.3203227704987,1235.3203227704987
5,initial,quantile95,DRO,1.7999999999999998,1241.4237866994763,1241.4237866994763,1241.4237866994763
5,initial,quantile95,DRO,1.875,1253.939685979548,1253.939685979548,1253.939685979548
5,initial,quantile95,DRO,1.95,1263.170924860591,1263.170924860591,1263.170924860591
5,initial,quantile95,DRO,2.025,1263.1709248605907,1263.1709248605907,1263.1709248605907
5,initial,quantile95,DRO,2.1,1269.2361580129686,1269.2361580129686,1269.2361580129686
5,initial,quantile95,DRO,2.175,1273.91265946998,1273.91265946998,1273.91265946998
5,initial,quantile95,DRO,2.25,1281.089127703991,1281.089127703991,1281.089127703991
5,initial,quantile95,DRO,2.3249999999999997,1302.0808714076275,1302.0808714076275,1302.0808714076275
5,initial,quantile95,DRO,2.4,1347.1022882446346,1347.1022882446346,1347.1022882446346
5,initial,quantile95,DRO,2.475,1349.3115512523957,1349.3115512523957,1349.3115512523957
5,initial,quantile95,DRO,2.55,1368.3634803812151,1368.3634803812151,1368.3634803812151
5,initial,quantile95,DRO,2.625,1380.981242424842,1380.981242424842,1380.981242424842
5,initial,quantile95,DRO,2.6999999999999997,1410.0753059839963,1410.0753059839963,1410.0753059839963
5,initial,quantile95,DRO,2.775,1432.5898943451434,1432.5898943451434,1432.5898943451434
5,initial,quantile95,DRO,2.85,1465.874064668997,1465.874064668997,1465.874064668997
5,initial,quantile95,DRO,2.925,1483.21572819954,1483.21572819954,1483.21572819954
5,initial,quantile95,DRO,3.0,1578.1872194721318,1578.1872194721318,1578.1872194721318
5,initial,quantile95,DRO,3.0749999999999997,1620.2492302548224,1620.2492302548224,1620.2492302548224
5,initial,quantile95,DRO,3.15,1655.5505037851594,1655.5505037851594,1655.5505037851594
5,initial,quantile95,DRO,3.225,1748.7970282672775,1748.7970282672775,1748.7970282672775
5,initial,quantile95,DRO,3.3,1754.212112462607,1754.212112462607,1754.212112462607
5,initial,quantile95,DRO,3.375,1782.000429834736,1782.000429834736,1782.000429834736
5,initial,quantile95,DRO,3.4499999999999997,1782.166404750758,1782.166404750758,1782.166404750758
5,initial,quantile95,DRO,3.525,1861.73221809389,1861.73221809389,1861.73221809389
5,initial,quantile95,DRO,3.5999999999999996,1869.1937964376366,1869.1937964376366,1869.1937964376366
5,initial,quantile95,DRO,3.675,1869.3642634412688,1869.3642634412688,1869.3642634412688
5,initial,quantile95,DRO,3.75,1874.6763501274277,1874.6763501274277,1874.6763501274277
5,initial,quantile95,DRO,3.8249999999999997,1876.0856957975261,1876.0856957975261,1876.0856957975261
5,initial,quantile95,DRO,3.9,1898.0495401925264,1898.0495401925264,1898.0495401925264
5,initial,quantile95,DRO,3.9749999999999996,2000.0000000000016,2000.0000000000016,2000.0000000000016
5,initial,quantile95,DRO,4.05,2000.0000000000014,2000.0000000000014,2000.0000000000014
5,initial,quantile95,DRO,4.125,1999.9999999999995,1999.9999999999995,1999.9999999999995
5,initial,quantile95,DRO,4.2,2000.0,2000.0,2000.0
5,initial,quantile95,DRO,4.2749999999999995,1999.9999999999977,1999.9999999999977,1999.9999999999977
5,initial,quantile95,DRO,4.35,1999.9999999999995,1999.9999999999995,1999.9999999999995
5,initial,quantile95,DRO,4.425,2000.0000000000005,2000.0000000000005,2000.0000000000005
5,initial,quantile95,DRO,4.5,1999.9999999999989,1999.9999999999989,1999.9999999999989
5,initial,quantile95,DRO,4.575,2000.0000000000005,2000.0000000000005,2000.0000000000005
5,initial,quantile95,DRO,4.6499999999999995,2000.0,2000.0,2000.0
5,initial,quantile95,DRO,4.725,2000.0,2000.0,2000.0
5,initial,quantile95,DRO,4.8,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,initial,quantile95,DRO,4.875,2000.0,2000.0,2000.0
5,initial,quantile95,DRO,4.95,1999.999999999999,1999.999999999999,1999.999999999999
5,initial,quantile95,DRO,5.0249999999999995,2000.0000000000005,2000.0000000000005,2000.0000000000005
5,initial,quantile95,DRO,5.1,2000.000000000001,2000.000000000001,2000.000000000001
5,initial,quantile95,DRO,5.175,1999.9999999999984,1999.9999999999984,1999.9999999999984
5,initial,quantile95,DRO,5.25,2000.0000000000007,2000.0000000000007,2000.0000000000007
5,initial,quantile95,DRO,5.325,2000.0,2000.0,2000.0
5,initial,quantile95,DRO,5.3999999999999995,2000.0000000000018,2000.0000000000018,2000.0000000000018
5,initial,quantile95,DRO,5.475,2000.0,2000.0,2000.0
5,initial,quantile95,DRO,5.55,2000.0,2000.0,2000.0
5,initial,quantile95,DRO,5.625,2000.0,2000.0,2000.0
5,initial,quantile95,DRO,5.7,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,initial,quantile95,DRO,5.7749999999999995,2000.0,2000.0,2000.0
5,initial,quantile95,DRO,5.85,2000.0000000000005,2000.0000000000005,2000.0000000000005
5,initial,quantile95,DRO,5.925,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,initial,quantile95,DRO,6.0,2000.000000000001,2000.000000000001,2000.000000000001
5,initial,quantile95,DRO,6.075,2000.0,2000.0,2000.0
5,initial,quantile95,DRO,6.1499999999999995,1999.999999999997,1999.999999999997,1999.999999999997
5,initial,quantile95,DRO,6.225,2000.0000000000005,2000.0000000000005,2000.0000000000005
5,initial,quantile95,DRO,6.3,1999.999999999999,1999.999999999999,1999.999999999999
5,initial,quantile95,DRO,6.375,2000.0000000000005,2000.0000000000005,2000.0000000000005
5,initial,quantile95,DRO,6.45,1999.9999999999907,1999.9999999999907,1999.9999999999907
5,initial,quantile95,DRO,6.5249999999999995,1999.9999999999995,1999.9999999999995,1999.9999999999995
5,initial,quantile95,DRO,6.6,1999.9999999999993,1999.9999999999993,1999.9999999999993
5,initial,quantile95,DRO,6.675,2000.0000000000018,2000.0000000000018,2000.0000000000018
5,initial,quantile95,DRO,6.75,2000.0000000000005,2000.0000000000005,2000.0000000000005
5,initial,quantile95,DRO,6.825,2000.0000000000007,2000.0000000000007,2000.0000000000007
5,initial,quantile95,DRO,6.8999999999999995,1999.9999999999995,1999.9999999999995,1999.9999999999995
5,initial,quantile95,DRO,6.975,1999.999999999999,1999.999999999999,1999.999999999999
5,initial,quantile95,DRO,7.05,1999.9999999999973,1999.9999999999973,1999.9999999999973
5,initial,quantile95,DRO,7.125,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,initial,quantile95,DRO,7.199999999999999,1999.9999999999975,1999.9999999999975,1999.9999999999975
5,initial,quantile95,DRO,7.2749999999999995,2000.0,2000.0,2000.0
5,initial,quantile95,DRO,7.35,2000.0000000000005,2000.0000000000005,2000.0000000000005
5,initial,quantile95,DRO,7.425,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,initial,quantile95,DRO,7.5,2000.0000000000005,2000.0000000000005,2000.0000000000005
5,initial,quantile95,DRO,7.574999999999999,2000.0000000000018,2000.0000000000018,2000.0000000000018
5,initial,quantile95,DRO,7.6499999999999995,2000.0000000000005,2000.0000000000005,2000.0000000000005
5,initial,quantile95,DRO,7.725,2000.0,2000.0,2000.0
5,initial,quantile95,DRO,7.8,1999.9999999999973,1999.9999999999973,1999.9999999999973
5,initial,quantile95,DRO,7.875,1999.999999999996,1999.999999999996,1999.999999999996
5,initial,quantile95,DRO,7.949999999999999,1999.999999999999,1999.999999999999,1999.999999999999
5,initial,quantile95,DRO,8.025,1999.9999999999984,1999.9999999999984,1999.9999999999984
5,initial,quantile95,DRO,8.1,2000.0,2000.0,2000.0
5,initial,quantile95,DRO,8.174999999999999,1999.9999999999995,1999.9999999999995,1999.9999999999995
5,initial,quantile95,DRO,8.25,2000.0,2000.0,2000.0
5,initial,quantile95,DRO,8.325,2000.0000000000014,2000.0000000000014,2000.0000000000014
5,initial,quantile95,DRO,8.4,2000.0000000000005,2000.0000000000005,2000.0000000000005
5,initial,quantile95,DRO,8.475,1999.999999999999,1999.999999999999,1999.999999999999
5,initial,quantile95,DRO,8.549999999999999,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,initial,quantile95,DRO,8.625,1999.9999999999918,1999.9999999999918,1999.9999999999918
5,initial,quantile95,DRO,8.7,2000.0,2000.0,2000.0
5,initial,quantile95,DRO,8.775,2000.000000000001,2000.000000000001,2000.000000000001
5,initial,quantile95,DRO,8.85,2000.0,2000.0,2000.0
5,initial,quantile95,DRO,8.924999999999999,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,initial,quantile95,DRO,9.0,2000.0,2000.0,2000.0
5,initial,quantile95,ERM,0.0,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,0.075,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,0.15,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,0.22499999999999998,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,0.3,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,0.375,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,0.44999999999999996,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,0.525,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,0.6,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,0.6749999999999999,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,0.75,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,0.825,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,0.8999999999999999,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,0.975,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,1.05,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,1.125,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,1.2,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,1.275,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,1.3499999999999999,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,1.425,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,1.5,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,1.575,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,1.65,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,1.7249999999999999,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,1.7999999999999998,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,1.875,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,1.95,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,2.025,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,2.1,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,2.175,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,2.25,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,2.3249999999999997,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,2.4,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,2.475,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,2.55,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,2.625,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,2.6999999999999997,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,2.775,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,2.85,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,2.925,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,3.0,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,3.0749999999999997,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,3.15,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,3.225,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,3.3,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,3.375,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,3.4499999999999997,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,3.525,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,3.5999999999999996,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,3.675,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,3.75,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,3.8249999999999997,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,3.9,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,3.9749999999999996,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,4.05,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,4.125,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,4.2,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,4.2749999999999995,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,4.35,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,4.425,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,4.5,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,4.575,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,4.6499999999999995,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,4.725,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,4.8,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,4.875,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,4.95,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,5.0249999999999995,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,5.1,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,5.175,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,5.25,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,5.325,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,5.3999999999999995,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,5.475,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,5.55,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,5.625,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,5.7,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,5.7749999999999995,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,5.85,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,5.925,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,6.0,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,6.075,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,6.1499999999999995,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,6.225,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,6.3,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,6.375,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,6.45,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,6.5249999999999995,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,6.6,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,6.675,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,6.75,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,6.825,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,6.8999999999999995,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,6.975,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,7.05,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,7.125,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,7.199999999999999,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,7.2749999999999995,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,7.35,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,7.425,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,7.5,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,7.574999999999999,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,7.6499999999999995,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,7.725,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,7.8,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,7.875,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,7.949999999999999,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,8.025,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,8.1,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,8.174999999999999,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,8.25,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,8.325,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,8.4,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,8.475,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,8.549999999999999,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,8.625,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,8.7,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,8.775,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,8.85,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,8.924999999999999,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,ERM,9.0,1101.197518854256,1101.197518854256,1101.197518854256
5,initial,quantile95,RS,0.0,1141.6891511241179,1141.6891511241179,1141.6891511241179
5,initial,quantile95,RS,0.075,1134.272043016809,1134.272043016809,1134.272043016809
5,initial,quantile95,RS,0.15,1136.2360391719803,1136.2360391719803,1136.2360391719803
5,initial,quantile95,RS,0.22499999999999998,1142.7756075250422,1142.7756075250422,1142.7756075250422
5,initial,quantile95,RS,0.3,1135.4894027587607,1135.4894027587607,1135.4894027587607
5,initial,quantile95,RS,0.375,1155.895628334247,1155.895628334247,1155.895628334247
5,initial,quantile95,RS,0.44999999999999996,1156.5527899170743,1156.5527899170743,1156.5527899170743
5,initial,quantile95,RS,0.525,1167.2063679388912,1167.2063679388912,1167.2063679388912
5,initial,quantile95,RS,0.6,1139.1106539585985,1139.1106539585985,1139.1106539585985
5,initial,quantile95,RS,0.6749999999999999,1159.2414534435304,1159.2414534435304,1159.2414534435304
5,initial,quantile95,RS,0.75,1152.8766283054508,1152.8766283054508,1152.8766283054508
5,initial,quantile95,RS,0.825,1174.8021294172597,1174.8021294172597,1174.8021294172597
5,initial,quantile95,RS,0.8999999999999999,1173.9890037082619,1173.9890037082619,1173.9890037082619
5,initial,quantile95,RS,0.975,1173.3887133639278,1173.3887133639278,1173.3887133639278
5,initial,quantile95,RS,1.05,1150.3445247382724,1150.3445247382724,1150.3445247382724
5,initial,quantile95,RS,1.125,1158.1081721128635,1158.1081721128635,1158.1081721128635
5,initial,quantile95,RS,1.2,1159.4521187537712,1159.4521187537712,1159.4521187537712
5,initial,quantile95,RS,1.275,1166.8828261658605,1166.8828261658605,1166.8828261658605
5,initial,quantile95,RS,1.3499999999999999,1203.236875874789,1203.236875874789,1203.236875874789
5,initial,quantile95,RS,1.425,1173.2391617851051,1173.2391617851051,1173.2391617851051
5,initial,quantile95,RS,1.5,1179.3989274356077,1179.3989274356077,1179.3989274356077
5,initial,quantile95,RS,1.575,1191.696686527337,1191.696686527337,1191.696686527337
5,initial,quantile95,RS,1.65,1178.725673776396,1178.725673776396,1178.725673776396
5,initial,quantile95,RS,1.7249999999999999,1198.5438385630478,1198.5438385630478,1198.5438385630478
5,initial,quantile95,RS,1.7999999999999998,1201.4805314161954,1201.4805314161954,1201.4805314161954
5,initial,quantile95,RS,1.875,1170.4865842518673,1170.4865842518673,1170.4865842518673
5,initial,quantile95,RS,1.95,1226.0158773149478,1226.0158773149478,1226.0158773149478
5,initial,quantile95,RS,2.025,1200.6670608255063,1200.6670608255063,1200.6670608255063
5,initial,quantile95,RS,2.1,1186.0556745654553,1186.0556745654553,1186.0556745654553
5,initial,quantile95,RS,2.175,1225.2349719191207,1225.2349719191207,1225.2349719191207
5,initial,quantile95,RS,2.25,1216.18141474701,1216.18141474701,1216.18141474701
5,initial,quantile95,RS,2.3249999999999997,1251.6733496537374,1251.6733496537374,1251.6733496537374
5,initial,quantile95,RS,2.4,1208.2491046148791,1208.2491046148791,1208.2491046148791
5,initial,quantile95,RS,2.475,1203.8984135661926,1203.8984135661926,1203.8984135661926
5,initial,quantile95,RS,2.55,1250.1223452952672,1250.1223452952672,1250.1223452952672
5,initial,quantile95,RS,2.625,1226.1810952621145,1226.1810952621145,1226.1810952621145
5,initial,quantile95,RS,2.6999999999999997,1262.7746918536482,1262.7746918536482,1262.7746918536482
5,initial,quantile95,RS,2.775,1246.3958457856065,1246.3958457856065,1246.3958457856065
5,initial,quantile95,RS,2.85,1249.9695043201718,1249.9695043201718,1249.9695043201718
5,initial,quantile95,RS,2.925,1265.194785915919,1265.194785915919,1265.194785915919
5,initial,quantile95,RS,3.0,1251.7127155854116,1251.7127155854116,1251.7127155854116
5,initial,quantile95,RS,3.0749999999999997,1254.3126113358146,1254.3126113358146,1254.3126113358146
5,initial,quantile95,RS,3.15,1267.6875756710022,1267.6875756710022,1267.6875756710022
5,initial,quantile95,RS,3.225,1262.197210272736,1262.197210272736,1262.197210272736
5,initial,quantile95,RS,3.3,1257.4172004562815,1257.4172004562815,1257.4172004562815
5,initial,quantile95,RS,3.375,1274.34429450617,1274.34429450617,1274.34429450617
5,initial,quantile95,RS,3.4499999999999997,1247.7539768243162,1247.7539768243162,1247.7539768243162
5,initial,quantile95,RS,3.525,1291.3116779615489,1291.3116779615489,1291.3116779615489
5,initial,quantile95,RS,3.5999999999999996,1264.6753683268926,1264.6753683268926,1264.6753683268926
5,initial,quantile95,RS,3.675,1278.6133140574843,1278.6133140574843,1278.6133140574843
5,initial,quantile95,RS,3.75,1273.6145429869441,1273.6145429869441,1273.6145429869441
5,initial,quantile95,RS,3.8249999999999997,1285.4440871113436,1285.4440871113436,1285.4440871113436
5,initial,quantile95,RS,3.9,1297.7723477612399,1297.7723477612399,1297.7723477612399
5,initial,quantile95,RS,3.9749999999999996,1318.1032165960873,1318.1032165960873,1318.1032165960873
5,initial,quantile95,RS,4.05,1303.3884208638767,1303.3884208638767,1303.3884208638767
5,initial,quantile95,RS,4.125,1299.695258358339,1299.695258358339,1299.695258358339
5,initial,quantile95,RS,4.2,1292.8334625754599,1292.8334625754599,1292.8334625754599
5,initial,quantile95,RS,4.2749999999999995,1326.1539646285307,1326.1539646285307,1326.1539646285307
5,initial,quantile95,RS,4.35,1320.49704483416,1320.49704483416,1320.49704483416
5,initial,quantile95,RS,4.425,1300.0995652409858,1300.0995652409858,1300.0995652409858
5,initial,quantile95,RS,4.5,1327.8497362936039,1327.8497362936039,1327.8497362936039
5,initial,quantile95,RS,4.575,1333.071602223771,1333.071602223771,1333.071602223771
5,initial,quantile95,RS,4.6499999999999995,1361.8844095860845,1361.8844095860845,1361.8844095860845
5,initial,quantile95,RS,4.725,1290.03725724254,1290.03725724254,1290.03725724254
5,initial,quantile95,RS,4.8,1344.4635558551684,1344.4635558551684,1344.4635558551684
5,initial,quantile95,RS,4.875,1351.5093151525928,1351.5093151525928,1351.5093151525928
5,initial,quantile95,RS,4.95,1310.7396499213173,1310.7396499213173,1310.7396499213173
5,initial,quantile95,RS,5.0249999999999995,1359.2276951732194,1359.2276951732194,1359.2276951732194
5,initial,quantile95,RS,5.1,1350.0609985909182,1350.0609985909182,1350.0609985909182
5,initial,quantile95,RS,5.175,1347.4161487844972,1347.4161487844972,1347.4161487844972
5,initial,quantile95,RS,5.25,1357.2676480687403,1357.2676480687403,1357.2676480687403
5,initial,quantile95,RS,5.325,1357.2068704124736,1357.2068704124736,1357.2068704124736
5,initial,quantile95,RS,5.3999999999999995,1364.7762558283698,1364.7762558283698,1364.7762558283698
5,initial,quantile95,RS,5.475,1364.7762558283698,1364.7762558283698,1364.7762558283698
5,initial,quantile95,RS,5.55,1355.776997270105,1355.776997270105,1355.776997270105
5,initial,quantile95,RS,5.625,1345.4260406819376,1345.4260406819376,1345.4260406819376
5,initial,quantile95,RS,5.7,1380.9812424248423,1380.9812424248423,1380.9812424248423
5,initial,quantile95,RS,5.7749999999999995,1386.8005350952462,1386.8005350952462,1386.8005350952462
5,initial,quantile95,RS,5.85,1377.2602555740073,1377.2602555740073,1377.2602555740073
5,initial,quantile95,RS,5.925,1374.8463062619003,1374.8463062619003,1374.8463062619003
5,initial,quantile95,RS,6.0,1373.8648144494477,1373.8648144494477,1373.8648144494477
5,initial,quantile95,RS,6.075,1380.981242424842,1380.981242424842,1380.981242424842
5,initial,quantile95,RS,6.1499999999999995,1407.3675795559525,1407.3675795559525,1407.3675795559525
5,initial,quantile95,RS,6.225,1382.104863575552,1382.104863575552,1382.104863575552
5,initial,quantile95,RS,6.3,1412.170694684986,1412.170694684986,1412.170694684986
5,initial,quantile95,RS,6.375,1383.4154779460728,1383.4154779460728,1383.4154779460728
5,initial,quantile95,RS,6.45,1390.380817624524,1390.380817624524,1390.380817624524
5,initial,quantile95,RS,6.5249999999999995,1423.9447975964763,1423.9447975964763,1423.9447975964763
5,initial,quantile95,RS,6.6,1411.7314517087298,1411.7314517087298,1411.7314517087298
5,initial,quantile95,RS,6.675,1403.2467735458467,1403.2467735458467,1403.2467735458467
5,initial,quantile95,RS,6.75,1381.4586561795895,1381.4586561795895,1381.4586561795895
5,initial,quantile95,RS,6.825,1393.8427897745241,1393.8427897745241,1393.8427897745241
5,initial,quantile95,RS,6.8999999999999995,1452.4200139100158,1452.4200139100158,1452.4200139100158
5,initial,quantile95,RS,6.975,1444.4008355712367,1444.4008355712367,1444.4008355712367
5,initial,quantile95,RS,7.05,1440.3252852189084,1440.3252852189084,1440.3252852189084
5,initial,quantile95,RS,7.125,1415.4644919107272,1415.4644919107272,1415.4644919107272
5,initial,quantile95,RS,7.199999999999999,1403.7466602571076,1403.7466602571076,1403.7466602571076
5,initial,quantile95,RS,7.2749999999999995,1421.518390426804,1421.518390426804,1421.518390426804
5,initial,quantile95,RS,7.35,1427.516443253766,1427.516443253766,1427.516443253766
5,initial,quantile95,RS,7.425,1432.3987282606645,1432.3987282606645,1432.3987282606645
5,initial,quantile95,RS,7.5,1481.884747393802,1481.884747393802,1481.884747393802
5,initial,quantile95,RS,7.574999999999999,1446.2691363086838,1446.2691363086838,1446.2691363086838
5,initial,quantile95,RS,7.6499999999999995,1438.8765305272423,1438.8765305272423,1438.8765305272423
5,initial,quantile95,RS,7.725,1484.354988557593,1484.354988557593,1484.354988557593
5,initial,quantile95,RS,7.8,1468.2723454822471,1468.2723454822471,1468.2723454822471
5,initial,quantile95,RS,7.875,1401.6179785781728,1401.6179785781728,1401.6179785781728
5,initial,quantile95,RS,7.949999999999999,1493.0413449299635,1493.0413449299635,1493.0413449299635
5,initial,quantile95,RS,8.025,1481.566103340257,1481.566103340257,1481.566103340257
5,initial,quantile95,RS,8.1,1486.6158577317185,1486.6158577317185,1486.6158577317185
5,initial,quantile95,RS,8.174999999999999,1478.9316387368635,1478.9316387368635,1478.9316387368635
5,initial,quantile95,RS,8.25,1438.5501845843414,1438.5501845843414,1438.5501845843414
5,initial,quantile95,RS,8.325,1504.6705562204502,1504.6705562204502,1504.6705562204502
5,initial,quantile95,RS,8.4,1489.0510193174975,1489.0510193174975,1489.0510193174975
5,initial,quantile95,RS,8.475,1497.2607834846758,1497.2607834846758,1497.2607834846758
5,initial,quantile95,RS,8.549999999999999,1522.72730049632,1522.72730049632,1522.72730049632
5,initial,quantile95,RS,8.625,1543.0609117826555,1543.0609117826555,1543.0609117826555
5,initial,quantile95,RS,8.7,1517.5496625216847,1517.5496625216847,1517.5496625216847
5,initial,quantile95,RS,8.775,1513.2370526827378,1513.2370526827378,1513.2370526827378
5,initial,quantile95,RS,8.85,1542.3343225966692,1542.3343225966692,1542.3343225966692
5,initial,quantile95,RS,8.924999999999999,1534.2855879112547,1534.2855879112547,1534.2855879112547
5,initial,quantile95,RS,9.0,1506.9611633825953,1506.9611633825953,1506.9611633825953
5,operational,mean,DRO,0.0,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,DRO,0.075,256.95168253450043,242.83630186069942,271.0670632083014
5,operational,mean,DRO,0.15,256.95168253449975,242.83630186069877,271.06706320830074
5,operational,mean,DRO,0.22499999999999998,256.95168253450004,242.83630186069905,271.067063208301
5,operational,mean,DRO,0.3,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,DRO,0.375,256.9516825345,242.836301860699,271.06706320830097
5,operational,mean,DRO,0.44999999999999996,256.9516825345003,242.8363018606993,271.0670632083013
5,operational,mean,DRO,0.525,254.17054064288683,240.1635541458175,268.17752713995617
5,operational,mean,DRO,0.6,254.1705406428865,240.1635541458172,268.1775271399558
5,operational,mean,DRO,0.6749999999999999,254.17054064288672,240.1635541458174,268.17752713995606
5,operational,mean,DRO,0.75,254.1705406428866,240.1635541458173,268.17752713995594
5,operational,mean,DRO,0.825,254.17054064288666,240.16355414581733,268.177527139956
5,operational,mean,DRO,0.8999999999999999,254.17054064288664,240.1635541458173,268.17752713995594
5,operational,mean,DRO,0.975,238.8868286814799,225.60466979101344,252.16898757194636
5,operational,mean,DRO,1.05,231.09765278774628,218.1516745874284,244.04363098806417
5,operational,mean,DRO,1.125,231.6077443270779,218.6606199978617,244.55486865629413
5,operational,mean,DRO,1.2,223.79349905476215,211.18676161244207,236.40023649708223
5,operational,mean,DRO,1.275,213.59146170709218,201.49818766001232,225.68473575417204
5,operational,mean,DRO,1.3499999999999999,207.1252940569283,195.36256017525565,218.88802793860097
5,operational,mean,DRO,1.425,207.74536598140142,195.98171619154587,219.50901577125697
5,operational,mean,DRO,1.5,159.3928075231219,150.31898547126895,168.46662957497483
5,operational,mean,DRO,1.575,141.65577646493065,133.58166534088377,149.72988758897753
5,operational,mean,DRO,1.65,138.04234326331226,130.21394630706644,145.8707402195581
5,operational,mean,DRO,1.7249999999999999,86.53015579152105,81.86821856198772,91.19209302105439
5,operational,mean,DRO,1.7999999999999998,83.0552865540039,78.67310263832871,87.43747046967908
5,operational,mean,DRO,1.875,77.06071913949025,73.10844952446634,81.01298875451415
5,operational,mean,DRO,1.95,73.69842722260012,70.02308469536729,77.37376974983295
5,operational,mean,DRO,2.025,73.77533578885993,70.098194557132,77.45247702058786
5,operational,mean,DRO,2.1,71.52729216517614,68.04834074131922,75.00624358903305
5,operational,mean,DRO,2.175,69.84724712341391,66.5043516123971,73.19014263443071
5,operational,mean,DRO,2.25,67.72740868279602,64.56442414044473,70.89039322514732
5,operational,mean,DRO,2.3249999999999997,61.75481016126668,58.987347097211725,64.52227322532164
5,operational,mean,DRO,2.4,54.7922459371798,52.3403775669809,57.2441143073787
5,operational,mean,DRO,2.475,51.404805476761105,49.056538295466474,53.753072658055736
5,operational,mean,DRO,2.55,46.5334324800235,44.38614288154932,48.68072207849768
5,operational,mean,DRO,2.625,43.27953475416621,41.33096640054267,45.22810310778974
5,operational,mean,DRO,2.6999999999999997,35.68710099318025,34.002599594996575,37.37160239136393
5,operational,mean,DRO,2.775,33.11274208570342,31.500232490659446,34.72525168074739
5,operational,mean,DRO,2.85,32.34485349882522,30.750720897944,33.93898609970645
5,operational,mean,DRO,2.925,30.959764891357125,29.468289819455563,32.451239963258686
5,operational,mean,DRO,3.0,22.225150457432925,21.053192161505137,23.397108753360712
5,operational,mean,DRO,3.0749999999999997,18.16199313505819,17.117519118133423,19.206467151982956
5,operational,mean,DRO,3.15,18.185197176571968,17.15337223322798,19.217022119915956
5,operational,mean,DRO,3.225,8.29236306242058,7.537436337576201,9.04728978726496
5,operational,mean,DRO,3.3,11.24972571691774,10.405517198137517,12.093934235697962
5,operational,mean,DRO,3.375,7.741780568072216,6.997322592234253,8.48623854391018
5,operational,mean,DRO,3.4499999999999997,7.742512853899487,6.998028651483453,8.48699705631552
5,operational,mean,DRO,3.525,4.4663022343030905,3.8942294794192143,5.038374989186967
5,operational,mean,DRO,3.5999999999999996,4.050983747735277,3.5087582283241128,4.593209267146441
5,operational,mean,DRO,3.675,4.0470376423827545,3.504500316737582,4.589574968027927
5,operational,mean,DRO,3.75,3.637864707462046,3.1432337073844487,4.1324957075396425
5,operational,mean,DRO,3.8249999999999997,3.58266967965493,3.0947089705001374,4.0706303888097235
5,operational,mean,DRO,3.9,3.129174155858546,2.7057859809087548,3.552562330808337
5,operational,mean,DRO,3.9749999999999996,0.0,0.0,0.0
5,operational,mean,DRO,4.05,0.0,0.0,0.0
5,operational,mean,DRO,4.125,0.0,0.0,0.0
5,operational,mean,DRO,4.2,0.0,0.0,0.0
5,operational,mean,DRO,4.2749999999999995,0.0,0.0,0.0
5,operational,mean,DRO,4.35,0.0,0.0,0.0
5,operational,mean,DRO,4.425,0.0,0.0,0.0
5,operational,mean,DRO,4.5,0.0,0.0,0.0
5,operational,mean,DRO,4.575,0.0,0.0,0.0
5,operational,mean,DRO,4.6499999999999995,0.0,0.0,0.0
5,operational,mean,DRO,4.725,0.0,0.0,0.0
5,operational,mean,DRO,4.8,0.0,0.0,0.0
5,operational,mean,DRO,4.875,0.0,0.0,0.0
5,operational,mean,DRO,4.95,0.0,0.0,0.0
5,operational,mean,DRO,5.0249999999999995,0.0,0.0,0.0
5,operational,mean,DRO,5.1,0.0,0.0,0.0
5,operational,mean,DRO,5.175,0.0,0.0,0.0
5,operational,mean,DRO,5.25,0.0,0.0,0.0
5,operational,mean,DRO,5.325,0.0,0.0,0.0
5,operational,mean,DRO,5.3999999999999995,0.0,0.0,0.0
5,operational,mean,DRO,5.475,0.0,0.0,0.0
5,operational,mean,DRO,5.55,0.0,0.0,0.0
5,operational,mean,DRO,5.625,0.0,0.0,0.0
5,operational,mean,DRO,5.7,0.0,0.0,0.0
5,operational,mean,DRO,5.7749999999999995,0.0,0.0,0.0
5,operational,mean,DRO,5.85,0.0,0.0,0.0
5,operational,mean,DRO,5.925,0.0,0.0,0.0
5,operational,mean,DRO,6.0,0.0,0.0,0.0
5,operational,mean,DRO,6.075,0.0,0.0,0.0
5,operational,mean,DRO,6.1499999999999995,0.0,0.0,0.0
5,operational,mean,DRO,6.225,0.0,0.0,0.0
5,operational,mean,DRO,6.3,0.0,0.0,0.0
5,operational,mean,DRO,6.375,0.0,0.0,0.0
5,operational,mean,DRO,6.45,0.0,0.0,0.0
5,operational,mean,DRO,6.5249999999999995,0.0,0.0,0.0
5,operational,mean,DRO,6.6,0.0,0.0,0.0
5,operational,mean,DRO,6.675,0.0,0.0,0.0
5,operational,mean,DRO,6.75,0.0,0.0,0.0
5,operational,mean,DRO,6.825,0.0,0.0,0.0
5,operational,mean,DRO,6.8999999999999995,0.0,0.0,0.0
5,operational,mean,DRO,6.975,0.0,0.0,0.0
5,operational,mean,DRO,7.05,0.0,0.0,0.0
5,operational,mean,DRO,7.125,0.0,0.0,0.0
5,operational,mean,DRO,7.199999999999999,0.0,0.0,0.0
5,operational,mean,DRO,7.2749999999999995,0.0,0.0,0.0
5,operational,mean,DRO,7.35,0.0,0.0,0.0
5,operational,mean,DRO,7.425,0.0,0.0,0.0
5,operational,mean,DRO,7.5,0.0,0.0,0.0
5,operational,mean,DRO,7.574999999999999,0.0,0.0,0.0
5,operational,mean,DRO,7.6499999999999995,0.0,0.0,0.0
5,operational,mean,DRO,7.725,0.0,0.0,0.0
5,operational,mean,DRO,7.8,0.0,0.0,0.0
5,operational,mean,DRO,7.875,0.0,0.0,0.0
5,operational,mean,DRO,7.949999999999999,0.0,0.0,0.0
5,operational,mean,DRO,8.025,0.0,0.0,0.0
5,operational,mean,DRO,8.1,0.0,0.0,0.0
5,operational,mean,DRO,8.174999999999999,0.0,0.0,0.0
5,operational,mean,DRO,8.25,0.0,0.0,0.0
5,operational,mean,DRO,8.325,0.0,0.0,0.0
5,operational,mean,DRO,8.4,0.0,0.0,0.0
5,operational,mean,DRO,8.475,0.0,0.0,0.0
5,operational,mean,DRO,8.549999999999999,0.0,0.0,0.0
5,operational,mean,DRO,8.625,0.0,0.0,0.0
5,operational,mean,DRO,8.7,0.0,0.0,0.0
5,operational,mean,DRO,8.775,0.0,0.0,0.0
5,operational,mean,DRO,8.85,0.0,0.0,0.0
5,operational,mean,DRO,8.924999999999999,0.0,0.0,0.0
5,operational,mean,DRO,9.0,0.0,0.0,0.0
5,operational,mean,ERM,0.0,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,0.075,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,0.15,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,0.22499999999999998,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,0.3,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,0.375,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,0.44999999999999996,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,0.525,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,0.6,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,0.6749999999999999,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,0.75,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,0.825,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,0.8999999999999999,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,0.975,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,1.05,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,1.125,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,1.2,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,1.275,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,1.3499999999999999,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,1.425,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,1.5,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,1.575,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,1.65,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,1.7249999999999999,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,1.7999999999999998,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,1.875,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,1.95,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,2.025,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,2.1,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,2.175,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,2.25,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,2.3249999999999997,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,2.4,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,2.475,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,2.55,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,2.625,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,2.6999999999999997,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,2.775,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,2.85,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,2.925,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,3.0,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,3.0749999999999997,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,3.15,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,3.225,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,3.3,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,3.375,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,3.4499999999999997,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,3.525,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,3.5999999999999996,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,3.675,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,3.75,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,3.8249999999999997,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,3.9,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,3.9749999999999996,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,4.05,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,4.125,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,4.2,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,4.2749999999999995,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,4.35,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,4.425,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,4.5,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,4.575,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,4.6499999999999995,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,4.725,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,4.8,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,4.875,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,4.95,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,5.0249999999999995,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,5.1,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,5.175,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,5.25,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,5.325,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,5.3999999999999995,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,5.475,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,5.55,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,5.625,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,5.7,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,5.7749999999999995,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,5.85,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,5.925,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,6.0,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,6.075,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,6.1499999999999995,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,6.225,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,6.3,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,6.375,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,6.45,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,6.5249999999999995,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,6.6,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,6.675,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,6.75,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,6.825,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,6.8999999999999995,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,6.975,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,7.05,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,7.125,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,7.199999999999999,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,7.2749999999999995,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,7.35,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,7.425,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,7.5,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,7.574999999999999,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,7.6499999999999995,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,7.725,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,7.8,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,7.875,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,7.949999999999999,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,8.025,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,8.1,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,8.174999999999999,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,8.25,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,8.325,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,8.4,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,8.475,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,8.549999999999999,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,8.625,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,8.7,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,8.775,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,8.85,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,8.924999999999999,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,ERM,9.0,256.9516825345002,242.83630186069922,271.0670632083012
5,operational,mean,RS,0.0,185.43172601140813,174.83407634348697,196.0293756793293
5,operational,mean,RS,0.075,197.10714125548216,185.8914146177509,208.3228678932134
5,operational,mean,RS,0.15,193.9099388527755,182.85917380103623,204.96070390451476
5,operational,mean,RS,0.22499999999999998,183.82676503126714,173.31828113457732,194.33524892795697
5,operational,mean,RS,0.3,195.1167298875869,184.00335747127303,206.23010230390076
5,operational,mean,RS,0.375,165.98204898746545,156.50788805041773,175.45620992451316
5,operational,mean,RS,0.44999999999999996,165.15194800907605,155.72708897426065,174.57680704389145
5,operational,mean,RS,0.525,152.71634299131912,144.0637019218802,161.36898406075804
5,operational,mean,RS,0.6,189.35568104070472,178.54491136001488,200.16645072139457
5,operational,mean,RS,0.6749999999999999,161.85018951940262,152.62470935546116,171.07566968334407
5,operational,mean,RS,0.75,169.91374341482444,160.20917507463207,179.6183117550168
5,operational,mean,RS,0.825,142.08813066902542,133.99038562544726,150.18587571260358
5,operational,mean,RS,0.8999999999999999,143.1637879917434,135.0075068640194,151.32006911946738
5,operational,mean,RS,0.975,143.97048230584176,135.77080240219044,152.17016220949307
5,operational,mean,RS,1.05,173.37837044255033,163.4756016543787,183.28113923072198
5,operational,mean,RS,1.125,163.2220914768446,153.91303761757868,172.53114533611054
5,operational,mean,RS,1.2,161.59705985337334,152.38704607858116,170.8070736281655
5,operational,mean,RS,1.275,153.1903011535323,144.51396936630817,161.8666329407564
5,operational,mean,RS,1.3499999999999999,113.35350295705881,107.07564753670862,119.631358377409
5,operational,mean,RS,1.425,144.172961645657,135.96244203808592,152.3834812532281
5,operational,mean,RS,1.5,137.01023547375937,129.24374811548506,144.77672283203367
5,operational,mean,RS,1.575,123.17898590742806,116.2256965673822,130.13227524747393
5,operational,mean,RS,1.65,137.78930021779803,129.97598618127617,145.6026142543199
5,operational,mean,RS,1.7249999999999999,117.21197463353072,110.68174175921561,123.74220750784582
5,operational,mean,RS,1.7999999999999998,114.9046040366488,108.54744132561936,121.26176674767825
5,operational,mean,RS,1.875,147.99094496971392,139.5798197544735,156.40207018495434
5,operational,mean,RS,1.95,93.71254488416062,88.63645831192977,98.78863145639147
5,operational,mean,RS,2.025,115.52478994641419,109.12026341930378,121.9293164735246
5,operational,mean,RS,2.1,129.82795635766968,122.51266841518586,137.1432443001535
5,operational,mean,RS,2.175,93.71932587598961,88.60335490874307,98.83529684323615
5,operational,mean,RS,2.25,101.68082314754243,96.12676323093845,107.2348830641464
5,operational,mean,RS,2.3249999999999997,78.800363075402,74.77537828482808,82.82534786597593
5,operational,mean,RS,2.4,109.68748029232879,103.71283909888854,115.66212148576903
5,operational,mean,RS,2.475,112.95478520171932,106.73425526119948,119.17531514223916
5,operational,mean,RS,2.55,78.70444810152732,74.63518646347228,82.77370973958236
5,operational,mean,RS,2.625,93.04369886185631,87.95362018107608,98.13377754263655
5,operational,mean,RS,2.6999999999999997,73.95280114882942,70.26169712406102,77.64390517359783
5,operational,mean,RS,2.775,80.11972363222375,75.92668892235702,84.31275834209049
5,operational,mean,RS,2.85,78.53609328211267,74.46169074758605,82.6104958166393
5,operational,mean,RS,2.925,72.92578336759209,69.3181288994505,76.53343783573368
5,operational,mean,RS,3.0,78.32065875142912,74.29997575325099,82.34134174960725
5,operational,mean,RS,3.0749999999999997,77.06214484167289,73.1204800462206,81.00380963712517
5,operational,mean,RS,3.15,71.95671583226436,68.43057439643634,75.48285726809239
5,operational,mean,RS,3.225,74.13783831081997,70.42964482416434,77.8460317974756
5,operational,mean,RS,3.3,76.84659251529054,72.98831004823363,80.70487498234745
5,operational,mean,RS,3.375,69.68567562688638,66.35457198962177,73.01677926415098
5,operational,mean,RS,3.4499999999999997,79.46710240562099,75.31808586291136,83.61611894833062
5,operational,mean,RS,3.525,65.16912153185898,62.211461359584135,68.12678170413382
5,operational,mean,RS,3.5999999999999996,73.04707178205953,69.42577034871856,76.6683732154005
5,operational,mean,RS,3.675,68.72245508722033,65.49768487625008,71.94722529819057
5,operational,mean,RS,3.75,69.75926553704141,66.40762247556856,73.11090859851427
5,operational,mean,RS,3.8249999999999997,66.20249885099538,63.13673484501358,69.26826285697719
5,operational,mean,RS,3.9,63.629541086205776,60.78091274677214,66.47816942563941
5,operational,mean,RS,3.9749999999999996,59.392934118599484,56.7824051334583,62.00346310374067
5,operational,mean,RS,4.05,62.779572869416455,60.013375491844926,65.54577024698798
5,operational,mean,RS,4.125,64.02744065048707,61.19876043201185,66.85612086896228
5,operational,mean,RS,4.2,65.3383700530596,62.40074576042659,68.27599434569262
5,operational,mean,RS,4.2749999999999995,58.24349259378766,55.67352369690653,60.813461490668786
5,operational,mean,RS,4.35,59.503482885330875,56.89778916180197,62.109176608859784
5,operational,mean,RS,4.425,62.80492078431812,59.99854746606746,65.61129410256878
5,operational,mean,RS,4.5,58.53442478329208,55.95871104152031,61.11013852506385
5,operational,mean,RS,4.575,58.26342371683536,55.695856752745165,60.83099068092556
5,operational,mean,RS,4.6499999999999995,48.29053943259347,46.05625388217813,50.524824983008806
5,operational,mean,RS,4.725,65.19469543303123,62.215329488791355,68.1740613772711
5,operational,mean,RS,4.8,55.38504896507798,52.91224256126807,57.85785536888788
5,operational,mean,RS,4.875,50.745796641882905,48.421063704975225,53.070529578790584
5,operational,mean,RS,4.95,60.15576666707969,57.496365696505706,62.81516763765367
5,operational,mean,RS,5.0249999999999995,48.83448809202001,46.57985377212119,51.08912241191883
5,operational,mean,RS,5.1,51.174177075100935,48.83408185496095,53.51427229524092
5,operational,mean,RS,5.175,54.164438519701854,51.73059686331894,56.59828017608477
5,operational,mean,RS,5.25,49.2703409061014,46.999604687109944,51.54107712509286
5,operational,mean,RS,5.325,49.28411239533439,47.0128642873753,51.55536050329348
5,operational,mean,RS,5.3999999999999995,47.72479639405611,45.51195001240927,49.937642775702955
5,operational,mean,RS,5.475,47.72479639405611,45.51195001240927,49.937642775702955
5,operational,mean,RS,5.55,49.618636878717446,47.33505779819667,51.90221595923822
5,operational,mean,RS,5.625,55.164411525428086,52.699426605750396,57.629396445105776
5,operational,mean,RS,5.7,43.27953475416609,41.330966400542565,45.22810310778962
5,operational,mean,RS,5.7749999999999995,41.392009256275635,39.51073072660164,43.27328778594963
5,operational,mean,RS,5.85,44.113749701779284,42.1111386769347,46.11636072662387
5,operational,mean,RS,5.925,44.70493570006083,42.665180153445284,46.744691246676375
5,operational,mean,RS,6.0,44.956318904518675,42.90094303378259,47.01169477525476
5,operational,mean,RS,6.075,43.27953475416619,41.33096640054266,45.22810310778973
5,operational,mean,RS,6.1499999999999995,36.23831714949051,34.53829700280464,37.938337296176385
5,operational,mean,RS,6.225,42.8910226719723,40.956125044983196,44.82592029896141
5,operational,mean,RS,6.3,35.30911203662611,33.63547109797757,36.98275297527465
5,operational,mean,RS,6.375,42.45231559225357,40.53293079189201,44.37170039261513
5,operational,mean,RS,6.45,40.384524301953,38.54124547062825,42.22780313327775
5,operational,mean,RS,6.5249999999999995,33.79308050214428,32.16313230892862,35.42302869535994
5,operational,mean,RS,6.6,35.3844360863706,33.70859088859657,37.06028128414463
5,operational,mean,RS,6.675,37.187013621181805,35.45944871696192,38.91457852540169
5,operational,mean,RS,6.75,43.112880901727564,41.170160050829445,45.055601752625684
5,operational,mean,RS,6.825,39.506819540836666,37.69742583386168,41.31621324781165
5,operational,mean,RS,6.8999999999999995,32.45030957141578,30.854310360930683,34.046308781900876
5,operational,mean,RS,6.975,32.61170044981951,31.012049419192618,34.2113514804464
5,operational,mean,RS,7.05,32.748175150927594,31.145117488204964,34.35123281365023
5,operational,mean,RS,7.125,34.78297661590733,33.1242686859517,36.44168454586296
5,operational,mean,RS,7.199999999999999,37.06588284586955,35.34196885015309,38.78979684158602
5,operational,mean,RS,7.2749999999999995,34.03725715093213,32.40058133839605,35.673932963468204
5,operational,mean,RS,7.35,33.4728739016218,31.85133238017274,35.09441542307087
5,operational,mean,RS,7.425,33.12406196128328,31.51126709304298,34.73685682952358
5,operational,mean,RS,7.5,31.112194488731614,29.608938671278928,32.6154503061843
5,operational,mean,RS,7.574999999999999,32.562719910139535,30.96419990487308,34.16123991540599
5,operational,mean,RS,7.6499999999999995,32.80553104578685,31.20093592580917,34.41012616576453
5,operational,mean,RS,7.725,30.68611507989902,29.201072118394322,32.17115804140372
5,operational,mean,RS,7.8,32.336230184763465,30.74229328116232,33.93016708836461
5,operational,mean,RS,7.875,37.596748912119324,35.85646977224254,39.33702805199611
5,operational,mean,RS,7.949999999999999,28.9394969380806,27.497925032281426,30.381068843879778
5,operational,mean,RS,8.025,31.150268437781843,29.644119496710005,32.65641737885368
5,operational,mean,RS,8.1,30.175965855922698,28.702991786410568,31.648939925434828
5,operational,mean,RS,8.174999999999999,31.486107329736356,29.954705843822335,33.01750881565037
5,operational,mean,RS,8.25,32.81896005582463,31.214013664110734,34.423906447538535
5,operational,mean,RS,8.325,27.339280848475504,25.942087852867335,28.736473844083672
5,operational,mean,RS,8.4,29.67276359001949,28.212322194854494,31.133204985184484
5,operational,mean,RS,8.475,28.270279676490937,26.846978310917134,29.69358104206474
5,operational,mean,RS,8.549999999999999,26.001775902091172,24.646906543177135,27.35664526100521
5,operational,mean,RS,8.625,25.353028855099495,24.021298153679204,26.684759556519786
5,operational,mean,RS,8.7,26.27455840257588,24.910868213570772,27.63824859158099
5,operational,mean,RS,8.775,26.568049840050683,25.194956741245598,27.94114293885577
5,operational,mean,RS,8.85,25.426551550207382,24.091229319352845,26.76187378106192
5,operational,mean,RS,8.924999999999999,25.614782331845962,24.271249296401606,26.958315367290318
5,operational,mean,RS,9.0,27.106167202510356,25.71609463430492,28.496239770715793
5,operational,quantile95,DRO,0.0,853.3945258729741,839.798295977287,866.5835833714368
5,operational,quantile95,DRO,0.075,853.3945258729747,839.7982959772878,866.5835833714374
5,operational,quantile95,DRO,0.15,853.3945258729727,839.7982959772859,866.5835833714357
5,operational,quantile95,DRO,0.22499999999999998,853.3945258729736,839.7982959772867,866.5835833714365
5,operational,quantile95,DRO,0.3,853.3945258729741,839.7982959772871,866.5835833714369
5,operational,quantile95,DRO,0.375,853.3945258729735,839.7982959772867,866.5835833714365
5,operational,quantile95,DRO,0.44999999999999996,853.3945258729742,839.7982959772874,866.583583371437
5,operational,quantile95,DRO,0.525,846.2442773893015,833.0217923786489,859.653295518781
5,operational,quantile95,DRO,0.6,846.2442773893006,833.0217923786479,859.6532955187803
5,operational,quantile95,DRO,0.6749999999999999,846.2442773893011,833.0217923786485,859.6532955187807
5,operational,quantile95,DRO,0.75,846.2442773893009,833.0217923786482,859.6532955187805
5,operational,quantile95,DRO,0.825,846.244277389301,833.0217923786483,859.6532955187805
5,operational,quantile95,DRO,0.8999999999999999,846.2442773893011,833.0217923786485,859.6532955187806
5,operational,quantile95,DRO,0.975,798.3428031775808,793.3699789329805,817.8668558543673
5,operational,quantile95,DRO,1.05,779.8269335718429,771.5787120469479,797.949909519287
5,operational,quantile95,DRO,1.125,779.6454549975907,771.8494565693363,800.2365777901749
5,operational,quantile95,DRO,1.2,760.9611656217185,749.8701165369757,777.9409645085445
5,operational,quantile95,DRO,1.275,728.4729267010403,717.417781027447,744.737888850918
5,operational,quantile95,DRO,1.3499999999999999,709.0005086917045,694.951716493476,722.8227619514284
5,operational,quantile95,DRO,1.425,709.4449867860828,696.8596039586827,724.9836634724747
5,operational,quantile95,DRO,1.5,529.6078267224985,523.0726223882726,536.4586207586052
5,operational,quantile95,DRO,1.575,452.68857626062,446.96136211363165,463.16273548287785
5,operational,quantile95,DRO,1.65,437.64018433010324,427.18991310492714,445.4785726136279
5,operational,quantile95,DRO,1.7249999999999999,236.86906608755913,226.776621189846,246.02579601646687
5,operational,quantile95,DRO,1.7999999999999998,226.4662387292061,218.39761438101954,230.2326581760022
5,operational,quantile95,DRO,1.875,203.66378901204163,199.8448827722649,218.30351190799797
5,operational,quantile95,DRO,1.95,200.78423543823223,193.59118434700372,207.99918683797523
5,operational,quantile95,DRO,2.025,199.40608581319336,192.374500452898,208.05740813584072
5,operational,quantile95,DRO,2.1,190.4045830062112,187.7343591376015,196.95675773358192
5,operational,quantile95,DRO,2.175,188.15201626033485,182.46963375908692,194.3811273730846
5,operational,quantile95,DRO,2.25,180.28715339288271,177.0411612605105,186.7673685138082
5,operational,quantile95,DRO,2.3249999999999997,165.73424640288093,163.72475465306323,168.99768219806202
5,operational,quantile95,DRO,2.4,152.2378103615038,147.10697478108577,153.64056148022135
5,operational,quantile95,DRO,2.475,140.92350469459976,140.02369488556803,142.0114588835974
5,operational,quantile95,DRO,2.55,129.9364186533184,127.77894149232124,132.16933800224078
5,operational,quantile95,DRO,2.625,117.21825757512697,115.2736662883984,119.37718635785124
5,operational,quantile95,DRO,2.6999999999999997,100.93032389608412,98.852978172366,102.57775965206689
5,operational,quantile95,DRO,2.775,92.93460710718774,90.97332530782101,96.93116619370323
5,operational,quantile95,DRO,2.85,92.77522746590311,88.45824472099999,96.24003921640801
5,operational,quantile95,DRO,2.925,86.59955436697433,84.09183196017825,88.26676125531155
5,operational,quantile95,DRO,3.0,66.59912607291128,65.49710450093653,67.49266216629353
5,operational,quantile95,DRO,3.0749999999999997,58.530838057918615,56.93584881185818,60.316576943446606
5,operational,quantile95,DRO,3.15,57.7847588077711,54.34568513554526,59.076263004716196
5,operational,quantile95,DRO,3.225,36.448819941819714,34.1195655819499,38.76542107348711
5,operational,quantile95,DRO,3.3,42.43386078251588,41.767679040440974,43.21151002587159
5,operational,quantile95,DRO,3.375,35.50303941036537,33.786907277474654,37.7648136151295
5,operational,quantile95,DRO,3.4499999999999997,35.503509542078234,33.786907277474654,37.76813838660289
5,operational,quantile95,DRO,3.525,26.002986654942454,25.029087445705162,28.244997576619607
5,operational,quantile95,DRO,3.5999999999999996,24.700151228716226,23.810416956466714,25.700607076975373
5,operational,quantile95,DRO,3.675,24.702170403133778,23.81041695646674,25.726512675142935
5,operational,quantile95,DRO,3.75,22.915768304178123,22.03806494278371,23.554431570856607
5,operational,quantile95,DRO,3.8249999999999997,22.914381994486348,21.955913820880994,23.311206406490836
5,operational,quantile95,DRO,3.9,21.69110207953921,21.3201266511992,22.081462384145812
5,operational,quantile95,DRO,3.9749999999999996,0.0,0.0,0.0
5,operational,quantile95,DRO,4.05,0.0,0.0,0.0
5,operational,quantile95,DRO,4.125,0.0,0.0,0.0
5,operational,quantile95,DRO,4.2,0.0,0.0,0.0
5,operational,quantile95,DRO,4.2749999999999995,0.0,0.0,0.0
5,operational,quantile95,DRO,4.35,0.0,0.0,0.0
5,operational,quantile95,DRO,4.425,0.0,0.0,0.0
5,operational,quantile95,DRO,4.5,0.0,0.0,0.0
5,operational,quantile95,DRO,4.575,0.0,0.0,0.0
5,operational,quantile95,DRO,4.6499999999999995,0.0,0.0,0.0
5,operational,quantile95,DRO,4.725,0.0,0.0,0.0
5,operational,quantile95,DRO,4.8,0.0,0.0,0.0
5,operational,quantile95,DRO,4.875,0.0,0.0,0.0
5,operational,quantile95,DRO,4.95,0.0,0.0,0.0
5,operational,quantile95,DRO,5.0249999999999995,0.0,0.0,0.0
5,operational,quantile95,DRO,5.1,0.0,0.0,0.0
5,operational,quantile95,DRO,5.175,0.0,0.0,0.0
5,operational,quantile95,DRO,5.25,0.0,0.0,0.0
5,operational,quantile95,DRO,5.325,0.0,0.0,0.0
5,operational,quantile95,DRO,5.3999999999999995,0.0,0.0,0.0
5,operational,quantile95,DRO,5.475,0.0,0.0,0.0
5,operational,quantile95,DRO,5.55,0.0,0.0,0.0
5,operational,quantile95,DRO,5.625,0.0,0.0,0.0
5,operational,quantile95,DRO,5.7,0.0,0.0,0.0
5,operational,quantile95,DRO,5.7749999999999995,0.0,0.0,0.0
5,operational,quantile95,DRO,5.85,0.0,0.0,0.0
5,operational,quantile95,DRO,5.925,0.0,0.0,0.0
5,operational,quantile95,DRO,6.0,0.0,0.0,0.0
5,operational,quantile95,DRO,6.075,0.0,0.0,0.0
5,operational,quantile95,DRO,6.1499999999999995,0.0,0.0,0.0
5,operational,quantile95,DRO,6.225,0.0,0.0,0.0
5,operational,quantile95,DRO,6.3,0.0,0.0,0.0
5,operational,quantile95,DRO,6.375,0.0,0.0,0.0
5,operational,quantile95,DRO,6.45,0.0,0.0,0.0
5,operational,quantile95,DRO,6.5249999999999995,0.0,0.0,0.0
5,operational,quantile95,DRO,6.6,0.0,0.0,0.0
5,operational,quantile95,DRO,6.675,0.0,0.0,0.0
5,operational,quantile95,DRO,6.75,0.0,0.0,0.0
5,operational,quantile95,DRO,6.825,0.0,0.0,0.0
5,operational,quantile95,DRO,6.8999999999999995,0.0,0.0,0.0
5,operational,quantile95,DRO,6.975,0.0,0.0,0.0
5,operational,quantile95,DRO,7.05,0.0,0.0,0.0
5,operational,quantile95,DRO,7.125,0.0,0.0,0.0
5,operational,quantile95,DRO,7.199999999999999,0.0,0.0,0.0
5,operational,quantile95,DRO,7.2749999999999995,0.0,0.0,0.0
5,operational,quantile95,DRO,7.35,0.0,0.0,0.0
5,operational,quantile95,DRO,7.425,0.0,0.0,0.0
5,operational,quantile95,DRO,7.5,0.0,0.0,0.0
5,operational,quantile95,DRO,7.574999999999999,0.0,0.0,0.0
5,operational,quantile95,DRO,7.6499999999999995,0.0,0.0,0.0
5,operational,quantile95,DRO,7.725,0.0,0.0,0.0
5,operational,quantile95,DRO,7.8,0.0,0.0,0.0
5,operational,quantile95,DRO,7.875,0.0,0.0,0.0
5,operational,quantile95,DRO,7.949999999999999,0.0,0.0,0.0
5,operational,quantile95,DRO,8.025,0.0,0.0,0.0
5,operational,quantile95,DRO,8.1,0.0,0.0,0.0
5,operational,quantile95,DRO,8.174999999999999,0.0,0.0,0.0
5,operational,quantile95,DRO,8.25,0.0,0.0,0.0
5,operational,quantile95,DRO,8.325,0.0,0.0,0.0
5,operational,quantile95,DRO,8.4,0.0,0.0,0.0
5,operational,quantile95,DRO,8.475,0.0,0.0,0.0
5,operational,quantile95,DRO,8.549999999999999,0.0,0.0,0.0
5,operational,quantile95,DRO,8.625,0.0,0.0,0.0
5,operational,quantile95,DRO,8.7,0.0,0.0,0.0
5,operational,quantile95,DRO,8.775,0.0,0.0,0.0
5,operational,quantile95,DRO,8.85,0.0,0.0,0.0
5,operational,quantile95,DRO,8.924999999999999,0.0,0.0,0.0
5,operational,quantile95,DRO,9.0,0.0,0.0,0.0
5,operational,quantile95,ERM,0.0,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,0.075,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,0.15,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,0.22499999999999998,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,0.3,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,0.375,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,0.44999999999999996,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,0.525,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,0.6,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,0.6749999999999999,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,0.75,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,0.825,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,0.8999999999999999,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,0.975,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,1.05,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,1.125,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,1.2,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,1.275,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,1.3499999999999999,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,1.425,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,1.5,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,1.575,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,1.65,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,1.7249999999999999,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,1.7999999999999998,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,1.875,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,1.95,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,2.025,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,2.1,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,2.175,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,2.25,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,2.3249999999999997,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,2.4,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,2.475,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,2.55,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,2.625,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,2.6999999999999997,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,2.775,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,2.85,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,2.925,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,3.0,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,3.0749999999999997,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,3.15,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,3.225,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,3.3,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,3.375,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,3.4499999999999997,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,3.525,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,3.5999999999999996,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,3.675,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,3.75,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,3.8249999999999997,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,3.9,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,3.9749999999999996,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,4.05,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,4.125,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,4.2,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,4.2749999999999995,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,4.35,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,4.425,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,4.5,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,4.575,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,4.6499999999999995,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,4.725,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,4.8,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,4.875,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,4.95,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,5.0249999999999995,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,5.1,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,5.175,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,5.25,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,5.325,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,5.3999999999999995,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,5.475,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,5.55,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,5.625,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,5.7,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,5.7749999999999995,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,5.85,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,5.925,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,6.0,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,6.075,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,6.1499999999999995,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,6.225,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,6.3,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,6.375,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,6.45,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,6.5249999999999995,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,6.6,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,6.675,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,6.75,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,6.825,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,6.8999999999999995,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,6.975,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,7.05,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,7.125,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,7.199999999999999,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,7.2749999999999995,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,7.35,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,7.425,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,7.5,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,7.574999999999999,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,7.6499999999999995,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,7.725,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,7.8,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,7.875,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,7.949999999999999,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,8.025,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,8.1,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,8.174999999999999,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,8.25,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,8.325,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,8.4,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,8.475,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,8.549999999999999,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,8.625,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,8.7,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,8.775,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,8.85,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,8.924999999999999,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,ERM,9.0,853.3945258729742,839.7982959772872,866.583583371437
5,operational,quantile95,RS,0.0,636.1389637955966,622.3275515945126,645.849103678312
5,operational,quantile95,RS,0.075,673.3104825546183,661.292375957032,687.1234158361059
5,operational,quantile95,RS,0.15,662.9214050457285,651.0110949508337,675.8162058830741
5,operational,quantile95,RS,0.22499999999999998,631.1173482562217,617.2462252456822,639.3303652727659
5,operational,quantile95,RS,0.3,666.8709359791127,654.91964576625,679.956867239147
5,operational,quantile95,RS,0.375,558.7712601568671,550.6519659948115,565.5335848062863
5,operational,quantile95,RS,0.44999999999999996,555.702049940897,547.0388074591267,561.8803149838253
5,operational,quantile95,RS,0.525,497.5646088273825,489.5765426429476,508.15406010777195
5,operational,quantile95,RS,0.6,648.0568110498344,636.0046505363925,660.8758676135582
5,operational,quantile95,RS,0.6749999999999999,542.013314829522,533.7761534638378,546.9335901894484
5,operational,quantile95,RS,0.75,576.1269053211489,567.2508147533628,582.3688753033986
5,operational,quantile95,RS,0.825,454.6507200595899,448.6645733732823,464.99296123080063
5,operational,quantile95,RS,0.8999999999999999,459.4915238663408,453.06738522443817,469.5083100917807
5,operational,quantile95,RS,0.975,463.0652490011538,456.44234748616293,472.84176799693887
5,operational,quantile95,RS,1.05,591.0565920585543,581.9592991533447,596.6610201463411
5,operational,quantile95,RS,1.125,548.4377864023666,539.5350298301548,553.2336883599371
5,operational,quantile95,RS,1.2,540.7550451527917,532.7056377467615,545.7983695722646
5,operational,quantile95,RS,1.275,499.4976415499169,491.38046827661566,509.89440732874243
5,operational,quantile95,RS,1.3499999999999999,321.1688757186616,315.38256700474324,327.6102919706682
5,operational,quantile95,RS,1.425,463.9555785578995,457.28315883599055,473.67223928031177
5,operational,quantile95,RS,1.5,433.6076311006732,421.85022267362257,440.8988137608592
5,operational,quantile95,RS,1.575,369.16808827010783,358.9571680247318,377.8621629666604
5,operational,quantile95,RS,1.65,436.71774256975516,425.8897446288933,444.3634409098688
5,operational,quantile95,RS,1.7249999999999999,339.39325990848135,328.4888921727144,346.22612842696697
5,operational,quantile95,RS,1.7999999999999998,325.1887405904244,320.8179787491746,333.0667855078967
5,operational,quantile95,RS,1.875,479.4310045677653,471.81647980528385,489.35866405701023
5,operational,quantile95,RS,1.95,255.13176661808018,250.95838152854327,270.81650230824187
5,operational,quantile95,RS,2.025,328.93807166728914,324.4290716307517,335.86454246331743
5,operational,quantile95,RS,2.1,399.50266357201156,385.47741435213686,407.42272952574376
5,operational,quantile95,RS,2.175,257.88570889369447,253.15371236350566,272.0231490244062
5,operational,quantile95,RS,2.25,284.0032339845199,269.34867127443704,294.17015930958934
5,operational,quantile95,RS,2.3249999999999997,207.13645581361845,205.98499741178878,222.17916703057122
5,operational,quantile95,RS,2.4,303.3372044088702,296.7517825423327,315.9748143983135
5,operational,quantile95,RS,2.475,314.278574909608,311.8185048909429,324.6812661310173
5,operational,quantile95,RS,2.55,209.1333028216583,203.9063051671761,220.75411160028546
5,operational,quantile95,RS,2.625,259.9141857386313,249.7186020201072,269.397231166705
5,operational,quantile95,RS,2.6999999999999997,199.65462199338904,192.7674244636727,208.48884641994434
5,operational,quantile95,RS,2.775,215.18452782019526,209.15490143493417,221.600043844464
5,operational,quantile95,RS,2.85,206.68115521395376,202.12669098013444,218.93791422420193
5,operational,quantile95,RS,2.925,198.20393095142327,191.36483214163752,204.99659643281646
5,operational,quantile95,RS,3.0,208.5992123625877,203.81062167994102,221.3402693780438
5,operational,quantile95,RS,3.0749999999999997,203.5712670108249,200.40108913368093,219.83345166877723
5,operational,quantile95,RS,3.15,194.7873772640274,189.81411171903468,198.3129603172885
5,operational,quantile95,RS,3.225,201.2932898276724,196.113067257963,209.7381105691562
5,operational,quantile95,RS,3.3,206.0196840692871,200.87377645971637,216.7792008306655
5,operational,quantile95,RS,3.375,188.08643302633007,182.07762610726445,193.26626381069394
5,operational,quantile95,RS,3.4499999999999997,213.0032433470482,204.54607550814055,219.28657769874795
5,operational,quantile95,RS,3.525,174.13132801647862,171.22570068710226,175.85558772212633
5,operational,quantile95,RS,3.5999999999999996,197.4288939119788,193.43236096404146,204.54417473734117
5,operational,quantile95,RS,3.675,183.10818950120682,177.52297006136357,189.24921629690635
5,operational,quantile95,RS,3.75,187.97894605449582,182.05004627683942,194.87784363251143
5,operational,quantile95,RS,3.8249999999999997,176.03503937724838,173.67528503695561,181.47514004866105
5,operational,quantile95,RS,3.9,171.5056912577153,168.48051020520631,172.90326086492428
5,operational,quantile95,RS,3.9749999999999996,159.1621995431145,157.78059033208027,161.70905295396602
5,operational,quantile95,RS,4.05,166.93069485980516,164.69447805876527,170.62675719951636
5,operational,quantile95,RS,4.125,169.04810362358214,167.5174816205017,173.01929121051342
5,operational,quantile95,RS,4.2,173.7537741381388,170.78369778277664,177.8000002767193
5,operational,quantile95,RS,4.2749999999999995,156.53000417779623,155.3144228166286,157.64463967428338
5,operational,quantile95,RS,4.35,159.74199818481617,157.94994617467086,160.7354238627106
5,operational,quantile95,RS,4.425,168.10013748438251,166.67273035898555,172.25395528431162
5,operational,quantile95,RS,4.5,158.0303651759029,157.143988259671,160.3795373247815
5,operational,quantile95,RS,4.575,156.80546490020703,155.62196834894377,158.2937253193576
5,operational,quantile95,RS,4.6499999999999995,135.70410816472804,133.99982833171836,136.5223738129323
5,operational,quantile95,RS,4.725,173.20283621709157,171.60304696177363,176.17278107423982
5,operational,quantile95,RS,4.8,152.24868030382106,148.1199854757428,154.51468764309507
5,operational,quantile95,RS,4.875,139.95204941306315,137.92478759163333,141.48724337730772
5,operational,quantile95,RS,4.95,162.53483534891276,158.44227977559933,165.41347496423705
5,operational,quantile95,RS,5.0249999999999995,136.72694333870916,134.99320204324212,139.73011283911544
5,operational,quantile95,RS,5.1,140.41571752516543,139.5027069694902,142.01145888359736
5,operational,quantile95,RS,5.175,149.88921815617013,146.16449418683138,152.38869449727076
5,operational,quantile95,RS,5.25,137.70774387461697,135.54050717775092,140.46226947494694
5,operational,quantile95,RS,5.325,137.7539225854772,135.56346797517648,140.46226947494688
5,operational,quantile95,RS,5.3999999999999995,132.88926530313762,131.49148956065798,136.06182447072018
5,operational,quantile95,RS,5.475,132.8892653031376,131.49148956065795,136.06182447072015
5,operational,quantile95,RS,5.55,138.80918020478924,136.10365049590536,140.4773336963584
5,operational,quantile95,RS,5.625,152.24868030382115,148.00847820169977,154.51468764309513
5,operational,quantile95,RS,5.7,117.21825757512694,115.27366628839845,119.37718635785103
5,operational,quantile95,RS,5.7749999999999995,112.88348466142214,110.51154567164944,113.8780880820442
5,operational,quantile95,RS,5.85,120.66343357456863,118.26088224823249,122.74853113304378
5,operational,quantile95,RS,5.925,123.2449227747544,120.02957938711904,125.36672223062952
5,operational,quantile95,RS,6.0,124.31227504311614,120.774356572211,126.91235558928113
5,operational,quantile95,RS,6.075,117.21825757512694,115.2736662883984,119.37718635785119
5,operational,quantile95,RS,6.1499999999999995,101.7515299535102,99.57938350899661,102.95780946106925
5,operational,quantile95,RS,6.225,115.92532480123013,113.95678721904031,118.31494257652223
5,operational,quantile95,RS,6.3,100.02286906476952,97.5036337769674,101.68591364982369
5,operational,quantile95,RS,6.375,114.90595698990646,113.12853591816062,117.07592000745971
5,operational,quantile95,RS,6.45,110.17514478111474,108.32238112627778,111.07470972821196
5,operational,quantile95,RS,6.5249999999999995,95.71882021207148,92.88822304589742,98.05284485891255
5,operational,quantile95,RS,6.6,100.05512527232166,98.04219458353717,101.71262487711255
5,operational,quantile95,RS,6.675,102.87920277085675,101.67607931906431,103.56868080372514
5,operational,quantile95,RS,6.75,116.6689052513179,114.7426411356482,118.92585114421495
5,operational,quantile95,RS,6.825,107.30316050955075,106.54991798872145,108.4171176116371
5,operational,quantile95,RS,6.8999999999999995,92.77522746590306,88.78699203214185,96.24003921640804
5,operational,quantile95,RS,6.975,92.9346071071881,89.62102376886061,96.67337206677753
5,operational,quantile95,RS,7.05,92.93460710718792,90.0876566059954,96.93116619370319
5,operational,quantile95,RS,7.125,98.57464216198396,96.07439762547715,100.05855633127062
5,operational,quantile95,RS,7.199999999999999,102.83333807113758,101.67607931906424,103.54807170748185
5,operational,quantile95,RS,7.2749999999999995,96.57379104647211,92.88822304589742,98.2818348366938
5,operational,quantile95,RS,7.35,94.84675411019079,91.8814809609251,96.95219339632435
5,operational,quantile95,RS,7.425,92.9346071071879,90.99521299528723,96.93116619370318
5,operational,quantile95,RS,7.5,86.75983179093978,85.61126599440011,89.12710232274226
5,operational,quantile95,RS,7.574999999999999,92.93460710718796,89.40711143840991,96.24003921640802
5,operational,quantile95,RS,7.6499999999999995,92.93460710718797,90.25353273403745,96.93116619370322
5,operational,quantile95,RS,7.725,85.83779871263134,84.09183196017825,87.83947582254324
5,operational,quantile95,RS,7.8,92.77522746590303,88.45824472099996,96.240039216408
5,operational,quantile95,RS,7.875,102.98463986939295,101.67607931906423,104.17643057897905
5,operational,quantile95,RS,7.949999999999999,82.85484061677657,79.78378069411141,85.45204571423274
5,operational,quantile95,RS,8.025,87.13307566963242,85.84811193481386,89.40729488475438
5,operational,quantile95,RS,8.1,85.04388444281535,83.41786625182681,87.25243236156338
5,operational,quantile95,RS,8.174999999999999,88.53440463073265,86.26311124546805,92.13707735587374
5,operational,quantile95,RS,8.25,92.934607107188,90.29089792893346,96.93116619370329
5,operational,quantile95,RS,8.325,79.74603694343818,78.03792917955262,84.94231064717566
5,operational,quantile95,RS,8.4,83.91386547963971,82.22359604023832,86.54724740647212
5,operational,quantile95,RS,8.475,81.6147282619078,79.40413083462103,85.45204571423274
5,operational,quantile95,RS,8.549999999999999,77.50275526959828,74.97549752426276,79.55104364936012
5,operational,quantile95,RS,8.625,75.81209053462476,74.04330051224319,79.0093641950599
5,operational,quantile95,RS,8.7,79.35103518254546,75.43419770356891,79.85643523520731
5,operational,quantile95,RS,8.775,79.35103518254546,77.56328639426386,82.25573269195239
5,operational,quantile95,RS,8.85,76.22537170317983,74.26706368329766,79.04124582753542
5,operational,quantile95,RS,8.924999999999999,76.96718577128259,74.82026887611102,79.42949466445296
5,operational,quantile95,RS,9.0,79.74603694343811,77.6851508196562,83.38559734574257
5,total,mean,DRO,0.0,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,DRO,0.075,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,DRO,0.15,1358.149201388756,1344.033820714955,1372.2645820625569
5,total,mean,DRO,0.22499999999999998,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,DRO,0.3,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,DRO,0.375,1358.1492013887557,1344.0338207149548,1372.2645820625567
5,total,mean,DRO,0.44999999999999996,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,DRO,0.525,1356.5597675777549,1342.5527810806855,1370.5667540748243
5,total,mean,DRO,0.6,1356.5597675777549,1342.5527810806855,1370.5667540748243
5,total,mean,DRO,0.6749999999999999,1356.5597675777549,1342.5527810806855,1370.5667540748243
5,total,mean,DRO,0.75,1356.5597675777549,1342.5527810806855,1370.5667540748243
5,total,mean,DRO,0.825,1356.5597675777549,1342.5527810806855,1370.5667540748243
5,total,mean,DRO,0.8999999999999999,1356.5597675777549,1342.5527810806855,1370.5667540748243
5,total,mean,DRO,0.975,1349.542391591446,1336.2602327009795,1362.8245504819124
5,total,mean,DRO,1.05,1345.5204291336536,1332.5744509333358,1358.4664073339713
5,total,mean,DRO,1.125,1346.0305206729854,1333.0833963437692,1358.9776450022016
5,total,mean,DRO,1.2,1342.055993822493,1329.449256380173,1354.6627312648131
5,total,mean,DRO,1.275,1337.6559428026908,1325.562668755611,1349.7492168497706
5,total,mean,DRO,1.3499999999999999,1334.9808984264605,1323.218164544788,1346.743632308133
5,total,mean,DRO,1.425,1335.6009703509335,1323.8373205610778,1347.3646201407892
5,total,mean,DRO,1.5,1320.7102932407436,1311.6364711888907,1329.7841152925964
5,total,mean,DRO,1.575,1316.7874936183155,1308.7133824942687,1324.8616047423623
5,total,mean,DRO,1.65,1316.5513222937025,1308.7229253374567,1324.3797192499483
5,total,mean,DRO,1.7249999999999999,1321.8504785620198,1317.1885413324865,1326.5124157915532
5,total,mean,DRO,1.7999999999999998,1324.4790732534802,1320.0968893378051,1328.8612571691554
5,total,mean,DRO,1.875,1331.000405119038,1327.0481355040142,1334.952674734062
5,total,mean,DRO,1.95,1336.869352083191,1333.194009555958,1340.544694610424
5,total,mean,DRO,2.025,1336.9462606494506,1333.2691194177225,1340.6234018811786
5,total,mean,DRO,2.1,1340.7634501781447,1337.2844987542878,1344.2424016020016
5,total,mean,DRO,2.175,1343.759906593394,1340.417011082377,1347.1028021044108
5,total,mean,DRO,2.25,1348.816536386787,1345.6535518444357,1351.9795209291383
5,total,mean,DRO,2.3249999999999997,1363.835681568894,1361.068218504839,1366.603144632949
5,total,mean,DRO,2.4,1401.8945341818142,1399.4426658116151,1404.3464025520132
5,total,mean,DRO,2.475,1400.7163567291568,1398.3680895478622,1403.0646239104515
5,total,mean,DRO,2.55,1414.8969128612387,1412.7496232627645,1417.0442024597128
5,total,mean,DRO,2.625,1424.2607771790083,1422.3122088253847,1426.209345532632
5,total,mean,DRO,2.6999999999999997,1445.7624069771764,1444.0779055789926,1447.4469083753602
5,total,mean,DRO,2.775,1465.7026364308467,1464.0901268358027,1467.3151460258907
5,total,mean,DRO,2.85,1498.2189181678225,1496.6247855669412,1499.8130507687038
5,total,mean,DRO,2.925,1514.1754930908971,1512.6840180189956,1515.6669681627986
5,total,mean,DRO,3.0,1600.4123699295646,1599.2404116336368,1601.5843282254925
5,total,mean,DRO,3.0749999999999997,1638.4112233898807,1637.3667493729558,1639.4556974068055
5,total,mean,DRO,3.15,1673.7357009617315,1672.7038760183875,1674.7675259050754
5,total,mean,DRO,3.225,1757.0893913296977,1756.3344646048533,1757.844318054542
5,total,mean,DRO,3.3,1765.4618381795244,1764.6176296607441,1766.3060466983047
5,total,mean,DRO,3.375,1789.7422104028087,1788.9977524269707,1790.4866683786468
5,total,mean,DRO,3.4499999999999997,1789.9089176046575,1789.1644334022415,1790.6534018070736
5,total,mean,DRO,3.525,1866.198520328193,1865.626447573309,1866.7705930830768
5,total,mean,DRO,3.5999999999999996,1873.2447801853723,1872.702554665961,1873.7870057047835
5,total,mean,DRO,3.675,1873.4113010836513,1872.8687637580063,1873.9538384092964
5,total,mean,DRO,3.75,1878.3142148348902,1877.8195838348126,1878.8088458349678
5,total,mean,DRO,3.8249999999999997,1879.668365477181,1879.1804047680262,1880.1563261863357
5,total,mean,DRO,3.9,1901.1787143483846,1900.7553261734347,1901.6021025233345
5,total,mean,DRO,3.9749999999999996,2000.000000000001,2000.000000000001,2000.000000000001
5,total,mean,DRO,4.05,2000.000000000001,2000.000000000001,2000.000000000001
5,total,mean,DRO,4.125,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,total,mean,DRO,4.2,2000.0,2000.0,2000.0
5,total,mean,DRO,4.2749999999999995,1999.9999999999973,1999.9999999999973,1999.9999999999973
5,total,mean,DRO,4.35,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,total,mean,DRO,4.425,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,total,mean,DRO,4.5,1999.9999999999993,1999.9999999999993,1999.9999999999993
5,total,mean,DRO,4.575,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,total,mean,DRO,4.6499999999999995,2000.0,2000.0,2000.0
5,total,mean,DRO,4.725,2000.0,2000.0,2000.0
5,total,mean,DRO,4.8,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,total,mean,DRO,4.875,2000.0,2000.0,2000.0
5,total,mean,DRO,4.95,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,total,mean,DRO,5.0249999999999995,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,total,mean,DRO,5.1,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,total,mean,DRO,5.175,1999.999999999999,1999.999999999999,1999.999999999999
5,total,mean,DRO,5.25,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,total,mean,DRO,5.325,2000.0,2000.0,2000.0
5,total,mean,DRO,5.3999999999999995,2000.000000000001,2000.000000000001,2000.000000000001
5,total,mean,DRO,5.475,2000.0,2000.0,2000.0
5,total,mean,DRO,5.55,2000.0,2000.0,2000.0
5,total,mean,DRO,5.625,2000.0,2000.0,2000.0
5,total,mean,DRO,5.7,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,total,mean,DRO,5.7749999999999995,2000.0,2000.0,2000.0
5,total,mean,DRO,5.85,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,total,mean,DRO,5.925,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,total,mean,DRO,6.0,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,total,mean,DRO,6.075,2000.0,2000.0,2000.0
5,total,mean,DRO,6.1499999999999995,1999.9999999999968,1999.9999999999968,1999.9999999999968
5,total,mean,DRO,6.225,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,total,mean,DRO,6.3,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,total,mean,DRO,6.375,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,total,mean,DRO,6.45,1999.9999999999902,1999.9999999999902,1999.9999999999902
5,total,mean,DRO,6.5249999999999995,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,total,mean,DRO,6.6,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,total,mean,DRO,6.675,2000.000000000001,2000.000000000001,2000.000000000001
5,total,mean,DRO,6.75,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,total,mean,DRO,6.825,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,total,mean,DRO,6.8999999999999995,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,total,mean,DRO,6.975,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,total,mean,DRO,7.05,1999.9999999999968,1999.9999999999968,1999.9999999999968
5,total,mean,DRO,7.125,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,total,mean,DRO,7.199999999999999,1999.9999999999973,1999.9999999999973,1999.9999999999973
5,total,mean,DRO,7.2749999999999995,2000.0,2000.0,2000.0
5,total,mean,DRO,7.35,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,total,mean,DRO,7.425,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,total,mean,DRO,7.5,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,total,mean,DRO,7.574999999999999,2000.000000000001,2000.000000000001,2000.000000000001
5,total,mean,DRO,7.6499999999999995,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,total,mean,DRO,7.725,2000.0,2000.0,2000.0
5,total,mean,DRO,7.8,1999.9999999999968,1999.9999999999968,1999.9999999999968
5,total,mean,DRO,7.875,1999.9999999999964,1999.9999999999964,1999.9999999999964
5,total,mean,DRO,7.949999999999999,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,total,mean,DRO,8.025,1999.999999999999,1999.999999999999,1999.999999999999
5,total,mean,DRO,8.1,2000.0,2000.0,2000.0
5,total,mean,DRO,8.174999999999999,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,total,mean,DRO,8.25,2000.0,2000.0,2000.0
5,total,mean,DRO,8.325,2000.000000000001,2000.000000000001,2000.000000000001
5,total,mean,DRO,8.4,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,total,mean,DRO,8.475,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,total,mean,DRO,8.549999999999999,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,total,mean,DRO,8.625,1999.9999999999925,1999.9999999999925,1999.9999999999925
5,total,mean,DRO,8.7,2000.0,2000.0,2000.0
5,total,mean,DRO,8.775,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,total,mean,DRO,8.85,2000.0,2000.0,2000.0
5,total,mean,DRO,8.924999999999999,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,total,mean,DRO,9.0,2000.0,2000.0,2000.0
5,total,mean,ERM,0.0,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,0.075,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,0.15,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,0.22499999999999998,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,0.3,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,0.375,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,0.44999999999999996,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,0.525,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,0.6,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,0.6749999999999999,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,0.75,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,0.825,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,0.8999999999999999,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,0.975,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,1.05,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,1.125,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,1.2,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,1.275,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,1.3499999999999999,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,1.425,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,1.5,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,1.575,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,1.65,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,1.7249999999999999,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,1.7999999999999998,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,1.875,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,1.95,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,2.025,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,2.1,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,2.175,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,2.25,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,2.3249999999999997,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,2.4,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,2.475,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,2.55,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,2.625,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,2.6999999999999997,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,2.775,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,2.85,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,2.925,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,3.0,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,3.0749999999999997,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,3.15,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,3.225,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,3.3,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,3.375,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,3.4499999999999997,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,3.525,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,3.5999999999999996,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,3.675,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,3.75,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,3.8249999999999997,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,3.9,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,3.9749999999999996,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,4.05,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,4.125,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,4.2,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,4.2749999999999995,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,4.35,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,4.425,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,4.5,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,4.575,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,4.6499999999999995,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,4.725,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,4.8,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,4.875,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,4.95,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,5.0249999999999995,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,5.1,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,5.175,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,5.25,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,5.325,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,5.3999999999999995,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,5.475,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,5.55,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,5.625,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,5.7,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,5.7749999999999995,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,5.85,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,5.925,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,6.0,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,6.075,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,6.1499999999999995,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,6.225,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,6.3,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,6.375,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,6.45,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,6.5249999999999995,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,6.6,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,6.675,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,6.75,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,6.825,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,6.8999999999999995,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,6.975,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,7.05,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,7.125,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,7.199999999999999,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,7.2749999999999995,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,7.35,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,7.425,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,7.5,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,7.574999999999999,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,7.6499999999999995,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,7.725,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,7.8,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,7.875,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,7.949999999999999,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,8.025,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,8.1,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,8.174999999999999,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,8.25,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,8.325,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,8.4,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,8.475,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,8.549999999999999,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,8.625,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,8.7,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,8.775,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,8.85,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,8.924999999999999,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,ERM,9.0,1358.1492013887562,1344.0338207149553,1372.264582062557
5,total,mean,RS,0.0,1327.120877135526,1316.5232274676048,1337.718526803447
5,total,mean,RS,0.075,1331.3791842722912,1320.16345763456,1342.5949109100225
5,total,mean,RS,0.15,1330.145978024756,1319.0952129730167,1341.1967430764953
5,total,mean,RS,0.22499999999999998,1326.6023725563093,1316.0938886596196,1337.110856452999
5,total,mean,RS,0.3,1330.6061326463473,1319.4927602300334,1341.7195050626613
5,total,mean,RS,0.375,1321.8776773217126,1312.403516384665,1331.3518382587602
5,total,mean,RS,0.44999999999999996,1321.7047379261503,1312.2798788913349,1331.1295969609657
5,total,mean,RS,0.525,1319.9227109302103,1311.2700698607714,1328.5753519996492
5,total,mean,RS,0.6,1328.4663349993032,1317.6555653186133,1339.277104679993
5,total,mean,RS,0.6749999999999999,1321.091642962933,1311.8661627989916,1330.3171231268745
5,total,mean,RS,0.75,1322.7903717202753,1313.085803380083,1332.4949400604676
5,total,mean,RS,0.825,1316.8902600862853,1308.792515042707,1324.9880051298635
5,total,mean,RS,0.8999999999999999,1317.152791700005,1308.996510572281,1325.309072827729
5,total,mean,RS,0.975,1317.3591956697696,1309.1595157661184,1325.558875573421
5,total,mean,RS,1.05,1323.722895180823,1313.8201263926512,1333.6256639689946
5,total,mean,RS,1.125,1321.330263589708,1312.021209730442,1330.639317448974
5,total,mean,RS,1.2,1321.0491786071445,1311.8391648323525,1330.2591923819366
5,total,mean,RS,1.275,1320.0731273193928,1311.3967955321687,1328.749459106617
5,total,mean,RS,1.3499999999999999,1316.5903788318476,1310.3125234114973,1322.868234252198
5,total,mean,RS,1.425,1317.4121234307622,1309.2016038231911,1325.6226430383333
5,total,mean,RS,1.5,1316.409162909367,1308.6426755510927,1324.1756502676415
5,total,mean,RS,1.575,1314.8756724347652,1307.9223830947194,1321.828961774811
5,total,mean,RS,1.65,1316.514973994194,1308.701659957672,1324.3282880307158
5,total,mean,RS,1.7249999999999999,1315.7558131965786,1309.2255803222636,1322.2860460708937
5,total,mean,RS,1.7999999999999998,1316.3851354528442,1310.0279727418147,1322.7422981638738
5,total,mean,RS,1.875,1318.4775292215813,1310.066404006341,1326.8886544368218
5,total,mean,RS,1.95,1319.7284221991085,1314.6523356268776,1324.8045087713394
5,total,mean,RS,2.025,1316.1918507719204,1309.78732424481,1322.5963772990308
5,total,mean,RS,2.1,1315.8836309231249,1308.568342980641,1323.1989188656087
5,total,mean,RS,2.175,1318.95429779511,1313.8383268278635,1324.0702687623566
5,total,mean,RS,2.25,1317.8622378945522,1312.3081779779482,1323.4162978111563
5,total,mean,RS,2.3249999999999997,1330.4737127291392,1326.4487279385653,1334.498697519713
5,total,mean,RS,2.4,1317.9365849072078,1311.9619437137676,1323.911226100648
5,total,mean,RS,2.475,1316.853198767912,1310.6326688273923,1323.0737287084319
5,total,mean,RS,2.55,1328.8267933967948,1324.7575317587398,1332.8960550348497
5,total,mean,RS,2.625,1319.2247941239707,1314.1347154431905,1324.3148728047508
5,total,mean,RS,2.6999999999999997,1336.7274930024776,1333.036388977709,1340.418597027246
5,total,mean,RS,2.775,1326.5155694178302,1322.3225347079635,1330.7086041276968
5,total,mean,RS,2.85,1328.5055976022845,1324.431195067758,1332.5800001368111
5,total,mean,RS,2.925,1338.120569283511,1334.5129148153694,1341.7282237516526
5,total,mean,RS,3.0,1330.0333743368406,1326.0126913386625,1334.0540573350186
5,total,mean,RS,3.0749999999999997,1331.3747561774876,1327.4330913820354,1335.3164209729398
5,total,mean,RS,3.15,1339.6442915032665,1336.1181500674384,1343.1704329390946
5,total,mean,RS,3.225,1336.335048583556,1332.6268550969005,1340.0432420702116
5,total,mean,RS,3.3,1334.2637929715722,1330.4055105045154,1338.122075438629
5,total,mean,RS,3.375,1344.0299701330564,1340.698866495792,1347.361073770321
5,total,mean,RS,3.4499999999999997,1327.221079229937,1323.0720626872273,1331.3700957726467
5,total,mean,RS,3.525,1356.4807994934079,1353.523139321133,1359.4384596656828
5,total,mean,RS,3.5999999999999996,1337.722440108952,1334.101138675611,1341.343741542293
5,total,mean,RS,3.675,1347.3357691447045,1344.1109989337342,1350.5605393556748
5,total,mean,RS,3.75,1343.3738085239856,1340.0221654625127,1346.7254515854586
5,total,mean,RS,3.8249999999999997,1351.646585962339,1348.5808219563573,1354.7123499683207
5,total,mean,RS,3.9,1361.4018888474457,1358.553260508012,1364.2505171868793
5,total,mean,RS,3.9749999999999996,1377.4961507146868,1374.8856217295456,1380.106679699828
5,total,mean,RS,4.05,1366.1679937332933,1363.4017963557217,1368.934191110865
5,total,mean,RS,4.125,1363.722699008826,1360.8940187903509,1366.5513792273014
5,total,mean,RS,4.2,1358.1718326285193,1355.2342083358863,1361.1094569211523
5,total,mean,RS,4.2749999999999995,1384.3974572223185,1381.8274883254373,1386.9674261191997
5,total,mean,RS,4.35,1380.000527719491,1377.394833995962,1382.6062214430199
5,total,mean,RS,4.425,1362.904486025304,1360.0981127070534,1365.7108593435548
5,total,mean,RS,4.5,1386.384161076896,1383.8084473351241,1388.9598748186677
5,total,mean,RS,4.575,1391.3350259406063,1388.767458976516,1393.9025929046966
5,total,mean,RS,4.6499999999999995,1410.174949018678,1407.9406634682628,1412.4092345690933
5,total,mean,RS,4.725,1355.2319526755712,1352.2525867313313,1358.211318619811
5,total,mean,RS,4.8,1399.848604820246,1397.375798416436,1402.321411224056
5,total,mean,RS,4.875,1402.2551117944756,1399.930378857568,1404.5798447313832
5,total,mean,RS,4.95,1370.8954165883972,1368.2360156178233,1373.554817558971
5,total,mean,RS,5.0249999999999995,1408.0621832652394,1405.8075489453406,1410.316817585138
5,total,mean,RS,5.1,1401.2351756660194,1398.8950804458793,1403.5752708861594
5,total,mean,RS,5.175,1401.5805873041988,1399.146745647816,1404.0144289605817
5,total,mean,RS,5.25,1406.5379889748415,1404.26725275585,1408.808725193833
5,total,mean,RS,5.325,1406.490982807808,1404.219734699849,1408.762230915767
5,total,mean,RS,5.3999999999999995,1412.501052222426,1410.2882058407793,1414.713898604073
5,total,mean,RS,5.475,1412.501052222426,1410.2882058407793,1414.713898604073
5,total,mean,RS,5.55,1405.3956341488224,1403.1120550683017,1407.679213229343
5,total,mean,RS,5.625,1400.5904522073656,1398.125467287688,1403.0554371270432
5,total,mean,RS,5.7,1424.2607771790083,1422.3122088253847,1426.209345532632
5,total,mean,RS,5.7749999999999995,1428.192544351522,1426.3112658218479,1430.073822881196
5,total,mean,RS,5.85,1421.3740052757864,1419.3713942509419,1423.376616300631
5,total,mean,RS,5.925,1419.551241961961,1417.5114864153454,1421.5909975085767
5,total,mean,RS,6.0,1418.8211333539664,1416.7657574832303,1420.8765092247024
5,total,mean,RS,6.075,1424.2607771790083,1422.3122088253847,1426.209345532632
5,total,mean,RS,6.1499999999999995,1443.605896705443,1441.9058765587572,1445.3059168521288
5,total,mean,RS,6.225,1424.9958862475244,1423.0609886205352,1426.9307838745135
5,total,mean,RS,6.3,1447.479806721612,1445.8061657829635,1449.1534476602606
5,total,mean,RS,6.375,1425.8677935383264,1423.9484087379649,1427.787178338688
5,total,mean,RS,6.45,1430.7653419264768,1428.922063095152,1432.6086207578016
5,total,mean,RS,6.5249999999999995,1457.7378780986207,1456.1079299054052,1459.3678262918363
5,total,mean,RS,6.6,1447.1158877951004,1445.4400425973265,1448.7917329928744
5,total,mean,RS,6.675,1440.4337871670284,1438.7062222628085,1442.1613520712483
5,total,mean,RS,6.75,1424.571537081317,1422.628816230419,1426.514257932215
5,total,mean,RS,6.825,1433.3496093153608,1431.5402156083858,1435.1590030223358
5,total,mean,RS,6.8999999999999995,1484.8703234814318,1483.2743242709466,1486.466322691917
5,total,mean,RS,6.975,1477.0125360210561,1475.4128849904291,1478.6121870516831
5,total,mean,RS,7.05,1473.073460369836,1471.4704027071134,1474.6765180325588
5,total,mean,RS,7.125,1450.2474685266345,1448.5887605966789,1451.9061764565902
5,total,mean,RS,7.199999999999999,1440.812543102977,1439.0886291072607,1442.5364570986935
5,total,mean,RS,7.2749999999999995,1455.555647577736,1453.9189717651998,1457.1923233902721
5,total,mean,RS,7.35,1460.9893171553879,1459.367775633939,1462.6108586768369
5,total,mean,RS,7.425,1465.5227902219476,1463.9099953537072,1467.135585090188
5,total,mean,RS,7.5,1512.9969418825335,1511.4936860650807,1514.5001976999863
5,total,mean,RS,7.574999999999999,1478.8318562188233,1477.2333362135569,1480.4303762240897
5,total,mean,RS,7.6499999999999995,1471.682061573029,1470.0774664530513,1473.2866566930065
5,total,mean,RS,7.725,1515.041103637492,1513.5560606759873,1516.5261465989965
5,total,mean,RS,7.8,1500.6085756670107,1499.0146387634095,1502.2025125706118
5,total,mean,RS,7.875,1439.2147274902923,1437.4744483504155,1440.955006630169
5,total,mean,RS,7.949999999999999,1521.9808418680439,1520.5392699622446,1523.4224137738431
5,total,mean,RS,8.025,1512.7163717780388,1511.210222836967,1514.2225207191107
5,total,mean,RS,8.1,1516.7918235876411,1515.3188495181291,1518.2647976571532
5,total,mean,RS,8.174999999999999,1510.4177460666,1508.886344580686,1511.9491475525142
5,total,mean,RS,8.25,1471.3691446401658,1469.764198248452,1472.9740910318797
5,total,mean,RS,8.325,1532.0098370689257,1530.6126440733176,1533.4070300645337
5,total,mean,RS,8.4,1518.7237829075173,1517.2633415123523,1520.1842243026822
5,total,mean,RS,8.475,1525.531063161167,1524.1077617955932,1526.9543645267406
5,total,mean,RS,8.549999999999999,1548.729076398411,1547.374207039497,1550.0839457573252
5,total,mean,RS,8.625,1568.4139406377549,1567.0822099363345,1569.7456713391753
5,total,mean,RS,8.7,1543.8242209242605,1542.4605307352554,1545.1879111132657
5,total,mean,RS,8.775,1539.8051025227885,1538.4320094239833,1541.1781956215937
5,total,mean,RS,8.85,1567.7608741468764,1566.425551916022,1569.0961963777308
5,total,mean,RS,8.924999999999999,1559.9003702431005,1558.5568372076561,1561.2439032785448
5,total,mean,RS,9.0,1534.0673305851055,1532.6772580169002,1535.457403153311
5,total,quantile95,DRO,0.0,1954.5920447272301,1940.9958148315432,1967.7811022256928
5,total,quantile95,DRO,0.075,1954.5920447272306,1940.9958148315438,1967.7811022256933
5,total,quantile95,DRO,0.15,1954.5920447272288,1940.995814831542,1967.781102225692
5,total,quantile95,DRO,0.22499999999999998,1954.5920447272297,1940.9958148315427,1967.7811022256924
5,total,quantile95,DRO,0.3,1954.5920447272301,1940.9958148315432,1967.7811022256928
5,total,quantile95,DRO,0.375,1954.5920447272294,1940.9958148315427,1967.7811022256924
5,total,quantile95,DRO,0.44999999999999996,1954.5920447272301,1940.9958148315434,1967.781102225693
5,total,quantile95,DRO,0.525,1948.6335043241693,1935.4110193135168,1962.0425224536489
5,total,quantile95,DRO,0.6,1948.6335043241688,1935.4110193135161,1962.0425224536484
5,total,quantile95,DRO,0.6749999999999999,1948.633504324169,1935.4110193135166,1962.0425224536486
5,total,quantile95,DRO,0.75,1948.6335043241688,1935.4110193135161,1962.0425224536484
5,total,quantile95,DRO,0.825,1948.6335043241688,1935.4110193135164,1962.0425224536484
5,total,quantile95,DRO,0.8999999999999999,1948.6335043241693,1935.4110193135166,1962.0425224536489
5,total,quantile95,DRO,0.975,1908.9983660875469,1904.0255418429467,1928.5224187643335
5,total,quantile95,DRO,1.05,1894.2497099177504,1886.0014883928554,1912.3726858651944
5,total,quantile95,DRO,1.125,1894.0682313434984,1886.2722329152439,1914.6593541360824
5,total,quantile95,DRO,1.2,1879.2236603894494,1868.1326113047066,1896.2034592762755
5,total,quantile95,DRO,1.275,1852.5374077966387,1841.4822621230453,1868.8023699465164
5,total,quantile95,DRO,1.3499999999999999,1836.8561130612366,1822.807320863008,1850.6783663209605
5,total,quantile95,DRO,1.425,1837.3005911556147,1824.7152083282149,1852.8392678420068
5,total,quantile95,DRO,1.5,1690.9253124401203,1684.3901081058943,1697.7761064762271
5,total,quantile95,DRO,1.575,1627.820293414005,1622.0930792670165,1638.2944526362628
5,total,quantile95,DRO,1.65,1616.1491633604935,1605.6988921353172,1623.9875516440181
5,total,quantile95,DRO,1.7249999999999999,1472.189388858058,1462.0969439603448,1481.3461187869657
5,total,quantile95,DRO,1.7999999999999998,1467.8900254286825,1459.821401080496,1471.6564448754787
5,total,quantile95,DRO,1.875,1457.6034749915893,1453.784568751813,1472.2431978875459
5,total,quantile95,DRO,1.95,1463.955160298823,1456.7621092075947,1471.1701116985662
5,total,quantile95,DRO,2.025,1462.577010673784,1455.5454253134887,1471.2283329964314
5,total,quantile95,DRO,2.1,1459.6407410191798,1456.97051715057,1466.1929157465506
5,total,quantile95,DRO,2.175,1462.064675730315,1456.382293229067,1468.2937868430647
5,total,quantile95,DRO,2.25,1461.3762810968735,1458.1302889645015,1467.8564962177993
5,total,quantile95,DRO,2.3249999999999997,1467.8151178105084,1465.8056260606907,1471.0785536056894
5,total,quantile95,DRO,2.4,1499.3400986061383,1494.2092630257202,1500.742849724856
5,total,quantile95,DRO,2.475,1490.2350559469953,1489.3352461379636,1491.323010135993
5,total,quantile95,DRO,2.55,1498.2998990345336,1496.1424218735363,1500.5328183834558
5,total,quantile95,DRO,2.625,1498.199499999969,1496.2549087132404,1500.3584287826934
5,total,quantile95,DRO,2.6999999999999997,1511.0056298800803,1508.9282841563622,1512.653065636063
5,total,quantile95,DRO,2.775,1525.5245014523312,1523.5632196529643,1529.5210605388465
5,total,quantile95,DRO,2.85,1558.6492921349002,1554.3323093899971,1562.114103885405
5,total,quantile95,DRO,2.925,1569.8152825665143,1567.3075601597184,1571.4824894548517
5,total,quantile95,DRO,3.0,1644.786345545043,1643.6843239730683,1645.6798816384253
5,total,quantile95,DRO,3.0749999999999997,1678.780068312741,1677.1850790666804,1680.5658071982689
5,total,quantile95,DRO,3.15,1713.3352625929303,1709.8961889207048,1714.6267667898758
5,total,quantile95,DRO,3.225,1785.2458482090972,1782.9165938492274,1787.5624493407645
5,total,quantile95,DRO,3.3,1796.6459732451228,1795.9797915030479,1797.4236224884785
5,total,quantile95,DRO,3.375,1817.5034692451015,1815.7873371122105,1819.7652434498655
5,total,quantile95,DRO,3.4499999999999997,1817.6699142928362,1815.9533120282324,1819.9345431373608
5,total,quantile95,DRO,3.525,1887.7352047488325,1886.761305539595,1889.9772156705096
5,total,quantile95,DRO,3.5999999999999996,1893.8939476663527,1893.0042133941033,1894.894403514612
5,total,quantile95,DRO,3.675,1894.0664338444026,1893.1746803977355,1895.0907761164117
5,total,quantile95,DRO,3.75,1897.5921184316057,1896.7144150702113,1898.2307816982843
5,total,quantile95,DRO,3.8249999999999997,1899.0000777920125,1898.0416096184072,1899.396902204017
5,total,quantile95,DRO,3.9,1919.7406422720655,1919.3696668437256,1920.131002576672
5,total,quantile95,DRO,3.9749999999999996,2000.0000000000016,2000.0000000000016,2000.0000000000016
5,total,quantile95,DRO,4.05,2000.0000000000014,2000.0000000000014,2000.0000000000014
5,total,quantile95,DRO,4.125,1999.9999999999995,1999.9999999999995,1999.9999999999995
5,total,quantile95,DRO,4.2,2000.0,2000.0,2000.0
5,total,quantile95,DRO,4.2749999999999995,1999.9999999999977,1999.9999999999977,1999.9999999999977
5,total,quantile95,DRO,4.35,1999.9999999999995,1999.9999999999995,1999.9999999999995
5,total,quantile95,DRO,4.425,2000.0000000000005,2000.0000000000005,2000.0000000000005
5,total,quantile95,DRO,4.5,1999.9999999999989,1999.9999999999989,1999.9999999999989
5,total,quantile95,DRO,4.575,2000.0000000000005,2000.0000000000005,2000.0000000000005
5,total,quantile95,DRO,4.6499999999999995,2000.0,2000.0,2000.0
5,total,quantile95,DRO,4.725,2000.0,2000.0,2000.0
5,total,quantile95,DRO,4.8,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,total,quantile95,DRO,4.875,2000.0,2000.0,2000.0
5,total,quantile95,DRO,4.95,1999.999999999999,1999.999999999999,1999.999999999999
5,total,quantile95,DRO,5.0249999999999995,2000.0000000000005,2000.0000000000005,2000.0000000000005
5,total,quantile95,DRO,5.1,2000.000000000001,2000.000000000001,2000.000000000001
5,total,quantile95,DRO,5.175,1999.9999999999984,1999.9999999999984,1999.9999999999984
5,total,quantile95,DRO,5.25,2000.0000000000007,2000.0000000000007,2000.0000000000007
5,total,quantile95,DRO,5.325,2000.0,2000.0,2000.0
5,total,quantile95,DRO,5.3999999999999995,2000.0000000000018,2000.0000000000018,2000.0000000000018
5,total,quantile95,DRO,5.475,2000.0,2000.0,2000.0
5,total,quantile95,DRO,5.55,2000.0,2000.0,2000.0
5,total,quantile95,DRO,5.625,2000.0,2000.0,2000.0
5,total,quantile95,DRO,5.7,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,total,quantile95,DRO,5.7749999999999995,2000.0,2000.0,2000.0
5,total,quantile95,DRO,5.85,2000.0000000000005,2000.0000000000005,2000.0000000000005
5,total,quantile95,DRO,5.925,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,total,quantile95,DRO,6.0,2000.000000000001,2000.000000000001,2000.000000000001
5,total,quantile95,DRO,6.075,2000.0,2000.0,2000.0
5,total,quantile95,DRO,6.1499999999999995,1999.999999999997,1999.999999999997,1999.999999999997
5,total,quantile95,DRO,6.225,2000.0000000000005,2000.0000000000005,2000.0000000000005
5,total,quantile95,DRO,6.3,1999.999999999999,1999.999999999999,1999.999999999999
5,total,quantile95,DRO,6.375,2000.0000000000005,2000.0000000000005,2000.0000000000005
5,total,quantile95,DRO,6.45,1999.9999999999907,1999.9999999999907,1999.9999999999907
5,total,quantile95,DRO,6.5249999999999995,1999.9999999999995,1999.9999999999995,1999.9999999999995
5,total,quantile95,DRO,6.6,1999.9999999999993,1999.9999999999993,1999.9999999999993
5,total,quantile95,DRO,6.675,2000.0000000000018,2000.0000000000018,2000.0000000000018
5,total,quantile95,DRO,6.75,2000.0000000000005,2000.0000000000005,2000.0000000000005
5,total,quantile95,DRO,6.825,2000.0000000000007,2000.0000000000007,2000.0000000000007
5,total,quantile95,DRO,6.8999999999999995,1999.9999999999995,1999.9999999999995,1999.9999999999995
5,total,quantile95,DRO,6.975,1999.999999999999,1999.999999999999,1999.999999999999
5,total,quantile95,DRO,7.05,1999.9999999999973,1999.9999999999973,1999.9999999999973
5,total,quantile95,DRO,7.125,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,total,quantile95,DRO,7.199999999999999,1999.9999999999975,1999.9999999999975,1999.9999999999975
5,total,quantile95,DRO,7.2749999999999995,2000.0,2000.0,2000.0
5,total,quantile95,DRO,7.35,2000.0000000000005,2000.0000000000005,2000.0000000000005
5,total,quantile95,DRO,7.425,1999.9999999999998,1999.9999999999998,1999.9999999999998
5,total,quantile95,DRO,7.5,2000.0000000000005,2000.0000000000005,2000.0000000000005
5,total,quantile95,DRO,7.574999999999999,2000.0000000000018,2000.0000000000018,2000.0000000000018
5,total,quantile95,DRO,7.6499999999999995,2000.0000000000005,2000.0000000000005,2000.0000000000005
5,total,quantile95,DRO,7.725,2000.0,2000.0,2000.0
5,total,quantile95,DRO,7.8,1999.9999999999973,1999.9999999999973,1999.9999999999973
5,total,quantile95,DRO,7.875,1999.999999999996,1999.999999999996,1999.999999999996
5,total,quantile95,DRO,7.949999999999999,1999.999999999999,1999.999999999999,1999.999999999999
5,total,quantile95,DRO,8.025,1999.9999999999984,1999.9999999999984,1999.9999999999984
5,total,quantile95,DRO,8.1,2000.0,2000.0,2000.0
5,total,quantile95,DRO,8.174999999999999,1999.9999999999995,1999.9999999999995,1999.9999999999995
5,total,quantile95,DRO,8.25,2000.0,2000.0,2000.0
5,total,quantile95,DRO,8.325,2000.0000000000014,2000.0000000000014,2000.0000000000014
5,total,quantile95,DRO,8.4,2000.0000000000005,2000.0000000000005,2000.0000000000005
5,total,quantile95,DRO,8.475,1999.999999999999,1999.999999999999,1999.999999999999
5,total,quantile95,DRO,8.549999999999999,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,total,quantile95,DRO,8.625,1999.9999999999918,1999.9999999999918,1999.9999999999918
5,total,quantile95,DRO,8.7,2000.0,2000.0,2000.0
5,total,quantile95,DRO,8.775,2000.000000000001,2000.000000000001,2000.000000000001
5,total,quantile95,DRO,8.85,2000.0,2000.0,2000.0
5,total,quantile95,DRO,8.924999999999999,2000.0000000000002,2000.0000000000002,2000.0000000000002
5,total,quantile95,DRO,9.0,2000.0,2000.0,2000.0
5,total,quantile95,ERM,0.0,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,0.075,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,0.15,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,0.22499999999999998,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,0.3,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,0.375,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,0.44999999999999996,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,0.525,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,0.6,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,0.6749999999999999,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,0.75,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,0.825,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,0.8999999999999999,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,0.975,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,1.05,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,1.125,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,1.2,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,1.275,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,1.3499999999999999,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,1.425,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,1.5,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,1.575,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,1.65,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,1.7249999999999999,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,1.7999999999999998,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,1.875,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,1.95,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,2.025,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,2.1,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,2.175,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,2.25,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,2.3249999999999997,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,2.4,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,2.475,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,2.55,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,2.625,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,2.6999999999999997,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,2.775,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,2.85,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,2.925,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,3.0,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,3.0749999999999997,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,3.15,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,3.225,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,3.3,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,3.375,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,3.4499999999999997,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,3.525,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,3.5999999999999996,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,3.675,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,3.75,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,3.8249999999999997,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,3.9,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,3.9749999999999996,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,4.05,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,4.125,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,4.2,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,4.2749999999999995,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,4.35,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,4.425,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,4.5,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,4.575,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,4.6499999999999995,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,4.725,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,4.8,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,4.875,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,4.95,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,5.0249999999999995,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,5.1,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,5.175,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,5.25,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,5.325,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,5.3999999999999995,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,5.475,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,5.55,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,5.625,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,5.7,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,5.7749999999999995,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,5.85,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,5.925,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,6.0,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,6.075,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,6.1499999999999995,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,6.225,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,6.3,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,6.375,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,6.45,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,6.5249999999999995,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,6.6,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,6.675,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,6.75,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,6.825,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,6.8999999999999995,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,6.975,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,7.05,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,7.125,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,7.199999999999999,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,7.2749999999999995,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,7.35,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,7.425,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,7.5,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,7.574999999999999,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,7.6499999999999995,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,7.725,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,7.8,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,7.875,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,7.949999999999999,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,8.025,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,8.1,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,8.174999999999999,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,8.25,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,8.325,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,8.4,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,8.475,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,8.549999999999999,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,8.625,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,8.7,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,8.775,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,8.85,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,8.924999999999999,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,ERM,9.0,1954.5920447272301,1940.9958148315432,1967.781102225693
5,total,quantile95,RS,0.0,1777.8281149197144,1764.0167027186305,1787.5382548024297
5,total,quantile95,RS,0.075,1807.5825255714274,1795.564418973841,1821.3954588529148
5,total,quantile95,RS,0.15,1799.1574442177089,1787.247134122814,1812.0522450550545
5,total,quantile95,RS,0.22499999999999998,1773.8929557812637,1760.0218327707244,1782.1059727978081
5,total,quantile95,RS,0.3,1802.3603387378735,1790.4090485250106,1815.4462699979076
5,total,quantile95,RS,0.375,1714.6668884911142,1706.5475943290585,1721.4292131405334
5,total,quantile95,RS,0.44999999999999996,1712.2548398579713,1703.591597376201,1718.4331049008995
5,total,quantile95,RS,0.525,1664.7709767662736,1656.7829105818387,1675.360428046663
5,total,quantile95,RS,0.6,1787.1674650084328,1775.115304494991,1799.9865215721566
5,total,quantile95,RS,0.6749999999999999,1701.2547682730524,1693.0176069073682,1706.1750436329787
5,total,quantile95,RS,0.75,1729.0035336265998,1720.1274430588135,1735.2455036088495
5,total,quantile95,RS,0.825,1629.4528494768497,1623.466702790542,1639.7950906480605
5,total,quantile95,RS,0.8999999999999999,1633.4805275746025,1627.0563889327,1643.4973138000425
5,total,quantile95,RS,0.975,1636.4539623650817,1629.8310608500906,1646.2304813608666
5,total,quantile95,RS,1.05,1741.4011167968267,1732.303823891617,1747.0055448846135
5,total,quantile95,RS,1.125,1706.5459585152303,1697.6432019430183,1711.3418604728004
5,total,quantile95,RS,1.2,1700.2071639065628,1692.1577565005327,1705.2504883260358
5,total,quantile95,RS,1.275,1666.3804677157773,1658.263294442476,1676.7772334946028
5,total,quantile95,RS,1.3499999999999999,1524.4057515934505,1518.6194428795322,1530.847167845457
5,total,quantile95,RS,1.425,1637.1947403430047,1630.5223206210956,1646.9114010654168
5,total,quantile95,RS,1.5,1613.0065585362809,1601.2491501092302,1620.2977411964669
5,total,quantile95,RS,1.575,1560.8647747974449,1550.6538545520689,1569.5588494939975
5,total,quantile95,RS,1.65,1615.443416346151,1604.6154184052893,1623.0891146862648
5,total,quantile95,RS,1.7249999999999999,1537.9370984715292,1527.0327307357622,1544.7699669900148
5,total,quantile95,RS,1.7999999999999998,1526.6692720066198,1522.29851016537,1534.5473169240922
5,total,quantile95,RS,1.875,1649.9175888196326,1642.303064057151,1659.8452483088774
5,total,quantile95,RS,1.95,1481.147643933028,1476.974258843491,1496.8323796231898
5,total,quantile95,RS,2.025,1529.6051324927953,1525.096132456258,1536.5316032888238
5,total,quantile95,RS,2.1,1585.558338137467,1571.5330889175923,1593.478404091199
5,total,quantile95,RS,2.175,1483.1206808128152,1478.3886842826264,1497.2581209435268
5,total,quantile95,RS,2.25,1500.18464873153,1485.530086021447,1510.3515740565992
5,total,quantile95,RS,2.3249999999999997,1458.8098054673558,1457.6583470655262,1473.8525166843085
5,total,quantile95,RS,2.4,1511.5863090237492,1505.000887157212,1524.2239190131927
5,total,quantile95,RS,2.475,1518.1769884758007,1515.7169184571355,1528.57967969721
5,total,quantile95,RS,2.55,1459.2556481169256,1454.0286504624432,1470.8764568955528
5,total,quantile95,RS,2.625,1486.095281000746,1475.8996972822217,1495.5783264288195
5,total,quantile95,RS,2.6999999999999997,1462.4293138470373,1455.542116317321,1471.2635382735925
5,total,quantile95,RS,2.775,1461.5803736058017,1455.5507472205409,1467.9958896300707
5,total,quantile95,RS,2.85,1456.6506595341257,1452.0961953003061,1468.9074185443737
5,total,quantile95,RS,2.925,1463.3987168673423,1456.5596180575567,1470.1913823487357
5,total,quantile95,RS,3.0,1460.3119279479993,1455.5233372653527,1473.0529849634554
5,total,quantile95,RS,3.0749999999999997,1457.8838783466394,1454.7137004694955,1474.146063004592
5,total,quantile95,RS,3.15,1462.4749529350295,1457.5016873900368,1466.0005359882907
5,total,quantile95,RS,3.225,1463.4905001004083,1458.3102775306988,1471.935320841892
5,total,quantile95,RS,3.3,1463.4368845255685,1458.290976915998,1474.196401286947
5,total,quantile95,RS,3.375,1462.4307275325002,1456.4219206134344,1467.610558316864
5,total,quantile95,RS,3.4499999999999997,1460.7572201713645,1452.3000523324567,1467.0405545230642
5,total,quantile95,RS,3.525,1465.4430059780275,1462.5373786486512,1467.1672656836752
5,total,quantile95,RS,3.5999999999999996,1462.1042622388713,1458.107729290934,1469.2195430642337
5,total,quantile95,RS,3.675,1461.7215035586912,1456.1362841188477,1467.8625303543909
5,total,quantile95,RS,3.75,1461.59348904144,1455.6645892637837,1468.4923866194556
5,total,quantile95,RS,3.8249999999999997,1461.4791264885919,1459.1193721482991,1466.9192271600048
5,total,quantile95,RS,3.9,1469.278039018955,1466.252857966446,1470.6756086261641
5,total,quantile95,RS,3.9749999999999996,1477.265416139202,1475.8838069281676,1479.8122695500533
5,total,quantile95,RS,4.05,1470.319115723682,1468.082898922642,1474.015178063393
5,total,quantile95,RS,4.125,1468.7433619819212,1467.2127399788408,1472.7145495688526
5,total,quantile95,RS,4.2,1466.5872367135987,1463.6171603582366,1470.633462852179
5,total,quantile95,RS,4.2749999999999995,1482.683968806327,1481.4683874451594,1483.798604302814
5,total,quantile95,RS,4.35,1480.2390430189762,1478.446991008831,1481.2324686968707
5,total,quantile95,RS,4.425,1468.1997027253683,1466.7722955999714,1472.3535205252974
5,total,quantile95,RS,4.5,1485.8801014695068,1484.993724553275,1488.2292736183854
5,total,quantile95,RS,4.575,1489.8770671239781,1488.6935705727149,1491.3653275431284
5,total,quantile95,RS,4.6499999999999995,1497.5885177508126,1495.884237917803,1498.4067833990168
5,total,quantile95,RS,4.725,1463.2400934596315,1461.6403042043135,1466.2100383167797
5,total,quantile95,RS,4.8,1496.7122361589893,1492.5835413309112,1498.9782434982635
5,total,quantile95,RS,4.875,1491.461364565656,1489.434102744226,1492.9965585299005
5,total,quantile95,RS,4.95,1473.2744852702301,1469.1819296969168,1476.1531248855545
5,total,quantile95,RS,5.0249999999999995,1495.9546385119286,1494.2208972164617,1498.957808012335
5,total,quantile95,RS,5.1,1490.4767161160837,1489.5637055604084,1492.0724574745154
5,total,quantile95,RS,5.175,1497.3053669406672,1493.5806429713286,1499.804843281768
5,total,quantile95,RS,5.25,1494.9753919433574,1492.8081552464914,1497.7299175436872
5,total,quantile95,RS,5.325,1494.9607929979506,1492.7703383876499,1497.6691398874202
5,total,quantile95,RS,5.3999999999999995,1497.6655211315074,1496.2677453890278,1500.83808029909
5,total,quantile95,RS,5.475,1497.6655211315074,1496.2677453890278,1500.8380802990898
5,total,quantile95,RS,5.55,1494.5861774748944,1491.8806477660105,1496.2543309664634
5,total,quantile95,RS,5.625,1497.6747209857588,1493.4345188836373,1499.9407283250328
5,total,quantile95,RS,5.7,1498.1994999999692,1496.2549087132409,1500.3584287826934
5,total,quantile95,RS,5.7749999999999995,1499.6840197566685,1497.3120807668956,1500.6786231772905
5,total,quantile95,RS,5.85,1497.923689148576,1495.5211378222398,1500.008786707051
5,total,quantile95,RS,5.925,1498.0912290366548,1494.8758856490194,1500.2130284925297
5,total,quantile95,RS,6.0,1498.177089492564,1494.6391710216587,1500.7771700387289
5,total,quantile95,RS,6.075,1498.199499999969,1496.2549087132404,1500.3584287826934
5,total,quantile95,RS,6.1499999999999995,1509.1191095094628,1506.9469630649492,1510.3253890170217
5,total,quantile95,RS,6.225,1498.030188376782,1496.0616507945922,1500.4198061520742
5,total,quantile95,RS,6.3,1512.1935637497556,1509.6743284619536,1513.8566083348098
5,total,quantile95,RS,6.375,1498.3214349359791,1496.5440138642334,1500.4913979535327
5,total,quantile95,RS,6.45,1500.5559624056386,1498.703198750802,1501.455527352736
5,total,quantile95,RS,6.5249999999999995,1519.6636178085478,1516.8330206423736,1521.9976424553888
5,total,quantile95,RS,6.6,1511.7865769810514,1509.773646292267,1513.4440765858424
5,total,quantile95,RS,6.675,1506.1259763167036,1504.922852864911,1506.8154543495718
5,total,quantile95,RS,6.75,1498.1275614309075,1496.2012973152378,1500.3845073238044
5,total,quantile95,RS,6.825,1501.1459502840748,1500.3927077632454,1502.2599073861613
5,total,quantile95,RS,6.8999999999999995,1545.1952413759188,1541.2070059421576,1548.660053126424
5,total,quantile95,RS,6.975,1537.335442678425,1534.0218593400973,1541.0742076380143
5,total,quantile95,RS,7.05,1533.2598923260964,1530.4129418249038,1537.2564514126118
5,total,quantile95,RS,7.125,1514.039134072711,1511.5388895362044,1515.523048241998
5,total,quantile95,RS,7.199999999999999,1506.5799983282452,1505.4227395761718,1507.2947319645896
5,total,quantile95,RS,7.2749999999999995,1518.092181473276,1514.4066134727013,1519.8002252634976
5,total,quantile95,RS,7.35,1522.363197363957,1519.3979242146913,1524.4686366500905
5,total,quantile95,RS,7.425,1525.3333353678524,1523.3939412559516,1529.3298944543676
5,total,quantile95,RS,7.5,1568.6445791847418,1567.496013388202,1571.0118497165442
5,total,quantile95,RS,7.574999999999999,1539.2037434158717,1535.6762477470936,1542.5091755250917
5,total,quantile95,RS,7.6499999999999995,1531.8111376344302,1529.1300632612797,1535.8076967209456
5,total,quantile95,RS,7.725,1570.1927872702245,1568.4468205177714,1572.1944643801362
5,total,quantile95,RS,7.8,1561.0475729481502,1556.7305902032472,1564.512384698655
5,total,quantile95,RS,7.875,1504.6026184475659,1503.294057897237,1505.794409157152
5,total,quantile95,RS,7.949999999999999,1575.89618554674,1572.825125624075,1578.4933906441963
5,total,quantile95,RS,8.025,1568.6991790098896,1567.414215275071,1570.9733982250116
5,total,quantile95,RS,8.1,1571.659742174534,1570.0337239835453,1573.8682900932818
5,total,quantile95,RS,8.174999999999999,1567.4660433675963,1565.1947499823316,1571.0687160927373
5,total,quantile95,RS,8.25,1531.4847916915294,1528.8410825132748,1535.4813507780445
5,total,quantile95,RS,8.325,1584.4165931638884,1582.708485400003,1589.6128668676258
5,total,quantile95,RS,8.4,1572.9648847971373,1571.274615357736,1575.5982667239696
5,total,quantile95,RS,8.475,1578.8755117465837,1576.6649143192967,1582.7128291989086
5,total,quantile95,RS,8.549999999999999,1600.2300557659182,1597.7027980205826,1602.2783441456802
5,total,quantile95,RS,8.625,1618.8730023172802,1617.1042122948986,1622.0702759777155
5,total,quantile95,RS,8.7,1596.9006977042302,1592.9838602252537,1597.406097756892
5,total,quantile95,RS,8.775,1592.5880878652833,1590.8003390770016,1595.4927853746901
5,total,quantile95,RS,8.85,1618.559694299849,1616.6013862799668,1621.3755684242046
5,total,quantile95,RS,8.924999999999999,1611.2527736825373,1609.1058567873656,1613.7150825757076
5,total,quantile95,RS,9.0,1586.7072003260334,1584.6463142022515,1590.3467607283378
5,transport,mean,DRO,0.0,123.37567079521966,119.8346240535704,126.91671753686893
5,transport,mean,DRO,0.075,123.3756707952197,119.83462405357044,126.91671753686897
5,transport,mean,DRO,0.15,123.37567079521959,119.83462405357032,126.91671753686886
5,transport,mean,DRO,0.22499999999999998,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,DRO,0.3,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,DRO,0.375,123.37567079521963,119.83462405357037,126.9167175368689
5,transport,mean,DRO,0.44999999999999996,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,DRO,0.525,122.84255012036854,119.3092012350251,126.37589900571199
5,transport,mean,DRO,0.6,122.84255012036849,119.30920123502504,126.37589900571193
5,transport,mean,DRO,0.6749999999999999,122.84255012036851,119.30920123502507,126.37589900571196
5,transport,mean,DRO,0.75,122.84255012036851,119.30920123502507,126.37589900571196
5,transport,mean,DRO,0.825,122.84255012036851,119.30920123502507,126.37589900571196
5,transport,mean,DRO,0.8999999999999999,122.8425501203685,119.30920123502506,126.37589900571194
5,transport,mean,DRO,0.975,122.3875213490341,118.8651150907938,125.90992760727441
5,transport,mean,DRO,1.05,120.97054325199026,117.44490477426088,124.49618172971965
5,transport,mean,DRO,1.125,121.48063479132199,117.96333256696906,124.99793701567492
5,transport,mean,DRO,1.2,119.7529399026027,116.23370711394155,123.27217269126386
5,transport,mean,DRO,1.275,118.11294208442894,114.59821020617875,121.62767396267913
5,transport,mean,DRO,1.3499999999999999,116.93719276852717,113.42058474565084,120.4538007914035
5,transport,mean,DRO,1.425,117.55726469300006,114.04571683529117,121.06881255070896
5,transport,mean,DRO,1.5,107.61080958962452,104.13963032602365,111.0819888532254
5,transport,mean,DRO,1.575,101.69344389159191,98.29109039445204,105.09579738873178
5,transport,mean,DRO,1.65,100.58344825694827,97.23139329043885,103.9355032234577
5,transport,mean,DRO,1.7249999999999999,76.28303537245185,73.22438831657708,79.34168242832662
5,transport,mean,DRO,1.7999999999999998,74.35513451018274,71.36518745038794,77.34508156997754
5,transport,mean,DRO,1.875,70.9061846275893,67.975907215247,73.83646203993159
5,transport,mean,DRO,1.95,69.08622955648448,66.19127457293867,71.9811845400303
5,transport,mean,DRO,2.025,69.16313812274427,66.26810412296697,72.05817212252157
5,transport,mean,DRO,2.1,67.76160002040024,64.92533332984524,70.59786671095523
5,transport,mean,DRO,2.175,66.64687845189438,63.843661471346216,69.45009543244255
5,transport,mean,DRO,2.25,65.30017034723602,62.538694040832425,68.06164665363961
5,transport,mean,DRO,2.3249999999999997,61.06164250299807,58.40432770956025,63.71895729643589
5,transport,mean,DRO,2.4,54.7922459371798,52.3403775669809,57.2441143073787
5,transport,mean,DRO,2.475,51.404805476761105,49.056538295466474,53.753072658055736
5,transport,mean,DRO,2.55,46.5334324800235,44.38614288154932,48.68072207849768
5,transport,mean,DRO,2.625,43.27953475416621,41.33096640054267,45.22810310778974
5,transport,mean,DRO,2.6999999999999997,35.68710099318025,34.002599594996575,37.37160239136393
5,transport,mean,DRO,2.775,33.11274208570342,31.500232490659446,34.72525168074739
5,transport,mean,DRO,2.85,32.34485349882522,30.750720897944,33.93898609970645
5,transport,mean,DRO,2.925,30.959764891357125,29.468289819455563,32.451239963258686
5,transport,mean,DRO,3.0,22.225150457432925,21.053192161505137,23.397108753360712
5,transport,mean,DRO,3.0749999999999997,18.16199313505819,17.117519118133423,19.206467151982956
5,transport,mean,DRO,3.15,18.185197176571968,17.15337223322798,19.217022119915956
5,transport,mean,DRO,3.225,8.29236306242058,7.537436337576201,9.04728978726496
5,transport,mean,DRO,3.3,11.24972571691774,10.405517198137517,12.093934235697962
5,transport,mean,DRO,3.375,7.741780568072216,6.997322592234253,8.48623854391018
5,transport,mean,DRO,3.4499999999999997,7.742512853899487,6.998028651483453,8.48699705631552
5,transport,mean,DRO,3.525,4.4663022343030905,3.8942294794192143,5.038374989186967
5,transport,mean,DRO,3.5999999999999996,4.050983747735277,3.5087582283241128,4.593209267146441
5,transport,mean,DRO,3.675,4.0470376423827545,3.504500316737582,4.589574968027927
5,transport,mean,DRO,3.75,3.637864707462046,3.1432337073844487,4.1324957075396425
5,transport,mean,DRO,3.8249999999999997,3.58266967965493,3.0947089705001374,4.0706303888097235
5,transport,mean,DRO,3.9,3.129174155858546,2.7057859809087548,3.552562330808337
5,transport,mean,DRO,3.9749999999999996,0.0,0.0,0.0
5,transport,mean,DRO,4.05,0.0,0.0,0.0
5,transport,mean,DRO,4.125,0.0,0.0,0.0
5,transport,mean,DRO,4.2,0.0,0.0,0.0
5,transport,mean,DRO,4.2749999999999995,0.0,0.0,0.0
5,transport,mean,DRO,4.35,0.0,0.0,0.0
5,transport,mean,DRO,4.425,0.0,0.0,0.0
5,transport,mean,DRO,4.5,0.0,0.0,0.0
5,transport,mean,DRO,4.575,0.0,0.0,0.0
5,transport,mean,DRO,4.6499999999999995,0.0,0.0,0.0
5,transport,mean,DRO,4.725,0.0,0.0,0.0
5,transport,mean,DRO,4.8,0.0,0.0,0.0
5,transport,mean,DRO,4.875,0.0,0.0,0.0
5,transport,mean,DRO,4.95,0.0,0.0,0.0
5,transport,mean,DRO,5.0249999999999995,0.0,0.0,0.0
5,transport,mean,DRO,5.1,0.0,0.0,0.0
5,transport,mean,DRO,5.175,0.0,0.0,0.0
5,transport,mean,DRO,5.25,0.0,0.0,0.0
5,transport,mean,DRO,5.325,0.0,0.0,0.0
5,transport,mean,DRO,5.3999999999999995,0.0,0.0,0.0
5,transport,mean,DRO,5.475,0.0,0.0,0.0
5,transport,mean,DRO,5.55,0.0,0.0,0.0
5,transport,mean,DRO,5.625,0.0,0.0,0.0
5,transport,mean,DRO,5.7,0.0,0.0,0.0
5,transport,mean,DRO,5.7749999999999995,0.0,0.0,0.0
5,transport,mean,DRO,5.85,0.0,0.0,0.0
5,transport,mean,DRO,5.925,0.0,0.0,0.0
5,transport,mean,DRO,6.0,0.0,0.0,0.0
5,transport,mean,DRO,6.075,0.0,0.0,0.0
5,transport,mean,DRO,6.1499999999999995,0.0,0.0,0.0
5,transport,mean,DRO,6.225,0.0,0.0,0.0
5,transport,mean,DRO,6.3,0.0,0.0,0.0
5,transport,mean,DRO,6.375,0.0,0.0,0.0
5,transport,mean,DRO,6.45,0.0,0.0,0.0
5,transport,mean,DRO,6.5249999999999995,0.0,0.0,0.0
5,transport,mean,DRO,6.6,0.0,0.0,0.0
5,transport,mean,DRO,6.675,0.0,0.0,0.0
5,transport,mean,DRO,6.75,0.0,0.0,0.0
5,transport,mean,DRO,6.825,0.0,0.0,0.0
5,transport,mean,DRO,6.8999999999999995,0.0,0.0,0.0
5,transport,mean,DRO,6.975,0.0,0.0,0.0
5,transport,mean,DRO,7.05,0.0,0.0,0.0
5,transport,mean,DRO,7.125,0.0,0.0,0.0
5,transport,mean,DRO,7.199999999999999,0.0,0.0,0.0
5,transport,mean,DRO,7.2749999999999995,0.0,0.0,0.0
5,transport,mean,DRO,7.35,0.0,0.0,0.0
5,transport,mean,DRO,7.425,0.0,0.0,0.0
5,transport,mean,DRO,7.5,0.0,0.0,0.0
5,transport,mean,DRO,7.574999999999999,0.0,0.0,0.0
5,transport,mean,DRO,7.6499999999999995,0.0,0.0,0.0
5,transport,mean,DRO,7.725,0.0,0.0,0.0
5,transport,mean,DRO,7.8,0.0,0.0,0.0
5,transport,mean,DRO,7.875,0.0,0.0,0.0
5,transport,mean,DRO,7.949999999999999,0.0,0.0,0.0
5,transport,mean,DRO,8.025,0.0,0.0,0.0
5,transport,mean,DRO,8.1,0.0,0.0,0.0
5,transport,mean,DRO,8.174999999999999,0.0,0.0,0.0
5,transport,mean,DRO,8.25,0.0,0.0,0.0
5,transport,mean,DRO,8.325,0.0,0.0,0.0
5,transport,mean,DRO,8.4,0.0,0.0,0.0
5,transport,mean,DRO,8.475,0.0,0.0,0.0
5,transport,mean,DRO,8.549999999999999,0.0,0.0,0.0
5,transport,mean,DRO,8.625,0.0,0.0,0.0
5,transport,mean,DRO,8.7,0.0,0.0,0.0
5,transport,mean,DRO,8.775,0.0,0.0,0.0
5,transport,mean,DRO,8.85,0.0,0.0,0.0
5,transport,mean,DRO,8.924999999999999,0.0,0.0,0.0
5,transport,mean,DRO,9.0,0.0,0.0,0.0
5,transport,mean,ERM,0.0,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,0.075,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,0.15,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,0.22499999999999998,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,0.3,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,0.375,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,0.44999999999999996,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,0.525,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,0.6,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,0.6749999999999999,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,0.75,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,0.825,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,0.8999999999999999,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,0.975,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,1.05,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,1.125,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,1.2,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,1.275,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,1.3499999999999999,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,1.425,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,1.5,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,1.575,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,1.65,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,1.7249999999999999,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,1.7999999999999998,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,1.875,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,1.95,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,2.025,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,2.1,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,2.175,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,2.25,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,2.3249999999999997,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,2.4,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,2.475,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,2.55,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,2.625,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,2.6999999999999997,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,2.775,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,2.85,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,2.925,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,3.0,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,3.0749999999999997,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,3.15,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,3.225,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,3.3,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,3.375,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,3.4499999999999997,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,3.525,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,3.5999999999999996,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,3.675,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,3.75,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,3.8249999999999997,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,3.9,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,3.9749999999999996,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,4.05,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,4.125,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,4.2,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,4.2749999999999995,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,4.35,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,4.425,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,4.5,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,4.575,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,4.6499999999999995,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,4.725,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,4.8,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,4.875,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,4.95,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,5.0249999999999995,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,5.1,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,5.175,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,5.25,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,5.325,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,5.3999999999999995,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,5.475,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,5.55,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,5.625,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,5.7,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,5.7749999999999995,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,5.85,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,5.925,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,6.0,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,6.075,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,6.1499999999999995,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,6.225,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,6.3,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,6.375,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,6.45,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,6.5249999999999995,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,6.6,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,6.675,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,6.75,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,6.825,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,6.8999999999999995,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,6.975,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,7.05,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,7.125,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,7.199999999999999,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,7.2749999999999995,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,7.35,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,7.425,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,7.5,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,7.574999999999999,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,7.6499999999999995,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,7.725,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,7.8,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,7.875,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,7.949999999999999,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,8.025,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,8.1,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,8.174999999999999,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,8.25,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,8.325,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,8.4,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,8.475,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,8.549999999999999,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,8.625,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,8.7,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,8.775,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,8.85,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,8.924999999999999,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,ERM,9.0,123.37567079521968,119.83462405357041,126.91671753686894
5,transport,mean,RS,0.0,112.90350641901267,109.40223527618204,116.4047775618433
5,transport,mean,RS,0.075,115.40288872328273,111.90018323461392,118.90559421195154
5,transport,mean,RS,0.15,114.69285768115797,111.19101231391825,118.1947030483977
5,transport,mean,RS,0.22499999999999998,112.58223469220425,109.08095705487182,116.08351232953669
5,transport,mean,RS,0.3,114.95888683531281,111.45680290579008,118.46097076483554
5,transport,mean,RS,0.375,108.89260344505304,105.41149063179998,112.3737162583061
5,transport,mean,RS,0.44999999999999996,108.71935533494151,105.23984597899789,112.19886469088513
5,transport,mean,RS,0.525,106.32484622034512,102.85328792155411,109.79640451913613
5,transport,mean,RS,0.6,113.71247864443191,110.21083932761682,117.214117961247
5,transport,mean,RS,0.6749999999999999,108.05578408800184,104.58288423062208,111.5286839453816
5,transport,mean,RS,0.75,109.7637084359937,106.27296911901739,113.25444775297002
5,transport,mean,RS,0.825,101.86730605274529,98.46207628060546,105.27253582488513
5,transport,mean,RS,0.8999999999999999,102.30054989572952,98.88804990541779,105.71304988604125
5,transport,mean,RS,0.975,102.62821251504927,99.21026921352217,106.04615581657637
5,transport,mean,RS,1.05,110.57640149110782,107.07534826818392,114.07745471403172
5,transport,mean,RS,1.125,108.32613659203541,104.85078071193732,111.8014924721335
5,transport,mean,RS,1.2,108.00742110352658,104.53484653118834,111.47999567586483
5,transport,mean,RS,1.275,106.5192642906598,103.04640582594344,109.99212275537617
5,transport,mean,RS,1.3499999999999999,90.87488565068656,87.64047058665368,94.10930071471945
5,transport,mean,RS,1.425,102.711349694964,99.29200570790414,106.13069368202386
5,transport,mean,RS,1.5,100.18949859629234,96.84602462337803,103.53297256920665
5,transport,mean,RS,1.575,94.36389385831939,91.09746939989745,97.63031831674132
5,transport,mean,RS,1.65,100.48642542855812,97.13643695674826,103.83641390036799
5,transport,mean,RS,1.7249999999999999,92.3078272799446,89.07270760351963,95.54294695636958
5,transport,mean,RS,1.7999999999999998,91.55127793460173,88.32864855726338,94.77390731194008
5,transport,mean,RS,1.875,104.32165402711667,100.87541016736988,107.76789788686345
5,transport,mean,RS,1.95,80.6762720015741,77.56772739234516,83.78481661080305
5,transport,mean,RS,2.025,91.75322653640254,88.52691641709127,94.9795366557138
5,transport,mean,RS,2.1,97.53117203781501,94.23950753321303,100.822836542417
5,transport,mean,RS,2.175,80.42024582678467,77.30476608276895,83.53572557080038
5,transport,mean,RS,2.25,85.06276453684512,81.89737865184081,88.22815042184943
5,transport,mean,RS,2.3249999999999997,72.26273583848929,69.3144053795454,75.21106629743318
5,transport,mean,RS,2.4,89.6152719189038,86.4185153867126,92.812028451095
5,transport,mean,RS,2.475,90.8038339413219,87.5894588588595,94.0182090237843
5,transport,mean,RS,2.55,71.88057644608573,68.93459412314562,74.82655876902584
5,transport,mean,RS,2.625,80.06194790183486,76.93564253252175,83.18825327114796
5,transport,mean,RS,2.6999999999999997,69.2764137355891,66.37775426468843,72.17507320648977
5,transport,mean,RS,2.775,72.54901217075844,69.58939531700871,75.50862902450818
5,transport,mean,RS,2.85,71.68287615945275,68.73824580718095,74.62750651172455
5,transport,mean,RS,2.925,68.626445074629,65.75046258111644,71.50242756814157
5,transport,mean,RS,3.0,71.7898811866277,68.84724355285682,74.73251882039857
5,transport,mean,RS,3.0749999999999997,70.97026178962479,68.03944269910747,73.9010808801421
5,transport,mean,RS,3.15,67.99590231240069,65.14446660165378,70.8473380231476
5,transport,mean,RS,3.225,69.3678988814718,66.4640095517551,72.27178821118851
5,transport,mean,RS,3.3,71.27628043548088,68.34171249843878,74.21084837252299
5,transport,mean,RS,3.375,66.53239018504782,63.73254116113498,69.33223920896066
5,transport,mean,RS,3.4499999999999997,72.17642632577612,69.22178197215204,75.1310706794002
5,transport,mean,RS,3.525,63.64684804919307,60.93338726697666,66.36030883140947
5,transport,mean,RS,3.5999999999999996,68.6698208507425,65.78923924913222,71.55040245235277
5,transport,mean,RS,3.675,66.03022375692369,63.25208230163588,68.8083652122115
5,transport,mean,RS,3.75,66.52491158645576,63.72054898660196,69.32927418630955
5,transport,mean,RS,3.8249999999999997,64.1873477369122,61.4522917643946,66.9224037094298
5,transport,mean,RS,3.9,62.633300695163605,59.94333678821029,65.32326460211692
5,transport,mean,RS,3.9749999999999996,59.30270514883806,56.705988999155444,61.89942129852067
5,transport,mean,RS,4.05,62.16587390973773,59.492575265468,64.83917255400746
5,transport,mean,RS,4.125,63.17098311364066,60.475682838600804,65.86628338868051
5,transport,mean,RS,4.2,63.943926477962215,61.227815004913616,66.66003795101082
5,transport,mean,RS,4.2749999999999995,58.23849470109708,55.66942294244595,60.807566459748216
5,transport,mean,RS,4.35,59.4554825854109,56.857485205939994,62.0534799648818
5,transport,mean,RS,4.425,61.9775733430223,59.30167655685381,64.65347012919078
5,transport,mean,RS,4.5,58.53442478329208,55.95871104152031,61.11013852506385
5,transport,mean,RS,4.575,58.26342371683536,55.695856752745165,60.83099068092556
5,transport,mean,RS,4.6499999999999995,48.29053943259347,46.05625388217813,50.524824983008806
5,transport,mean,RS,4.725,63.56537060996854,60.85142454449806,66.27931667543902
5,transport,mean,RS,4.8,55.38504896507798,52.91224256126807,57.85785536888788
5,transport,mean,RS,4.875,50.745796641882905,48.421063704975225,53.070529578790584
5,transport,mean,RS,4.95,59.868340398745744,57.25137764040996,62.485303157081525
5,transport,mean,RS,5.0249999999999995,48.83448809202001,46.57985377212119,51.08912241191883
5,transport,mean,RS,5.1,51.174177075100935,48.83408185496095,53.51427229524092
5,transport,mean,RS,5.175,54.164438519701854,51.73059686331894,56.59828017608477
5,transport,mean,RS,5.25,49.2703409061014,46.999604687109944,51.54107712509286
5,transport,mean,RS,5.325,49.28411239533439,47.0128642873753,51.55536050329348
5,transport,mean,RS,5.3999999999999995,47.72479639405611,45.51195001240927,49.937642775702955
5,transport,mean,RS,5.475,47.72479639405611,45.51195001240927,49.937642775702955
5,transport,mean,RS,5.55,49.618636878717446,47.33505779819667,51.90221595923822
5,transport,mean,RS,5.625,55.164411525428086,52.699426605750396,57.629396445105776
5,transport,mean,RS,5.7,43.27953475416609,41.330966400542565,45.22810310778962
5,transport,mean,RS,5.7749999999999995,41.392009256275635,39.51073072660164,43.27328778594963
5,transport,mean,RS,5.85,44.113749701779284,42.1111386769347,46.11636072662387
5,transport,mean,RS,5.925,44.70493570006083,42.665180153445284,46.744691246676375
5,transport,mean,RS,6.0,44.956318904518675,42.90094303378259,47.01169477525476
5,transport,mean,RS,6.075,43.27953475416619,41.33096640054266,45.22810310778973
5,transport,mean,RS,6.1499999999999995,36.23831714949051,34.53829700280464,37.938337296176385
5,transport,mean,RS,6.225,42.8910226719723,40.956125044983196,44.82592029896141
5,transport,mean,RS,6.3,35.30911203662611,33.63547109797757,36.98275297527465
5,transport,mean,RS,6.375,42.45231559225357,40.53293079189201,44.37170039261513
5,transport,mean,RS,6.45,40.384524301953,38.54124547062825,42.22780313327775
5,transport,mean,RS,6.5249999999999995,33.79308050214428,32.16313230892862,35.42302869535994
5,transport,mean,RS,6.6,35.3844360863706,33.70859088859657,37.06028128414463
5,transport,mean,RS,6.675,37.187013621181805,35.45944871696192,38.91457852540169
5,transport,mean,RS,6.75,43.112880901727564,41.170160050829445,45.055601752625684
5,transport,mean,RS,6.825,39.506819540836666,37.69742583386168,41.31621324781165
5,transport,mean,RS,6.8999999999999995,32.45030957141578,30.854310360930683,34.046308781900876
5,transport,mean,RS,6.975,32.61170044981951,31.012049419192618,34.2113514804464
5,transport,mean,RS,7.05,32.748175150927594,31.145117488204964,34.35123281365023
5,transport,mean,RS,7.125,34.78297661590733,33.1242686859517,36.44168454586296
5,transport,mean,RS,7.199999999999999,37.06588284586955,35.34196885015309,38.78979684158602
5,transport,mean,RS,7.2749999999999995,34.03725715093213,32.40058133839605,35.673932963468204
5,transport,mean,RS,7.35,33.4728739016218,31.85133238017274,35.09441542307087
5,transport,mean,RS,7.425,33.12406196128328,31.51126709304298,34.73685682952358
5,transport,mean,RS,7.5,31.112194488731614,29.608938671278928,32.6154503061843
5,transport,mean,RS,7.574999999999999,32.562719910139535,30.96419990487308,34.16123991540599
5,transport,mean,RS,7.6499999999999995,32.80553104578685,31.20093592580917,34.41012616576453
5,transport,mean,RS,7.725,30.68611507989902,29.201072118394322,32.17115804140372
5,transport,mean,RS,7.8,32.336230184763465,30.74229328116232,33.93016708836461
5,transport,mean,RS,7.875,37.596748912119324,35.85646977224254,39.33702805199611
5,transport,mean,RS,7.949999999999999,28.9394969380806,27.497925032281426,30.381068843879778
5,transport,mean,RS,8.025,31.150268437781843,29.644119496710005,32.65641737885368
5,transport,mean,RS,8.1,30.175965855922698,28.702991786410568,31.648939925434828
5,transport,mean,RS,8.174999999999999,31.486107329736356,29.954705843822335,33.01750881565037
5,transport,mean,RS,8.25,32.81896005582463,31.214013664110734,34.423906447538535
5,transport,mean,RS,8.325,27.339280848475504,25.942087852867335,28.736473844083672
5,transport,mean,RS,8.4,29.67276359001949,28.212322194854494,31.133204985184484
5,transport,mean,RS,8.475,28.270279676490937,26.846978310917134,29.69358104206474
5,transport,mean,RS,8.549999999999999,26.001775902091172,24.646906543177135,27.35664526100521
5,transport,mean,RS,8.625,25.353028855099495,24.021298153679204,26.684759556519786
5,transport,mean,RS,8.7,26.27455840257588,24.910868213570772,27.63824859158099
5,transport,mean,RS,8.775,26.568049840050683,25.194956741245598,27.94114293885577
5,transport,mean,RS,8.85,25.426551550207382,24.091229319352845,26.76187378106192
5,transport,mean,RS,8.924999999999999,25.614782331845962,24.271249296401606,26.958315367290318
5,transport,mean,RS,9.0,27.106167202510356,25.71609463430492,28.496239770715793
5,transport,quantile95,DRO,0.0,242.1248655244806,239.8433361647529,244.9059886347767
5,transport,quantile95,DRO,0.075,242.1248655244808,239.84333616475305,244.90598863477695
5,transport,quantile95,DRO,0.15,242.12486552448024,239.8433361647525,244.90598863477632
5,transport,quantile95,DRO,0.22499999999999998,242.12486552448055,239.84333616475286,244.90598863477658
5,transport,quantile95,DRO,0.3,242.12486552448058,239.8433361647529,244.90598863477672
5,transport,quantile95,DRO,0.375,242.12486552448044,239.84333616475274,244.90598863477655
5,transport,quantile95,DRO,0.44999999999999996,242.12486552448064,239.84333616475294,244.90598863477675
5,transport,quantile95,DRO,0.525,240.6446231350158,238.04459531107545,243.93403482748295
5,transport,quantile95,DRO,0.6,240.6446231350155,238.0445953110753,243.93403482748286
5,transport,quantile95,DRO,0.6749999999999999,240.6446231350157,238.04459531107545,243.93403482748286
5,transport,quantile95,DRO,0.75,240.64462313501562,238.04459531107543,243.9340348274829
5,transport,quantile95,DRO,0.825,240.64462313501565,238.04459531107543,243.9340348274829
5,transport,quantile95,DRO,0.8999999999999999,240.6446231350156,238.0445953110754,243.93403482748286
5,transport,quantile95,DRO,0.975,241.6579693262246,237.8891675696133,244.9355723513001
5,transport,quantile95,DRO,1.05,238.49281559240532,235.05869552001556,243.98851794958355
5,transport,quantile95,DRO,1.125,239.44450286082082,235.88113012267743,245.466373303006
5,transport,quantile95,DRO,1.2,238.55630712675676,234.78532498726892,242.12531067888278
5,transport,quantile95,DRO,1.275,239.73668993979354,238.16090609147253,241.84618888798707
5,transport,quantile95,DRO,1.3499999999999999,238.55040893898223,235.8347252703754,241.55873687287723
5,transport,quantile95,DRO,1.425,238.5363761835161,235.94692967413707,241.01858441271224
5,transport,quantile95,DRO,1.5,227.56632515274916,224.7404594423146,229.7631770883379
5,transport,quantile95,DRO,1.575,217.19100803142203,214.65077998492976,219.1946351127857
5,transport,quantile95,DRO,1.65,216.6611025671292,214.64170487738988,219.96638324650266
5,transport,quantile95,DRO,1.7249999999999999,195.38877919703077,192.6620193180304,197.04549808676305
5,transport,quantile95,DRO,1.7999999999999998,189.8348940634684,186.21606333254488,193.65762109773996
5,transport,quantile95,DRO,1.875,181.97780180592437,179.75245109389053,187.22288754477194
5,transport,quantile95,DRO,1.95,182.38097712545763,179.50542407474825,186.72545510103936
5,transport,quantile95,DRO,2.025,182.30232662047766,180.07335265576208,186.56850442295396
5,transport,quantile95,DRO,2.1,179.72909087216237,174.15853388636293,181.14334308861586
5,transport,quantile95,DRO,2.175,176.623087233184,174.4870753381949,179.17744400396816
5,transport,quantile95,DRO,2.25,173.21971691218317,170.0112173052122,175.1357948853429
5,transport,quantile95,DRO,2.3249999999999997,163.6112870983536,161.4239396888352,165.8873714044035
5,transport,quantile95,DRO,2.4,152.2378103615038,147.10697478108577,153.64056148022135
5,transport,quantile95,DRO,2.475,140.92350469459976,140.02369488556803,142.0114588835974
5,transport,quantile95,DRO,2.55,129.9364186533184,127.77894149232124,132.16933800224078
5,transport,quantile95,DRO,2.625,117.21825757512697,115.2736662883984,119.37718635785124
5,transport,quantile95,DRO,2.6999999999999997,100.93032389608412,98.852978172366,102.57775965206689
5,transport,quantile95,DRO,2.775,92.93460710718774,90.97332530782101,96.93116619370323
5,transport,quantile95,DRO,2.85,92.77522746590311,88.45824472099999,96.24003921640801
5,transport,quantile95,DRO,2.925,86.59955436697433,84.09183196017825,88.26676125531155
5,transport,quantile95,DRO,3.0,66.59912607291128,65.49710450093653,67.49266216629353
5,transport,quantile95,DRO,3.0749999999999997,58.530838057918615,56.93584881185818,60.316576943446606
5,transport,quantile95,DRO,3.15,57.7847588077711,54.34568513554526,59.076263004716196
5,transport,quantile95,DRO,3.225,36.448819941819714,34.1195655819499,38.76542107348711
5,transport,quantile95,DRO,3.3,42.43386078251588,41.767679040440974,43.21151002587159
5,transport,quantile95,DRO,3.375,35.50303941036537,33.786907277474654,37.7648136151295
5,transport,quantile95,DRO,3.4499999999999997,35.503509542078234,33.786907277474654,37.76813838660289
5,transport,quantile95,DRO,3.525,26.002986654942454,25.029087445705162,28.244997576619607
5,transport,quantile95,DRO,3.5999999999999996,24.700151228716226,23.810416956466714,25.700607076975373
5,transport,quantile95,DRO,3.675,24.702170403133778,23.81041695646674,25.726512675142935
5,transport,quantile95,DRO,3.75,22.915768304178123,22.03806494278371,23.554431570856607
5,transport,quantile95,DRO,3.8249999999999997,22.914381994486348,21.955913820880994,23.311206406490836
5,transport,quantile95,DRO,3.9,21.69110207953921,21.3201266511992,22.081462384145812
5,transport,quantile95,DRO,3.9749999999999996,0.0,0.0,0.0
5,transport,quantile95,DRO,4.05,0.0,0.0,0.0
5,transport,quantile95,DRO,4.125,0.0,0.0,0.0
5,transport,quantile95,DRO,4.2,0.0,0.0,0.0
5,transport,quantile95,DRO,4.2749999999999995,0.0,0.0,0.0
5,transport,quantile95,DRO,4.35,0.0,0.0,0.0
5,transport,quantile95,DRO,4.425,0.0,0.0,0.0
5,transport,quantile95,DRO,4.5,0.0,0.0,0.0
5,transport,quantile95,DRO,4.575,0.0,0.0,0.0
5,transport,quantile95,DRO,4.6499999999999995,0.0,0.0,0.0
5,transport,quantile95,DRO,4.725,0.0,0.0,0.0
5,transport,quantile95,DRO,4.8,0.0,0.0,0.0
5,transport,quantile95,DRO,4.875,0.0,0.0,0.0
5,transport,quantile95,DRO,4.95,0.0,0.0,0.0
5,transport,quantile95,DRO,5.0249999999999995,0.0,0.0,0.0
5,transport,quantile95,DRO,5.1,0.0,0.0,0.0
5,transport,quantile95,DRO,5.175,0.0,0.0,0.0
5,transport,quantile95,DRO,5.25,0.0,0.0,0.0
5,transport,quantile95,DRO,5.325,0.0,0.0,0.0
5,transport,quantile95,DRO,5.3999999999999995,0.0,0.0,0.0
5,transport,quantile95,DRO,5.475,0.0,0.0,0.0
5,transport,quantile95,DRO,5.55,0.0,0.0,0.0
5,transport,quantile95,DRO,5.625,0.0,0.0,0.0
5,transport,quantile95,DRO,5.7,0.0,0.0,0.0
5,transport,quantile95,DRO,5.7749999999999995,0.0,0.0,0.0
5,transport,quantile95,DRO,5.85,0.0,0.0,0.0
5,transport,quantile95,DRO,5.925,0.0,0.0,0.0
5,transport,quantile95,DRO,6.0,0.0,0.0,0.0
5,transport,quantile95,DRO,6.075,0.0,0.0,0.0
5,transport,quantile95,DRO,6.1499999999999995,0.0,0.0,0.0
5,transport,quantile95,DRO,6.225,0.0,0.0,0.0
5,transport,quantile95,DRO,6.3,0.0,0.0,0.0
5,transport,quantile95,DRO,6.375,0.0,0.0,0.0
5,transport,quantile95,DRO,6.45,0.0,0.0,0.0
5,transport,quantile95,DRO,6.5249999999999995,0.0,0.0,0.0
5,transport,quantile95,DRO,6.6,0.0,0.0,0.0
5,transport,quantile95,DRO,6.675,0.0,0.0,0.0
5,transport,quantile95,DRO,6.75,0.0,0.0,0.0
5,transport,quantile95,DRO,6.825,0.0,0.0,0.0
5,transport,quantile95,DRO,6.8999999999999995,0.0,0.0,0.0
5,transport,quantile95,DRO,6.975,0.0,0.0,0.0
5,transport,quantile95,DRO,7.05,0.0,0.0,0.0
5,transport,quantile95,DRO,7.125,0.0,0.0,0.0
5,transport,quantile95,DRO,7.199999999999999,0.0,0.0,0.0
5,transport,quantile95,DRO,7.2749999999999995,0.0,0.0,0.0
5,transport,quantile95,DRO,7.35,0.0,0.0,0.0
5,transport,quantile95,DRO,7.425,0.0,0.0,0.0
5,transport,quantile95,DRO,7.5,0.0,0.0,0.0
5,transport,quantile95,DRO,7.574999999999999,0.0,0.0,0.0
5,transport,quantile95,DRO,7.6499999999999995,0.0,0.0,0.0
5,transport,quantile95,DRO,7.725,0.0,0.0,0.0
5,transport,quantile95,DRO,7.8,0.0,0.0,0.0
5,transport,quantile95,DRO,7.875,0.0,0.0,0.0
5,transport,quantile95,DRO,7.949999999999999,0.0,0.0,0.0
5,transport,quantile95,DRO,8.025,0.0,0.0,0.0
5,transport,quantile95,DRO,8.1,0.0,0.0,0.0
5,transport,quantile95,DRO,8.174999999999999,0.0,0.0,0.0
5,transport,quantile95,DRO,8.25,0.0,0.0,0.0
5,transport,quantile95,DRO,8.325,0.0,0.0,0.0
5,transport,quantile95,DRO,8.4,0.0,0.0,0.0
5,transport,quantile95,DRO,8.475,0.0,0.0,0.0
5,transport,quantile95,DRO,8.549999999999999,0.0,0.0,0.0
5,transport,quantile95,DRO,8.625,0.0,0.0,0.0
5,transport,quantile95,DRO,8.7,0.0,0.0,0.0
5,transport,quantile95,DRO,8.775,0.0,0.0,0.0
5,transport,quantile95,DRO,8.85,0.0,0.0,0.0
5,transport,quantile95,DRO,8.924999999999999,0.0,0.0,0.0
5,transport,quantile95,DRO,9.0,0.0,0.0,0.0
5,transport,quantile95,ERM,0.0,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,0.075,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,0.15,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,0.22499999999999998,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,0.3,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,0.375,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,0.44999999999999996,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,0.525,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,0.6,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,0.6749999999999999,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,0.75,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,0.825,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,0.8999999999999999,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,0.975,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,1.05,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,1.125,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,1.2,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,1.275,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,1.3499999999999999,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,1.425,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,1.5,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,1.575,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,1.65,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,1.7249999999999999,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,1.7999999999999998,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,1.875,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,1.95,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,2.025,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,2.1,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,2.175,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,2.25,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,2.3249999999999997,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,2.4,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,2.475,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,2.55,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,2.625,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,2.6999999999999997,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,2.775,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,2.85,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,2.925,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,3.0,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,3.0749999999999997,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,3.15,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,3.225,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,3.3,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,3.375,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,3.4499999999999997,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,3.525,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,3.5999999999999996,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,3.675,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,3.75,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,3.8249999999999997,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,3.9,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,3.9749999999999996,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,4.05,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,4.125,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,4.2,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,4.2749999999999995,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,4.35,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,4.425,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,4.5,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,4.575,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,4.6499999999999995,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,4.725,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,4.8,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,4.875,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,4.95,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,5.0249999999999995,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,5.1,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,5.175,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,5.25,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,5.325,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,5.3999999999999995,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,5.475,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,5.55,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,5.625,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,5.7,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,5.7749999999999995,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,5.85,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,5.925,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,6.0,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,6.075,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,6.1499999999999995,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,6.225,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,6.3,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,6.375,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,6.45,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,6.5249999999999995,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,6.6,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,6.675,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,6.75,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,6.825,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,6.8999999999999995,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,6.975,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,7.05,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,7.125,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,7.199999999999999,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,7.2749999999999995,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,7.35,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,7.425,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,7.5,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,7.574999999999999,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,7.6499999999999995,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,7.725,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,7.8,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,7.875,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,7.949999999999999,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,8.025,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,8.1,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,8.174999999999999,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,8.25,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,8.325,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,8.4,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,8.475,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,8.549999999999999,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,8.625,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,8.7,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,8.775,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,8.85,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,8.924999999999999,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,ERM,9.0,242.12486552448064,239.84333616475297,244.90598863477678
5,transport,quantile95,RS,0.0,232.54452844137262,228.9082780679019,236.69794124240326
5,transport,quantile95,RS,0.075,233.59690887278947,231.59039600286067,237.51729582731355
5,transport,quantile95,RS,0.15,233.22913186053893,230.8442135440156,235.70354331044638
5,transport,quantile95,RS,0.22499999999999998,230.95619568932514,229.69891057388438,236.2854631080426
5,transport,quantile95,RS,0.3,233.51447266790456,230.95869187585652,236.71617736038465
5,transport,quantile95,RS,0.375,230.72645068385611,228.10868975479457,233.63242901436516
5,transport,quantile95,RS,0.44999999999999996,230.7079667913747,227.28129619275626,232.7196690313855
5,transport,quantile95,RS,0.525,224.0016906443534,220.8500578127574,225.4440934066517
5,transport,quantile95,RS,0.6,233.08896694015806,231.05075775623092,235.13968311314014
5,transport,quantile95,RS,0.6749999999999999,228.91704553996328,227.14280300210638,230.79752415157856
5,transport,quantile95,RS,0.75,230.82520975701382,228.587596703008,233.56213902815657
5,transport,quantile95,RS,0.825,217.2153780432987,214.87878477493862,219.6779034866769
5,transport,quantile95,RS,0.8999999999999999,217.24605524455072,215.6981138560618,220.91423217731165
5,transport,quantile95,RS,0.975,218.30497912175315,216.32872098336188,220.96708970548912
5,transport,quantile95,RS,1.05,230.53523055029265,228.90677789704603,232.257118550735
5,transport,quantile95,RS,1.125,229.83724281015526,227.5710807624449,231.44233083894835
5,transport,quantile95,RS,1.2,228.9284090359786,226.74977493553084,230.6554727943187
5,transport,quantile95,RS,1.275,224.5989292295801,221.37344841751252,225.7158853110004
5,transport,quantile95,RS,1.3499999999999999,207.03208814151367,204.40228599669157,210.11312314391384
5,transport,quantile95,RS,1.425,218.58070872371468,216.46712283210135,220.9786142752952
5,transport,quantile95,RS,1.5,215.98944273337796,214.43593394634044,219.03795841349685
5,transport,quantile95,RS,1.575,210.34547392821813,207.0910811635766,212.76369801254057
5,transport,quantile95,RS,1.65,216.75373974254012,214.78041266829237,219.51052315275044
5,transport,quantile95,RS,1.7249999999999999,206.3987792539606,205.2465540139676,208.6252501413147
5,transport,quantile95,RS,1.7999999999999998,205.40788367366628,205.10370807434668,208.98357316249155
5,transport,quantile95,RS,1.875,220.58047385293452,218.5464590876228,221.61498191839965
5,transport,quantile95,RS,1.95,199.19454663444174,196.56011896346345,202.1865023876532
5,transport,quantile95,RS,2.025,205.52693782944274,205.29104690007193,208.81431621764798
5,transport,quantile95,RS,2.1,214.0400639570391,210.9051834381254,215.86719332415552
5,transport,quantile95,RS,2.175,197.9735093587796,197.15036081536363,201.0697481339074
5,transport,quantile95,RS,2.25,201.98902432957965,198.97024901987461,206.3929683203388
5,transport,quantile95,RS,2.3249999999999997,183.06737918048327,180.5146306778103,186.4059667124001
5,transport,quantile95,RS,2.4,205.0050453305958,203.46904198305782,207.95134902058734
5,transport,quantile95,RS,2.475,205.22889105167107,204.65911147823638,209.08123870529764
5,transport,quantile95,RS,2.55,183.81484961174831,180.94026091585152,187.70005124433055
5,transport,quantile95,RS,2.625,197.07870631133372,194.31594250127444,201.15364364034238
5,transport,quantile95,RS,2.6999999999999997,182.78204302957434,180.3782241472055,186.801103567925
5,transport,quantile95,RS,2.775,186.8189106084836,179.9531630459605,190.30455814166746
5,transport,quantile95,RS,2.85,184.8093655251654,180.92725563452572,187.91983690019154
5,transport,quantile95,RS,2.925,180.5981801241903,177.51256627892823,186.28885510989545
5,transport,quantile95,RS,3.0,183.02151176173015,180.10479648370395,186.72872501236984
5,transport,quantile95,RS,3.0749999999999997,183.01991642519087,179.59805807436797,186.42073763981526
5,transport,quantile95,RS,3.15,180.20051106020114,175.01994603359444,182.94434538717928
5,transport,quantile95,RS,3.225,183.6508549216609,179.56630690302376,185.9450770277499
5,transport,quantile95,RS,3.3,185.04100402042204,183.15393465782577,186.69048538946478
5,transport,quantile95,RS,3.375,175.99095056441834,174.38251557727344,179.0127409004791
5,transport,quantile95,RS,3.4499999999999997,185.27053377149088,179.83355692659939,190.95014331952316
5,transport,quantile95,RS,3.525,169.98676562683886,168.39458825702698,172.83569825265783
5,transport,quantile95,RS,3.5999999999999996,181.57082248813373,176.03138694448157,185.72016900421636
5,transport,quantile95,RS,3.675,175.81914294462206,172.5543341212037,176.42956463734532
5,transport,quantile95,RS,3.75,175.3796599468334,173.92399350844087,179.54095778562458
5,transport,quantile95,RS,3.8249999999999997,172.0066421452224,169.0624964107398,173.00918512538968
5,transport,quantile95,RS,3.9,167.57746809560476,162.40342237428737,169.9789872667385
5,transport,quantile95,RS,3.9749999999999996,159.1621995431145,157.78059033208027,161.70905295396602
5,transport,quantile95,RS,4.05,166.01240302898822,163.09664521858073,168.80928249099082
5,transport,quantile95,RS,4.125,167.44837262732983,165.89578035791394,168.5279605224045
5,transport,quantile95,RS,4.2,170.004504931996,166.98755618587268,172.7281613714648
5,transport,quantile95,RS,4.2749999999999995,156.53000417779623,155.3144228166286,157.64463967428338
5,transport,quantile95,RS,4.35,159.74199818481617,157.94994617467086,160.7354238627106
5,transport,quantile95,RS,4.425,165.9036603155271,162.26502880269373,167.81003193673317
5,transport,quantile95,RS,4.5,158.0303651759029,157.143988259671,160.3795373247815
5,transport,quantile95,RS,4.575,156.80546490020703,155.62196834894377,158.2937253193576
5,transport,quantile95,RS,4.6499999999999995,135.70410816472804,133.99982833171836,136.5223738129323
5,transport,quantile95,RS,4.725,170.03537377542204,166.06003784067178,171.9743713535206
5,transport,quantile95,RS,4.8,152.24868030382106,148.1199854757428,154.51468764309507
5,transport,quantile95,RS,4.875,139.95204941306315,137.92478759163333,141.48724337730772
5,transport,quantile95,RS,4.95,159.5256680138683,157.82123461008317,163.95469021986082
5,transport,quantile95,RS,5.0249999999999995,136.72694333870916,134.99320204324212,139.73011283911544
5,transport,quantile95,RS,5.1,140.41571752516543,139.5027069694902,142.01145888359736
5,transport,quantile95,RS,5.175,149.88921815617013,146.16449418683138,152.38869449727076
5,transport,quantile95,RS,5.25,137.70774387461697,135.54050717775092,140.46226947494694
5,transport,quantile95,RS,5.325,137.7539225854772,135.56346797517648,140.46226947494688
5,transport,quantile95,RS,5.3999999999999995,132.88926530313762,131.49148956065798,136.06182447072018
5,transport,quantile95,RS,5.475,132.8892653031376,131.49148956065795,136.06182447072015
5,transport,quantile95,RS,5.55,138.80918020478924,136.10365049590536,140.4773336963584
5,transport,quantile95,RS,5.625,152.24868030382115,148.00847820169977,154.51468764309513
5,transport,quantile95,RS,5.7,117.21825757512694,115.27366628839845,119.37718635785103
5,transport,quantile95,RS,5.7749999999999995,112.88348466142214,110.51154567164944,113.8780880820442
5,transport,quantile95,RS,5.85,120.66343357456863,118.26088224823249,122.74853113304378
5,transport,quantile95,RS,5.925,123.2449227747544,120.02957938711904,125.36672223062952
5,transport,quantile95,RS,6.0,124.31227504311614,120.774356572211,126.91235558928113
5,transport,quantile95,RS,6.075,117.21825757512694,115.2736662883984,119.37718635785119
5,transport,quantile95,RS,6.1499999999999995,101.7515299535102,99.57938350899661,102.95780946106925
5,transport,quantile95,RS,6.225,115.92532480123013,113.95678721904031,118.31494257652223
5,transport,quantile95,RS,6.3,100.02286906476952,97.5036337769674,101.68591364982369
5,transport,quantile95,RS,6.375,114.90595698990646,113.12853591816062,117.07592000745971
5,transport,quantile95,RS,6.45,110.17514478111474,108.32238112627778,111.07470972821196
5,transport,quantile95,RS,6.5249999999999995,95.71882021207148,92.88822304589742,98.05284485891255
5,transport,quantile95,RS,6.6,100.05512527232166,98.04219458353717,101.71262487711255
5,transport,quantile95,RS,6.675,102.87920277085675,101.67607931906431,103.56868080372514
5,transport,quantile95,RS,6.75,116.6689052513179,114.7426411356482,118.92585114421495
5,transport,quantile95,RS,6.825,107.30316050955075,106.54991798872145,108.4171176116371
5,transport,quantile95,RS,6.8999999999999995,92.77522746590306,88.78699203214185,96.24003921640804
5,transport,quantile95,RS,6.975,92.9346071071881,89.62102376886061,96.67337206677753
5,transport,quantile95,RS,7.05,92.93460710718792,90.0876566059954,96.93116619370319
5,transport,quantile95,RS,7.125,98.57464216198396,96.07439762547715,100.05855633127062
5,transport,quantile95,RS,7.199999999999999,102.83333807113758,101.67607931906424,103.54807170748185
5,transport,quantile95,RS,7.2749999999999995,96.57379104647211,92.88822304589742,98.2818348366938
5,transport,quantile95,RS,7.35,94.84675411019079,91.8814809609251,96.95219339632435
5,transport,quantile95,RS,7.425,92.9346071071879,90.99521299528723,96.93116619370318
5,transport,quantile95,RS,7.5,86.75983179093978,85.61126599440011,89.12710232274226
5,transport,quantile95,RS,7.574999999999999,92.93460710718796,89.40711143840991,96.24003921640802
5,transport,quantile95,RS,7.6499999999999995,92.93460710718797,90.25353273403745,96.93116619370322
5,transport,quantile95,RS,7.725,85.83779871263134,84.09183196017825,87.83947582254324
5,transport,quantile95,RS,7.8,92.77522746590303,88.45824472099996,96.240039216408
5,transport,quantile95,RS,7.875,102.98463986939295,101.67607931906423,104.17643057897905
5,transport,quantile95,RS,7.949999999999999,82.85484061677657,79.78378069411141,85.45204571423274
5,transport,quantile95,RS,8.025,87.13307566963242,85.84811193481386,89.40729488475438
5,transport,quantile95,RS,8.1,85.04388444281535,83.41786625182681,87.25243236156338
5,transport,quantile95,RS,8.174999999999999,88.53440463073265,86.26311124546805,92.13707735587374
5,transport,quantile95,RS,8.25,92.934607107188,90.29089792893346,96.93116619370329
5,transport,quantile95,RS,8.325,79.74603694343818,78.03792917955262,84.94231064717566
5,transport,quantile95,RS,8.4,83.91386547963971,82.22359604023832,86.54724740647212
5,transport,quantile95,RS,8.475,81.6147282619078,79.40413083462103,85.45204571423274
5,transport,quantile95,RS,8.549999999999999,77.50275526959828,74.97549752426276,79.55104364936012
5,transport,quantile95,RS,8.625,75.81209053462476,74.04330051224319,79.0093641950599
5,transport,quantile95,RS,8.7,79.35103518254546,75.43419770356891,79.85643523520731
5,transport,quantile95,RS,8.775,79.35103518254546,77.56328639426386,82.25573269195239
5,transport,quantile95,RS,8.85,76.22537170317983,74.26706368329766,79.04124582753542
5,transport,quantile95,RS,8.924999999999999,76.96718577128259,74.82026887611102,79.42949466445296
5,transport,quantile95,RS,9.0,79.74603694343811,77.6851508196562,83.38559734574257


==> anc/generate_summary_figures.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b8dbec4b",
   "metadata": {},
   "outputs": [],
   "source": [
    "from pathlib import Path\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.ticker import MultipleLocator\n",
    "\n",
    "# Input directory\n",
    "BASE_DIR = Path(\"experimental_data\")\n",
    "\n",
    "files = {\n",
    "    'c=5':  BASE_DIR / \"all_results_long_c5.csv\",\n",
    "    'c=10': BASE_DIR / \"all_results_long_c10.csv\",\n",
    "    'c=20': BASE_DIR / \"all_results_long_c20.csv\",\n",
    "}\n",
    "\n",
    "# Output directory\n",
    "OUT_DIR = BASE_DIR / \"panels_total_bandscale\"\n",
    "OUT_DIR.mkdir(parents=True, exist_ok=True)\n",
    "\n",
    "t_real = 4.0\n",
    "component = 'total'\n",
    "\n",
    "panels = [\n",
    "    ('mean',       'Total - Mean',\n",
    "     'panel_total_mean_band700_c5_c10_c20.pdf', 700, 100),\n",
    "    ('quantile95', 'Total - 95% Quantile',\n",
    "     'panel_total_q95_band900_c5_c10_c20.pdf', 900, 100),\n",
    "]\n",
    "\n",
    "\n",
    "def _plot_total_one(\n",
    "    ax, df_tot_metric, title, c_label,\n",
    "    t_real, y_band, tick_step, pad_ratio=0.02\n",
    "):\n",
    "    k_sorted = np.sort(df_tot_metric['k'].unique())\n",
    "\n",
    "    def series(df, method, col):\n",
    "        sub = df[df['method'] == method].sort_values('k')\n",
    "        return sub[col].to_numpy()\n",
    "\n",
    "    y_dro_c = series(df_tot_metric, 'DRO', 'center')\n",
    "    y_dro_l = series(df_tot_metric, 'DRO', 'lower')\n",
    "    y_dro_u = series(df_tot_metric, 'DRO', 'upper')\n",
    "\n",
    "    y_rs_c = series(df_tot_metric, 'RS', 'center')\n",
    "    y_rs_l = series(df_tot_metric, 'RS', 'lower')\n",
    "    y_rs_u = series(df_tot_metric, 'RS', 'upper')\n",
    "\n",
    "    y_erm_c = series(df_tot_metric, 'ERM', 'center')\n",
    "    y_erm_l = series(df_tot_metric, 'ERM', 'lower')\n",
    "    y_erm_u = series(df_tot_metric, 'ERM', 'upper')\n",
    "\n",
    "    # Confidence bands and center lines\n",
    "    if len(y_dro_c) == len(k_sorted):\n",
    "        ax.fill_between(\n",
    "            k_sorted, y_dro_l, y_dro_u,\n",
    "            color='b', alpha=0.2, linewidth=0\n",
    "        )\n",
    "        ax.plot(\n",
    "            k_sorted, y_dro_c,\n",
    "            'b-', linewidth=1.2, label='DRO'\n",
    "        )\n",
    "\n",
    "    if len(y_rs_c) == len(k_sorted):\n",
    "        ax.fill_between(\n",
    "            k_sorted, y_rs_l, y_rs_u,\n",
    "            color='r', alpha=0.2, linewidth=0\n",
    "        )\n",
    "        ax.plot(\n",
    "            k_sorted, y_rs_c,\n",
    "            'r-', linewidth=1.2, label='RS'\n",
    "        )\n",
    "\n",
    "    if len(y_erm_c) > 0:\n",
    "        erm_center = float(y_erm_c[0])\n",
    "        erm_lower = (\n",
    "            float(y_erm_l[0]) if len(y_erm_l) > 0 else erm_center\n",
    "        )\n",
    "        erm_upper = (\n",
    "            float(y_erm_u[0]) if len(y_erm_u) > 0 else erm_center\n",
    "        )\n",
    "\n",
    "        ax.fill_between(\n",
    "            k_sorted,\n",
    "            [erm_lower] * len(k_sorted),\n",
    "            [erm_upper] * len(k_sorted),\n",
    "            color='g', alpha=0.2, linewidth=0\n",
    "        )\n",
    "        ax.axhline(\n",
    "            y=erm_center,\n",
    "            color='g',\n",
    "            linestyle='-',\n",
    "            linewidth=1.2,\n",
    "            label='ERM'\n",
    "        )\n",
    "\n",
    "    ax.axvline(\n",
    "        x=t_real,\n",
    "        color='k',\n",
    "        linestyle='--',\n",
    "        linewidth=1.5,\n",
    "        label=rf'Real Shift ($t_T={t_real:g}$)'\n",
    "    )\n",
    "\n",
    "    xmin, xmax = ax.get_xlim()\n",
    "    xpad = 0.01 * (xmax - xmin)\n",
    "\n",
    "    ax.text(\n",
    "        t_real + xpad,\n",
    "        0.98,\n",
    "        f\"Real shift:\\n$ t_T={t_real:g}$\",\n",
    "        transform=ax.get_xaxis_transform(),\n",
    "        va='top',\n",
    "        ha='left',\n",
    "        fontsize=11,\n",
    "        linespacing=1.1\n",
    "    )\n",
    "\n",
    "    # Fixed vertical scale with panel-specific location\n",
    "    collect = []\n",
    "    for arr in [\n",
    "        y_dro_c, y_rs_c, y_erm_c,\n",
    "        y_dro_l, y_rs_l, y_erm_l\n",
    "    ]:\n",
    "        if len(arr) > 0:\n",
    "            collect.append(arr)\n",
    "\n",
    "    vals_all = np.concatenate(collect) if collect else np.array([0.0])\n",
    "    vmin = float(np.min(vals_all))\n",
    "\n",
    "    bottom = vmin - pad_ratio * y_band\n",
    "    top = bottom + y_band\n",
    "\n",
    "    ax.set_ylim(bottom, top)\n",
    "    ax.yaxis.set_major_locator(MultipleLocator(tick_step))\n",
    "\n",
    "    ax.set_xlabel('Shift Magnitude', fontsize=12)\n",
    "    ax.set_ylabel('Total Cost', fontsize=12)\n",
    "    ax.set_title(\n",
    "        f'{title}  ($c_i={c_label.split(\"=\")[1]}$)',\n",
    "        fontsize=14\n",
    "    )\n",
    "    ax.grid(True, linestyle='--', alpha=0.7)\n",
    "\n",
    "    if hasattr(ax, \"set_box_aspect\"):\n",
    "        ax.set_box_aspect(3/5)\n",
    "\n",
    "\n",
    "for metric, title, save_name, y_band, tick_step in panels:\n",
    "\n",
    "    fig, axes = plt.subplots(1, 3, figsize=(18, 6))\n",
    "    fig.subplots_adjust(\n",
    "        top=0.83,\n",
    "        bottom=0.12,\n",
    "        left=0.06,\n",
    "        right=0.98,\n",
    "        wspace=0.25\n",
    "    )\n",
    "\n",
    "    axes_map = {\n",
    "        'c=5': axes[0],\n",
    "        'c=10': axes[1],\n",
    "        'c=20': axes[2],\n",
    "    }\n",
    "\n",
    "    handles, labels = None, None\n",
    "\n",
    "    for c_label in ['c=5', 'c=10', 'c=20']:\n",
    "\n",
    "        csv_path = files[c_label]\n",
    "        df = pd.read_csv(csv_path)\n",
    "\n",
    "        df_tm = df[\n",
    "            (df['comp'] == component) &\n",
    "            (df['metric'] == metric)\n",
    "        ].copy()\n",
    "\n",
    "        df_tm.sort_values(['method', 'k'], inplace=True)\n",
    "\n",
    "        ax = axes_map[c_label]\n",
    "\n",
    "        _plot_total_one(\n",
    "            ax,\n",
    "            df_tm,\n",
    "            title,\n",
    "            c_label,\n",
    "            t_real,\n",
    "            y_band=y_band,\n",
    "            tick_step=tick_step\n",
    "        )\n",
    "\n",
    "        if handles is None:\n",
    "            handles, labels = ax.get_legend_handles_labels()\n",
    "\n",
    "    fig.legend(\n",
    "        handles,\n",
    "        labels,\n",
    "        loc='upper center',\n",
    "        ncol=4,\n",
    "        frameon=True,\n",
    "        fancybox=True,\n",
    "        fontsize=11\n",
    "    )\n",
    "\n",
    "    fig.savefig(\n",
    "        OUT_DIR / save_name,\n",
    "        bbox_inches='tight'\n",
    "    )\n",
    "\n",
    "    plt.close(fig)\n",
    "\n",
    "print(f\"Saved panels to: {OUT_DIR}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1f0e636d",
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "\n",
    "from pathlib import Path\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# Input files\n",
    "BASE_DIR = Path(\"experimental_data\")\n",
    "\n",
    "files = {\n",
    "    'c=5':  BASE_DIR / \"all_results_long_c5.csv\",\n",
    "    'c=10': BASE_DIR / \"all_results_long_c10.csv\",\n",
    "    'c=20': BASE_DIR / \"all_results_long_c20.csv\",\n",
    "}\n",
    "\n",
    "# Output directory\n",
    "OUT_DIR = BASE_DIR / \"additional_panels_initial_operational\"\n",
    "OUT_DIR.mkdir(parents=True, exist_ok=True)\n",
    "\n",
    "COMPONENT_LEFT = 'Initial'\n",
    "COMPONENT_RIGHT = 'Operational'\n",
    "\n",
    "PANELS = [\n",
    "    ('mean',       'Mean'),\n",
    "    ('quantile95', '95% Quantile'),\n",
    "]\n",
    "\n",
    "LINEWIDTH = 2.0\n",
    "BAND_ALPHA = 0.22\n",
    "ERM_ALPHA = 0.16\n",
    "T_REAL = 4.0\n",
    "ANNOT_FONTS = 11\n",
    "\n",
    "\n",
    "def normalize_cols(df: pd.DataFrame) -> pd.DataFrame:\n",
    "    colmap = {}\n",
    "\n",
    "    if 'comp' in df.columns:\n",
    "        colmap['comp'] = 'component'\n",
    "    if 'center' in df.columns:\n",
    "        colmap['center'] = 'value'\n",
    "    if 'lower' in df.columns:\n",
    "        colmap['lower'] = 'lower'\n",
    "    if 'upper' in df.columns:\n",
    "        colmap['upper'] = 'upper'\n",
    "    if 'c' in df.columns:\n",
    "        colmap['c'] = 'c'\n",
    "\n",
    "    return df.rename(columns=colmap)\n",
    "\n",
    "\n",
    "def get_series_for(df_long, component: str, metric: str):\n",
    "    df = normalize_cols(df_long).copy()\n",
    "\n",
    "    df['_component'] = (\n",
    "        df['component'].astype(str).str.strip().str.lower()\n",
    "    )\n",
    "    df['_metric'] = (\n",
    "        df['metric'].astype(str).str.strip().str.lower()\n",
    "    )\n",
    "\n",
    "    key_comp = component.strip().lower()\n",
    "    key_met = metric.strip().lower()\n",
    "\n",
    "    sub = df[\n",
    "        (df['_component'] == key_comp) &\n",
    "        (df['_metric'] == key_met)\n",
    "    ].copy()\n",
    "\n",
    "    if sub.empty:\n",
    "        return None, {}\n",
    "\n",
    "    k_sorted = np.sort(sub['k'].unique())\n",
    "\n",
    "    def build_for_method(meth):\n",
    "        ss = sub[sub['method'].str.upper() == meth].copy()\n",
    "        ss = ss[['k', 'value', 'lower', 'upper']].sort_values('k')\n",
    "\n",
    "        grid = pd.DataFrame({'k': k_sorted})\n",
    "        ss = grid.merge(ss, on='k', how='left')\n",
    "\n",
    "        y = ss['value'].to_numpy(dtype=float)\n",
    "        ylo = ss['lower'].to_numpy(dtype=float)\n",
    "        yhi = ss['upper'].to_numpy(dtype=float)\n",
    "\n",
    "        return y, ylo, yhi\n",
    "\n",
    "    series = {\n",
    "        'DRO': build_for_method('DRO'),\n",
    "        'RS': build_for_method('RS'),\n",
    "        'ERM': build_for_method('ERM'),\n",
    "    }\n",
    "\n",
    "    return k_sorted, series\n",
    "\n",
    "\n",
    "def fill_band(ax, x, lo, hi, color, alpha):\n",
    "    if lo is None or hi is None:\n",
    "        return\n",
    "\n",
    "    mask = ~(np.isnan(lo) | np.isnan(hi))\n",
    "\n",
    "    if mask.any():\n",
    "        ax.fill_between(\n",
    "            x[mask],\n",
    "            lo[mask],\n",
    "            hi[mask],\n",
    "            color=color,\n",
    "            alpha=alpha,\n",
    "            linewidth=0\n",
    "        )\n",
    "\n",
    "\n",
    "def plot_one(\n",
    "    ax,\n",
    "    df_long,\n",
    "    component: str,\n",
    "    metric: str,\n",
    "    title_suffix: str,\n",
    "    ylabel_text: str\n",
    "):\n",
    "    ret = get_series_for(df_long, component, metric)\n",
    "\n",
    "    if ret[0] is None:\n",
    "        ax.set_visible(False)\n",
    "        return\n",
    "\n",
    "    k_sorted, series = ret\n",
    "\n",
    "    # Confidence bands\n",
    "    fill_band(\n",
    "        ax, k_sorted,\n",
    "        series['DRO'][1], series['DRO'][2],\n",
    "        color='b', alpha=BAND_ALPHA\n",
    "    )\n",
    "\n",
    "    fill_band(\n",
    "        ax, k_sorted,\n",
    "        series['RS'][1], series['RS'][2],\n",
    "        color='r', alpha=BAND_ALPHA\n",
    "    )\n",
    "\n",
    "    # Center lines\n",
    "    ax.plot(\n",
    "        k_sorted,\n",
    "        series['DRO'][0],\n",
    "        'b-',\n",
    "        linewidth=LINEWIDTH,\n",
    "        label='DRO'\n",
    "    )\n",
    "\n",
    "    ax.plot(\n",
    "        k_sorted,\n",
    "        series['RS'][0],\n",
    "        'r-',\n",
    "        linewidth=LINEWIDTH,\n",
    "        label='RS'\n",
    "    )\n",
    "\n",
    "    # ERM\n",
    "    y_erm, ylo_erm, yhi_erm = series['ERM']\n",
    "\n",
    "    if np.isfinite(y_erm).any():\n",
    "        base = y_erm[~np.isnan(y_erm)]\n",
    "\n",
    "        if base.size > 0:\n",
    "            ax.axhline(\n",
    "                y=base[0],\n",
    "                color='g',\n",
    "                linestyle='-',\n",
    "                linewidth=LINEWIDTH,\n",
    "                label='ERM'\n",
    "            )\n",
    "\n",
    "    fill_band(\n",
    "        ax,\n",
    "        k_sorted,\n",
    "        ylo_erm,\n",
    "        yhi_erm,\n",
    "        color='g',\n",
    "        alpha=ERM_ALPHA\n",
    "    )\n",
    "\n",
    "    # True shift\n",
    "    ax.axvline(\n",
    "        x=T_REAL,\n",
    "        color='k',\n",
    "        linestyle='--',\n",
    "        linewidth=1.5,\n",
    "        label=rf'Real Shift ($t_{{T}}={T_REAL:g}$)'\n",
    "    )\n",
    "\n",
    "    xmin, xmax = ax.get_xlim()\n",
    "    xpad = 0.01 * (xmax - xmin)\n",
    "\n",
    "    ax.text(\n",
    "        T_REAL + xpad,\n",
    "        0.02,\n",
    "        rf\"Real shift:\" \"\\n\" rf\"$t_{{T}}={T_REAL:g}$\",\n",
    "        transform=ax.get_xaxis_transform(),\n",
    "        va='bottom',\n",
    "        ha='left',\n",
    "        fontsize=ANNOT_FONTS,\n",
    "        linespacing=1.12\n",
    "    )\n",
    "\n",
    "    ax.set_xlabel('Shift Magnitude', fontsize=12)\n",
    "    ax.set_ylabel(ylabel_text, fontsize=12)\n",
    "    ax.set_title(title_suffix, fontsize=13)\n",
    "    ax.grid(True, linestyle='--', alpha=0.7)\n",
    "\n",
    "    if hasattr(ax, \"set_box_aspect\"):\n",
    "        ax.set_box_aspect(3/5)\n",
    "\n",
    "\n",
    "order = ['c=5', 'c=10', 'c=20']\n",
    "\n",
    "for metric_key, metric_title in PANELS:\n",
    "\n",
    "    # Initial ordering cost\n",
    "    fig, axes = plt.subplots(\n",
    "        1, 3,\n",
    "        figsize=(18, 6),\n",
    "        sharex=True\n",
    "    )\n",
    "\n",
    "    fig.subplots_adjust(\n",
    "        top=0.83,\n",
    "        bottom=0.12,\n",
    "        left=0.06,\n",
    "        right=0.98,\n",
    "        wspace=0.25\n",
    "    )\n",
    "\n",
    "    handles, labels = None, None\n",
    "\n",
    "    for i, c_lab in enumerate(order):\n",
    "        df_long = pd.read_csv(files[c_lab])\n",
    "        ax = axes[i]\n",
    "\n",
    "        plot_one(\n",
    "            ax,\n",
    "            df_long,\n",
    "            COMPONENT_LEFT,\n",
    "            metric_key,\n",
    "            title_suffix=rf'{metric_title}  ($c_i={c_lab.split(\"=\")[1]}$)',\n",
    "            ylabel_text='Initial ordering cost'\n",
    "        )\n",
    "\n",
    "        if handles is None:\n",
    "            hl = ax.get_legend_handles_labels()\n",
    "\n",
    "            if hl[0]:\n",
    "                handles, labels = hl\n",
    "\n",
    "    if handles:\n",
    "        fig.legend(\n",
    "            handles,\n",
    "            labels,\n",
    "            loc='upper center',\n",
    "            ncol=4,\n",
    "            frameon=True,\n",
    "            fontsize=16\n",
    "        )\n",
    "\n",
    "    save_name = (\n",
    "        f\"panel_initial_{metric_key}_c5_c10_c20.pdf\"\n",
    "    )\n",
    "\n",
    "    fig.savefig(\n",
    "        OUT_DIR / save_name,\n",
    "        bbox_inches='tight'\n",
    "    )\n",
    "\n",
    "    plt.close(fig)\n",
    "\n",
    "    # Operational cost\n",
    "    fig, axes = plt.subplots(\n",
    "        1, 3,\n",
    "        figsize=(18, 6),\n",
    "        sharex=True\n",
    "    )\n",
    "\n",
    "    fig.subplots_adjust(\n",
    "        top=0.83,\n",
    "        bottom=0.12,\n",
    "        left=0.06,\n",
    "        right=0.98,\n",
    "        wspace=0.25\n",
    "    )\n",
    "\n",
    "    handles, labels = None, None\n",
    "\n",
    "    for i, c_lab in enumerate(order):\n",
    "        df_long = pd.read_csv(files[c_lab])\n",
    "        ax = axes[i]\n",
    "\n",
    "        plot_one(\n",
    "            ax,\n",
    "            df_long,\n",
    "            COMPONENT_RIGHT,\n",
    "            metric_key,\n",
    "            title_suffix=rf'{metric_title}  ($c_i={c_lab.split(\"=\")[1]}$)',\n",
    "            ylabel_text='Operational cost'\n",
    "        )\n",
    "\n",
    "        if handles is None:\n",
    "            hl = ax.get_legend_handles_labels()\n",
    "\n",
    "            if hl[0]:\n",
    "                handles, labels = hl\n",
    "\n",
    "    # Operational panels intentionally omit the legend.\n",
    "\n",
    "    save_name = (\n",
    "        f\"panel_operational_{metric_key}_c5_c10_c20.pdf\"\n",
    "    )\n",
    "\n",
    "    fig.savefig(\n",
    "        OUT_DIR / save_name,\n",
    "        bbox_inches='tight'\n",
    "    )\n",
    "\n",
    "    plt.close(fig)\n",
    "\n",
    "\n",
    "print(f\"Saved panels to: {OUT_DIR}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8bc719a5",
   "metadata": {},
   "outputs": [],
   "source": [
    "from pathlib import Path\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# Input files\n",
    "BASE_DIR = Path(\"experimental_data\")\n",
    "\n",
    "FILES = {\n",
    "    'c=15': BASE_DIR / \"all_results_long_c15.csv\",\n",
    "    'c=25': BASE_DIR / \"all_results_long_c25.csv\",\n",
    "}\n",
    "\n",
    "COMPONENTS = ['transport', 'emergency']\n",
    "METRIC = 'mean'      # 'mean' or 'quantile95'\n",
    "T_REAL = 4.0\n",
    "\n",
    "# Output directory\n",
    "OUT_DIR = BASE_DIR / \"panels_c15_c25\"\n",
    "OUT_DIR.mkdir(parents=True, exist_ok=True)\n",
    "\n",
    "SAVE_NAME = f\"panel_c15_c25_transport_emergency_{METRIC}.pdf\"\n",
    "\n",
    "LINEWIDTH = 2.0\n",
    "BAND_ALPHA = 0.22\n",
    "ERM_ALPHA = 0.16\n",
    "ANNOT_FONTS = 11\n",
    "\n",
    "\n",
    "def load_long_csv(path: Path) -> pd.DataFrame:\n",
    "    \"\"\"Load the long-format results and standardize column names.\"\"\"\n",
    "    df = pd.read_csv(path)\n",
    "    df.columns = [c.lower() for c in df.columns]\n",
    "\n",
    "    if 'component' in df.columns and 'comp' not in df.columns:\n",
    "        df = df.rename(columns={'component': 'comp'})\n",
    "\n",
    "    if 'value' in df.columns and 'center' not in df.columns:\n",
    "        df = df.rename(columns={'value': 'center'})\n",
    "\n",
    "    return df\n",
    "\n",
    "\n",
    "def plot_one(ax, df, title, ylabel_text, t_real=T_REAL):\n",
    "    k_sorted = np.sort(df['k'].unique())\n",
    "\n",
    "    def series(method):\n",
    "        sub = df[\n",
    "            df['method'].str.upper() == method\n",
    "        ][['k', 'center', 'lower', 'upper']].copy()\n",
    "\n",
    "        sub = sub.sort_values('k')\n",
    "\n",
    "        grid = pd.DataFrame({'k': k_sorted})\n",
    "        sub = grid.merge(sub, on='k', how='left')\n",
    "\n",
    "        y = sub['center'].to_numpy(dtype=float)\n",
    "        ylo = (\n",
    "            sub['lower'].to_numpy(dtype=float)\n",
    "            if 'lower' in sub.columns\n",
    "            else np.full_like(y, np.nan)\n",
    "        )\n",
    "        yhi = (\n",
    "            sub['upper'].to_numpy(dtype=float)\n",
    "            if 'upper' in sub.columns\n",
    "            else np.full_like(y, np.nan)\n",
    "        )\n",
    "\n",
    "        return y, ylo, yhi\n",
    "\n",
    "    y_dro, lo_dro, hi_dro = series('DRO')\n",
    "    y_rs, lo_rs, hi_rs = series('RS')\n",
    "    y_erm, lo_erm, hi_erm = series('ERM')\n",
    "\n",
    "    def _band(x, lo, hi, color, alpha):\n",
    "        m = ~(np.isnan(lo) | np.isnan(hi))\n",
    "\n",
    "        if m.any():\n",
    "            ax.fill_between(\n",
    "                x[m],\n",
    "                lo[m],\n",
    "                hi[m],\n",
    "                color=color,\n",
    "                alpha=alpha,\n",
    "                linewidth=0\n",
    "            )\n",
    "\n",
    "    # Confidence bands\n",
    "    _band(k_sorted, lo_dro, hi_dro, 'b', BAND_ALPHA)\n",
    "    _band(k_sorted, lo_rs, hi_rs, 'r', BAND_ALPHA)\n",
    "    _band(k_sorted, lo_erm, hi_erm, 'g', ERM_ALPHA)\n",
    "\n",
    "    # Center lines\n",
    "    ax.plot(\n",
    "        k_sorted,\n",
    "        y_dro,\n",
    "        'b-',\n",
    "        linewidth=LINEWIDTH,\n",
    "        label='DRO'\n",
    "    )\n",
    "\n",
    "    ax.plot(\n",
    "        k_sorted,\n",
    "        y_rs,\n",
    "        'r-',\n",
    "        linewidth=LINEWIDTH,\n",
    "        label='RS'\n",
    "    )\n",
    "\n",
    "    if np.isfinite(y_erm).any():\n",
    "        base = y_erm[np.isfinite(y_erm)][0]\n",
    "\n",
    "        ax.axhline(\n",
    "            y=base,\n",
    "            color='g',\n",
    "            linestyle='-',\n",
    "            linewidth=LINEWIDTH,\n",
    "            label='ERM'\n",
    "        )\n",
    "\n",
    "    # True shift\n",
    "    ax.axvline(\n",
    "        x=t_real,\n",
    "        color='k',\n",
    "        linestyle='--',\n",
    "        linewidth=1.5,\n",
    "        label=rf'Real Shift ($t_{{T}}={t_real:g}$)'\n",
    "    )\n",
    "\n",
    "    xmin, xmax = ax.get_xlim()\n",
    "    xpad = 0.01 * (xmax - xmin)\n",
    "\n",
    "    ax.text(\n",
    "        t_real + xpad,\n",
    "        0.02,\n",
    "        rf\"Real shift:\" \"\\n\" rf\"$t_{{T}}={t_real:g}$\",\n",
    "        transform=ax.get_xaxis_transform(),\n",
    "        va='bottom',\n",
    "        ha='left',\n",
    "        fontsize=ANNOT_FONTS,\n",
    "        linespacing=1.12\n",
    "    )\n",
    "\n",
    "    ax.set_xlabel('Shift Magnitude', fontsize=12)\n",
    "    ax.set_ylabel(ylabel_text, fontsize=12)\n",
    "    ax.set_title(title, fontsize=14)\n",
    "    ax.grid(True, linestyle='--', alpha=0.7)\n",
    "\n",
    "    if hasattr(ax, \"set_box_aspect\"):\n",
    "        ax.set_box_aspect(3/5)\n",
    "\n",
    "\n",
    "# Load data\n",
    "df15 = load_long_csv(FILES['c=15'])\n",
    "df25 = load_long_csv(FILES['c=25'])\n",
    "\n",
    "df15 = df15[df15['metric'].str.lower() == METRIC].copy()\n",
    "df25 = df25[df25['metric'].str.lower() == METRIC].copy()\n",
    "\n",
    "df15['comp'] = df15['comp'].str.lower()\n",
    "df25['comp'] = df25['comp'].str.lower()\n",
    "\n",
    "metric_title = 'Mean' if METRIC == 'mean' else '95% Quantile'\n",
    "\n",
    "# Create 2x2 panel\n",
    "fig, axes = plt.subplots(\n",
    "    2,\n",
    "    2,\n",
    "    figsize=(14, 10),\n",
    "    constrained_layout=False\n",
    ")\n",
    "\n",
    "axes_map = {\n",
    "    ('transport', 'c=15'): axes[0, 0],\n",
    "    ('transport', 'c=25'): axes[0, 1],\n",
    "    ('emergency', 'c=15'): axes[1, 0],\n",
    "    ('emergency', 'c=25'): axes[1, 1],\n",
    "}\n",
    "\n",
    "handles, labels = None, None\n",
    "\n",
    "for comp in COMPONENTS:\n",
    "    for cost_label, dfc in [\n",
    "        ('c=15', df15),\n",
    "        ('c=25', df25)\n",
    "    ]:\n",
    "        ax = axes_map[(comp, cost_label)]\n",
    "        df_cm = dfc[dfc['comp'] == comp].copy()\n",
    "\n",
    "        comp_title = comp.capitalize()\n",
    "        c_value = cost_label.split(\"=\")[1]\n",
    "\n",
    "        plot_one(\n",
    "            ax,\n",
    "            df_cm,\n",
    "            title=rf'{comp_title} — {metric_title}  ($c_i={c_value}$)',\n",
    "            ylabel_text=f'{comp_title} cost',\n",
    "            t_real=T_REAL\n",
    "        )\n",
    "\n",
    "        if handles is None:\n",
    "            handles, labels = ax.get_legend_handles_labels()\n",
    "\n",
    "\n",
    "fig.legend(\n",
    "    handles,\n",
    "    labels,\n",
    "    loc='upper center',\n",
    "    ncol=4,\n",
    "    frameon=True,\n",
    "    fancybox=True,\n",
    "    fontsize=11\n",
    ")\n",
    "\n",
    "fig.subplots_adjust(\n",
    "    top=0.88,\n",
    "    bottom=0.08,\n",
    "    left=0.08,\n",
    "    right=0.98,\n",
    "    wspace=0.22,\n",
    "    hspace=0.28\n",
    ")\n",
    "\n",
    "fig.savefig(\n",
    "    OUT_DIR / SAVE_NAME,\n",
    "    bbox_inches='tight'\n",
    ")\n",
    "\n",
    "plt.show()\n",
    "plt.close(fig)\n",
    "\n",
    "print(f\"Saved -> {OUT_DIR / SAVE_NAME}\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/generate_summary_figures.py <==
#!/usr/bin/env python
# coding: utf-8

# In[ ]:


from pathlib import Path
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.ticker import MultipleLocator

# Input directory
BASE_DIR = Path("experimental_data")

files = {
    'c=5':  BASE_DIR / "all_results_long_c5.csv",
    'c=10': BASE_DIR / "all_results_long_c10.csv",
    'c=20': BASE_DIR / "all_results_long_c20.csv",
}

# Output directory
OUT_DIR = BASE_DIR / "panels_total_bandscale"
OUT_DIR.mkdir(parents=True, exist_ok=True)

t_real = 4.0
component = 'total'

panels = [
    ('mean',       'Total - Mean',
     'panel_total_mean_band700_c5_c10_c20.pdf', 700, 100),
    ('quantile95', 'Total - 95% Quantile',
     'panel_total_q95_band900_c5_c10_c20.pdf', 900, 100),
]


def _plot_total_one(
    ax, df_tot_metric, title, c_label,
    t_real, y_band, tick_step, pad_ratio=0.02
):
    k_sorted = np.sort(df_tot_metric['k'].unique())

    def series(df, method, col):
        sub = df[df['method'] == method].sort_values('k')
        return sub[col].to_numpy()

    y_dro_c = series(df_tot_metric, 'DRO', 'center')
    y_dro_l = series(df_tot_metric, 'DRO', 'lower')
    y_dro_u = series(df_tot_metric, 'DRO', 'upper')

    y_rs_c = series(df_tot_metric, 'RS', 'center')
    y_rs_l = series(df_tot_metric, 'RS', 'lower')
    y_rs_u = series(df_tot_metric, 'RS', 'upper')

    y_erm_c = series(df_tot_metric, 'ERM', 'center')
    y_erm_l = series(df_tot_metric, 'ERM', 'lower')
    y_erm_u = series(df_tot_metric, 'ERM', 'upper')

    # Confidence bands and center lines
    if len(y_dro_c) == len(k_sorted):
        ax.fill_between(
            k_sorted, y_dro_l, y_dro_u,
            color='b', alpha=0.2, linewidth=0
        )
        ax.plot(
            k_sorted, y_dro_c,
            'b-', linewidth=1.2, label='DRO'
        )

    if len(y_rs_c) == len(k_sorted):
        ax.fill_between(
            k_sorted, y_rs_l, y_rs_u,
            color='r', alpha=0.2, linewidth=0
        )
        ax.plot(
            k_sorted, y_rs_c,
            'r-', linewidth=1.2, label='RS'
        )

    if len(y_erm_c) > 0:
        erm_center = float(y_erm_c[0])
        erm_lower = (
            float(y_erm_l[0]) if len(y_erm_l) > 0 else erm_center
        )
        erm_upper = (
            float(y_erm_u[0]) if len(y_erm_u) > 0 else erm_center
        )

        ax.fill_between(
            k_sorted,
            [erm_lower] * len(k_sorted),
            [erm_upper] * len(k_sorted),
            color='g', alpha=0.2, linewidth=0
        )
        ax.axhline(
            y=erm_center,
            color='g',
            linestyle='-',
            linewidth=1.2,
            label='ERM'
        )

    ax.axvline(
        x=t_real,
        color='k',
        linestyle='--',
        linewidth=1.5,
        label=rf'Real Shift ($t_T={t_real:g}$)'
    )

    xmin, xmax = ax.get_xlim()
    xpad = 0.01 * (xmax - xmin)

    ax.text(
        t_real + xpad,
        0.98,
        f"Real shift:\n$ t_T={t_real:g}$",
        transform=ax.get_xaxis_transform(),
        va='top',
        ha='left',
        fontsize=11,
        linespacing=1.1
    )

    # Fixed vertical scale with panel-specific location
    collect = []
    for arr in [
        y_dro_c, y_rs_c, y_erm_c,
        y_dro_l, y_rs_l, y_erm_l
    ]:
        if len(arr) > 0:
            collect.append(arr)

    vals_all = np.concatenate(collect) if collect else np.array([0.0])
    vmin = float(np.min(vals_all))

    bottom = vmin - pad_ratio * y_band
    top = bottom + y_band

    ax.set_ylim(bottom, top)
    ax.yaxis.set_major_locator(MultipleLocator(tick_step))

    ax.set_xlabel('Shift Magnitude', fontsize=12)
    ax.set_ylabel('Total Cost', fontsize=12)
    ax.set_title(
        f'{title}  ($c_i={c_label.split("=")[1]}$)',
        fontsize=14
    )
    ax.grid(True, linestyle='--', alpha=0.7)

    if hasattr(ax, "set_box_aspect"):
        ax.set_box_aspect(3/5)


for metric, title, save_name, y_band, tick_step in panels:

    fig, axes = plt.subplots(1, 3, figsize=(18, 6))
    fig.subplots_adjust(
        top=0.83,
        bottom=0.12,
        left=0.06,
        right=0.98,
        wspace=0.25
    )

    axes_map = {
        'c=5': axes[0],
        'c=10': axes[1],
        'c=20': axes[2],
    }

    handles, labels = None, None

    for c_label in ['c=5', 'c=10', 'c=20']:

        csv_path = files[c_label]
        df = pd.read_csv(csv_path)

        df_tm = df[
            (df['comp'] == component) &
            (df['metric'] == metric)
        ].copy()

        df_tm.sort_values(['method', 'k'], inplace=True)

        ax = axes_map[c_label]

        _plot_total_one(
            ax,
            df_tm,
            title,
            c_label,
            t_real,
            y_band=y_band,
            tick_step=tick_step
        )

        if handles is None:
            handles, labels = ax.get_legend_handles_labels()

    fig.legend(
        handles,
        labels,
        loc='upper center',
        ncol=4,
        frameon=True,
        fancybox=True,
        fontsize=11
    )

    fig.savefig(
        OUT_DIR / save_name,
        bbox_inches='tight'
    )

    plt.close(fig)

print(f"Saved panels to: {OUT_DIR}")


# In[ ]:




from pathlib import Path
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt

# Input files
BASE_DIR = Path("experimental_data")

files = {
    'c=5':  BASE_DIR / "all_results_long_c5.csv",
    'c=10': BASE_DIR / "all_results_long_c10.csv",
    'c=20': BASE_DIR / "all_results_long_c20.csv",
}

# Output directory
OUT_DIR = BASE_DIR / "additional_panels_initial_operational"
OUT_DIR.mkdir(parents=True, exist_ok=True)

COMPONENT_LEFT = 'Initial'
COMPONENT_RIGHT = 'Operational'

PANELS = [
    ('mean',       'Mean'),
    ('quantile95', '95% Quantile'),
]

LINEWIDTH = 2.0
BAND_ALPHA = 0.22
ERM_ALPHA = 0.16
T_REAL = 4.0
ANNOT_FONTS = 11


def normalize_cols(df: pd.DataFrame) -> pd.DataFrame:
    colmap = {}

    if 'comp' in df.columns:
        colmap['comp'] = 'component'
    if 'center' in df.columns:
        colmap['center'] = 'value'
    if 'lower' in df.columns:
        colmap['lower'] = 'lower'
    if 'upper' in df.columns:
        colmap['upper'] = 'upper'
    if 'c' in df.columns:
        colmap['c'] = 'c'

    return df.rename(columns=colmap)


def get_series_for(df_long, component: str, metric: str):
    df = normalize_cols(df_long).copy()

    df['_component'] = (
        df['component'].astype(str).str.strip().str.lower()
    )
    df['_metric'] = (
        df['metric'].astype(str).str.strip().str.lower()
    )

    key_comp = component.strip().lower()
    key_met = metric.strip().lower()

    sub = df[
        (df['_component'] == key_comp) &
        (df['_metric'] == key_met)
    ].copy()

    if sub.empty:
        return None, {}

    k_sorted = np.sort(sub['k'].unique())

    def build_for_method(meth):
        ss = sub[sub['method'].str.upper() == meth].copy()
        ss = ss[['k', 'value', 'lower', 'upper']].sort_values('k')

        grid = pd.DataFrame({'k': k_sorted})
        ss = grid.merge(ss, on='k', how='left')

        y = ss['value'].to_numpy(dtype=float)
        ylo = ss['lower'].to_numpy(dtype=float)
        yhi = ss['upper'].to_numpy(dtype=float)

        return y, ylo, yhi

    series = {
        'DRO': build_for_method('DRO'),
        'RS': build_for_method('RS'),
        'ERM': build_for_method('ERM'),
    }

    return k_sorted, series


def fill_band(ax, x, lo, hi, color, alpha):
    if lo is None or hi is None:
        return

    mask = ~(np.isnan(lo) | np.isnan(hi))

    if mask.any():
        ax.fill_between(
            x[mask],
            lo[mask],
            hi[mask],
            color=color,
            alpha=alpha,
            linewidth=0
        )


def plot_one(
    ax,
    df_long,
    component: str,
    metric: str,
    title_suffix: str,
    ylabel_text: str
):
    ret = get_series_for(df_long, component, metric)

    if ret[0] is None:
        ax.set_visible(False)
        return

    k_sorted, series = ret

    # Confidence bands
    fill_band(
        ax, k_sorted,
        series['DRO'][1], series['DRO'][2],
        color='b', alpha=BAND_ALPHA
    )

    fill_band(
        ax, k_sorted,
        series['RS'][1], series['RS'][2],
        color='r', alpha=BAND_ALPHA
    )

    # Center lines
    ax.plot(
        k_sorted,
        series['DRO'][0],
        'b-',
        linewidth=LINEWIDTH,
        label='DRO'
    )

    ax.plot(
        k_sorted,
        series['RS'][0],
        'r-',
        linewidth=LINEWIDTH,
        label='RS'
    )

    # ERM
    y_erm, ylo_erm, yhi_erm = series['ERM']

    if np.isfinite(y_erm).any():
        base = y_erm[~np.isnan(y_erm)]

        if base.size > 0:
            ax.axhline(
                y=base[0],
                color='g',
                linestyle='-',
                linewidth=LINEWIDTH,
                label='ERM'
            )

    fill_band(
        ax,
        k_sorted,
        ylo_erm,
        yhi_erm,
        color='g',
        alpha=ERM_ALPHA
    )

    # True shift
    ax.axvline(
        x=T_REAL,
        color='k',
        linestyle='--',
        linewidth=1.5,
        label=rf'Real Shift ($t_{{T}}={T_REAL:g}$)'
    )

    xmin, xmax = ax.get_xlim()
    xpad = 0.01 * (xmax - xmin)

    ax.text(
        T_REAL + xpad,
        0.02,
        rf"Real shift:" "\n" rf"$t_{{T}}={T_REAL:g}$",
        transform=ax.get_xaxis_transform(),
        va='bottom',
        ha='left',
        fontsize=ANNOT_FONTS,
        linespacing=1.12
    )

    ax.set_xlabel('Shift Magnitude', fontsize=12)
    ax.set_ylabel(ylabel_text, fontsize=12)
    ax.set_title(title_suffix, fontsize=13)
    ax.grid(True, linestyle='--', alpha=0.7)

    if hasattr(ax, "set_box_aspect"):
        ax.set_box_aspect(3/5)


order = ['c=5', 'c=10', 'c=20']

for metric_key, metric_title in PANELS:

    # Initial ordering cost
    fig, axes = plt.subplots(
        1, 3,
        figsize=(18, 6),
        sharex=True
    )

    fig.subplots_adjust(
        top=0.83,
        bottom=0.12,
        left=0.06,
        right=0.98,
        wspace=0.25
    )

    handles, labels = None, None

    for i, c_lab in enumerate(order):
        df_long = pd.read_csv(files[c_lab])
        ax = axes[i]

        plot_one(
            ax,
            df_long,
            COMPONENT_LEFT,
            metric_key,
            title_suffix=rf'{metric_title}  ($c_i={c_lab.split("=")[1]}$)',
            ylabel_text='Initial ordering cost'
        )

        if handles is None:
            hl = ax.get_legend_handles_labels()

            if hl[0]:
                handles, labels = hl

    if handles:
        fig.legend(
            handles,
            labels,
            loc='upper center',
            ncol=4,
            frameon=True,
            fontsize=16
        )

    save_name = (
        f"panel_initial_{metric_key}_c5_c10_c20.pdf"
    )

    fig.savefig(
        OUT_DIR / save_name,
        bbox_inches='tight'
    )

    plt.close(fig)

    # Operational cost
    fig, axes = plt.subplots(
        1, 3,
        figsize=(18, 6),
        sharex=True
    )

    fig.subplots_adjust(
        top=0.83,
        bottom=0.12,
        left=0.06,
        right=0.98,
        wspace=0.25
    )

    handles, labels = None, None

    for i, c_lab in enumerate(order):
        df_long = pd.read_csv(files[c_lab])
        ax = axes[i]

        plot_one(
            ax,
            df_long,
            COMPONENT_RIGHT,
            metric_key,
            title_suffix=rf'{metric_title}  ($c_i={c_lab.split("=")[1]}$)',
            ylabel_text='Operational cost'
        )

        if handles is None:
            hl = ax.get_legend_handles_labels()

            if hl[0]:
                handles, labels = hl

    # Operational panels intentionally omit the legend.

    save_name = (
        f"panel_operational_{metric_key}_c5_c10_c20.pdf"
    )

    fig.savefig(
        OUT_DIR / save_name,
        bbox_inches='tight'
    )

    plt.close(fig)


print(f"Saved panels to: {OUT_DIR}")


# In[ ]:


from pathlib import Path
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt

# Input files
BASE_DIR = Path("experimental_data")

FILES = {
    'c=15': BASE_DIR / "all_results_long_c15.csv",
    'c=25': BASE_DIR / "all_results_long_c25.csv",
}

COMPONENTS = ['transport', 'emergency']
METRIC = 'mean'      # 'mean' or 'quantile95'
T_REAL = 4.0

# Output directory
OUT_DIR = BASE_DIR / "panels_c15_c25"
OUT_DIR.mkdir(parents=True, exist_ok=True)

SAVE_NAME = f"panel_c15_c25_transport_emergency_{METRIC}.pdf"

LINEWIDTH = 2.0
BAND_ALPHA = 0.22
ERM_ALPHA = 0.16
ANNOT_FONTS = 11


def load_long_csv(path: Path) -> pd.DataFrame:
    """Load the long-format results and standardize column names."""
    df = pd.read_csv(path)
    df.columns = [c.lower() for c in df.columns]

    if 'component' in df.columns and 'comp' not in df.columns:
        df = df.rename(columns={'component': 'comp'})

    if 'value' in df.columns and 'center' not in df.columns:
        df = df.rename(columns={'value': 'center'})

    return df


def plot_one(ax, df, title, ylabel_text, t_real=T_REAL):
    k_sorted = np.sort(df['k'].unique())

    def series(method):
        sub = df[
            df['method'].str.upper() == method
        ][['k', 'center', 'lower', 'upper']].copy()

        sub = sub.sort_values('k')

        grid = pd.DataFrame({'k': k_sorted})
        sub = grid.merge(sub, on='k', how='left')

        y = sub['center'].to_numpy(dtype=float)
        ylo = (
            sub['lower'].to_numpy(dtype=float)
            if 'lower' in sub.columns
            else np.full_like(y, np.nan)
        )
        yhi = (
            sub['upper'].to_numpy(dtype=float)
            if 'upper' in sub.columns
            else np.full_like(y, np.nan)
        )

        return y, ylo, yhi

    y_dro, lo_dro, hi_dro = series('DRO')
    y_rs, lo_rs, hi_rs = series('RS')
    y_erm, lo_erm, hi_erm = series('ERM')

    def _band(x, lo, hi, color, alpha):
        m = ~(np.isnan(lo) | np.isnan(hi))

        if m.any():
            ax.fill_between(
                x[m],
                lo[m],
                hi[m],
                color=color,
                alpha=alpha,
                linewidth=0
            )

    # Confidence bands
    _band(k_sorted, lo_dro, hi_dro, 'b', BAND_ALPHA)
    _band(k_sorted, lo_rs, hi_rs, 'r', BAND_ALPHA)
    _band(k_sorted, lo_erm, hi_erm, 'g', ERM_ALPHA)

    # Center lines
    ax.plot(
        k_sorted,
        y_dro,
        'b-',
        linewidth=LINEWIDTH,
        label='DRO'
    )

    ax.plot(
        k_sorted,
        y_rs,
        'r-',
        linewidth=LINEWIDTH,
        label='RS'
    )

    if np.isfinite(y_erm).any():
        base = y_erm[np.isfinite(y_erm)][0]

        ax.axhline(
            y=base,
            color='g',
            linestyle='-',
            linewidth=LINEWIDTH,
            label='ERM'
        )

    # True shift
    ax.axvline(
        x=t_real,
        color='k',
        linestyle='--',
        linewidth=1.5,
        label=rf'Real Shift ($t_{{T}}={t_real:g}$)'
    )

    xmin, xmax = ax.get_xlim()
    xpad = 0.01 * (xmax - xmin)

    ax.text(
        t_real + xpad,
        0.02,
        rf"Real shift:" "\n" rf"$t_{{T}}={t_real:g}$",
        transform=ax.get_xaxis_transform(),
        va='bottom',
        ha='left',
        fontsize=ANNOT_FONTS,
        linespacing=1.12
    )

    ax.set_xlabel('Shift Magnitude', fontsize=12)
    ax.set_ylabel(ylabel_text, fontsize=12)
    ax.set_title(title, fontsize=14)
    ax.grid(True, linestyle='--', alpha=0.7)

    if hasattr(ax, "set_box_aspect"):
        ax.set_box_aspect(3/5)


# Load data
df15 = load_long_csv(FILES['c=15'])
df25 = load_long_csv(FILES['c=25'])

df15 = df15[df15['metric'].str.lower() == METRIC].copy()
df25 = df25[df25['metric'].str.lower() == METRIC].copy()

df15['comp'] = df15['comp'].str.lower()
df25['comp'] = df25['comp'].str.lower()

metric_title = 'Mean' if METRIC == 'mean' else '95% Quantile'

# Create 2x2 panel
fig, axes = plt.subplots(
    2,
    2,
    figsize=(14, 10),
    constrained_layout=False
)

axes_map = {
    ('transport', 'c=15'): axes[0, 0],
    ('transport', 'c=25'): axes[0, 1],
    ('emergency', 'c=15'): axes[1, 0],
    ('emergency', 'c=25'): axes[1, 1],
}

handles, labels = None, None

for comp in COMPONENTS:
    for cost_label, dfc in [
        ('c=15', df15),
        ('c=25', df25)
    ]:
        ax = axes_map[(comp, cost_label)]
        df_cm = dfc[dfc['comp'] == comp].copy()

        comp_title = comp.capitalize()
        c_value = cost_label.split("=")[1]

        plot_one(
            ax,
            df_cm,
            title=rf'{comp_title} — {metric_title}  ($c_i={c_value}$)',
            ylabel_text=f'{comp_title} cost',
            t_real=T_REAL
        )

        if handles is None:
            handles, labels = ax.get_legend_handles_labels()


fig.legend(
    handles,
    labels,
    loc='upper center',
    ncol=4,
    frameon=True,
    fancybox=True,
    fontsize=11
)

fig.subplots_adjust(
    top=0.88,
    bottom=0.08,
    left=0.08,
    right=0.98,
    wspace=0.22,
    hspace=0.28
)

fig.savefig(
    OUT_DIR / SAVE_NAME,
    bbox_inches='tight'
)

plt.show()
plt.close(fig)

print(f"Saved -> {OUT_DIR / SAVE_NAME}")



==> anc/hyper_parameter_correspondence.py <==
#!/usr/bin/env python
# coding: utf-8

# In[ ]:


from pathlib import Path
import pandas as pd
import matplotlib.pyplot as plt

# Input directory
BASE_DIR = Path("hyperparameter_correspondence")

file_info = [
    ("r_tau_correspondence_c5.csv", 5),
    ("r_tau_correspondence_c10.csv", 10),
    ("r_tau_correspondence_c20.csv", 20),
]

fig, axes = plt.subplots(1, 3, figsize=(15, 5))
fig.subplots_adjust(
    top=0.82,
    bottom=0.14,
    left=0.08,
    right=0.98,
    wspace=0.28
)

handles, labels = None, None

for ax, (filename, c_val) in zip(axes, file_info):
    path = BASE_DIR / filename
    df = pd.read_csv(path)

    ax.plot(
        df["r"],
        df["tau_optimization_level"],
        marker="o",
        label="Optimization-based Hyperparameter Correspondence"
    )

    ax.plot(
        df["r"],
        df["tau_shift_information"],
        marker="s",
        label="Shift-calibrated Hyperparameters"
    )

    ax.set_title(rf"$c_i = {c_val}$")
    ax.set_xlabel("r")
    ax.set_ylabel(r"$\tau$")
    ax.grid(True, alpha=0.3)

    if handles is None:
        handles, labels = ax.get_legend_handles_labels()

fig.legend(
    handles,
    labels,
    loc="upper center",
    ncol=2,
    frameon=True,
    fontsize=11
)

save_path = BASE_DIR / "hyperparameter_correspondence_plots_c5_c10_c20.pdf"
plt.savefig(save_path, bbox_inches="tight")
plt.show()

print(f"Saved -> {save_path}")



==> anc/hyperparameter_correspondence.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fdff77b8",
   "metadata": {},
   "outputs": [],
   "source": [
    "from pathlib import Path\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# Input directory\n",
    "BASE_DIR = Path(\"hyperparameter_correspondence\")\n",
    "\n",
    "file_info = [\n",
    "    (\"r_tau_correspondence_c5.csv\", 5),\n",
    "    (\"r_tau_correspondence_c10.csv\", 10),\n",
    "    (\"r_tau_correspondence_c20.csv\", 20),\n",
    "]\n",
    "\n",
    "fig, axes = plt.subplots(1, 3, figsize=(15, 5))\n",
    "fig.subplots_adjust(\n",
    "    top=0.82,\n",
    "    bottom=0.14,\n",
    "    left=0.08,\n",
    "    right=0.98,\n",
    "    wspace=0.28\n",
    ")\n",
    "\n",
    "handles, labels = None, None\n",
    "\n",
    "for ax, (filename, c_val) in zip(axes, file_info):\n",
    "    path = BASE_DIR / filename\n",
    "    df = pd.read_csv(path)\n",
    "\n",
    "    ax.plot(\n",
    "        df[\"r\"],\n",
    "        df[\"tau_optimization_level\"],\n",
    "        marker=\"o\",\n",
    "        label=\"Optimization-based Hyperparameter Correspondence\"\n",
    "    )\n",
    "\n",
    "    ax.plot(\n",
    "        df[\"r\"],\n",
    "        df[\"tau_shift_information\"],\n",
    "        marker=\"s\",\n",
    "        label=\"Shift-calibrated Hyperparameters\"\n",
    "    )\n",
    "\n",
    "    ax.set_title(rf\"$c_i = {c_val}$\")\n",
    "    ax.set_xlabel(\"r\")\n",
    "    ax.set_ylabel(r\"$\\tau$\")\n",
    "    ax.grid(True, alpha=0.3)\n",
    "\n",
    "    if handles is None:\n",
    "        handles, labels = ax.get_legend_handles_labels()\n",
    "\n",
    "fig.legend(\n",
    "    handles,\n",
    "    labels,\n",
    "    loc=\"upper center\",\n",
    "    ncol=2,\n",
    "    frameon=True,\n",
    "    fontsize=11\n",
    ")\n",
    "\n",
    "save_path = BASE_DIR / \"hyperparameter_correspondence_plots_c5_c10_c20.pdf\"\n",
    "plt.savefig(save_path, bbox_inches=\"tight\")\n",
    "plt.show()\n",
    "\n",
    "print(f\"Saved -> {save_path}\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/hyperparameter_correspondence_data/r_tau_correspondence_c10.csv <==
r,tau_optimization_level,tau_shift_information,c
0.0,2325.636165148439,2440.5232484634967,10
0.4444444444444444,2325.7440705639506,2413.1434643754924,10
0.8888888888888888,2335.4891526074907,2434.9021586981,10
1.3333333333333333,2346.2477012565687,2468.0643053880535,10
1.7777777777777777,2346.2477012565687,2494.2980141602848,10
2.2222222222222223,2363.7688121598994,2507.6974743342034,10
2.6666666666666665,2399.4101676662085,2509.004509151795,10
3.1111111111111107,2423.424387348777,2555.045271814864,10
3.5555555555555554,2439.2009852356,2569.5559850249792,10
4.0,2508.97030941196,2579.902548561222,10
4.444444444444445,2553.883066921276,2591.8056065416513,10
4.888888888888888,2574.410920216912,2621.4591754173935,10
5.333333333333333,2672.5963383786934,2656.502743070355,10
5.777777777777778,2758.3635358398537,2670.2824730042994,10
6.222222222222221,2836.7666650496044,2709.0437939300946,10
6.666666666666666,2958.0732235858136,2687.394253575171,10
7.111111111111111,3195.300355398139,2753.4872861816466,10
7.555555555555555,3371.2042356848788,2749.021786160872,10
8.0,3547.338084906231,2825.5908096292846,10


==> anc/hyperparameter_correspondence_data/r_tau_correspondence_c15.csv <==
r,tau_optimization_level,tau_shift_information,c
0.0,3332.8938762471143,3457.416317393074,15
0.4444444444444444,3333.5919878332847,3423.040875284303,15
0.8888888888888888,3339.665377515777,3451.0286905438334,15
1.3333333333333333,3341.60336757519,3486.5412265121245,15
1.7777777777777777,3343.7248160466343,3517.552340804129,15
2.2222222222222223,3347.5405481489743,3533.1780185767607,15
2.6666666666666665,3359.178587762404,3531.3021511165025,15
3.1111111111111107,3368.8420657397296,3588.0866909169013,15
3.5555555555555554,3374.791663455112,3601.7503708142854,15
4.0,3387.601936170493,3614.032863932994,15
4.444444444444445,3424.126626790553,3627.9211285022816,15
4.888888888888888,3461.688965168293,3659.918906650472,15
5.333333333333333,3512.5317827175204,3702.5154090680808,15
5.777777777777778,3528.85316587346,3712.4626148120005,15
6.222222222222221,3540.2309097478596,3756.0996055178634,15
6.666666666666666,3628.200109759654,3732.746285379676,15
7.111111111111111,3678.435100743848,3807.942450526528,15
7.555555555555555,3734.3284173104416,3800.5472431455005,15
8.0,3803.5888870143176,3877.5340539478925,15


==> anc/hyperparameter_correspondence_data/r_tau_correspondence_c20.csv <==
r,tau_optimization_level,tau_shift_information,c
0.0,4307.8163264599925,4435.274083710477,20
0.4444444444444444,4308.38427358983,4393.221340833755,20
0.8888888888888888,4314.161279123459,4434.690297520083,20
1.3333333333333333,4315.037537070033,4474.16150373378,20
1.7777777777777777,4315.992239657657,4513.084254574541,20
2.2222222222222223,4320.455181225386,4532.085858117428,20
2.6666666666666665,4322.091478237824,4524.813138465594,20
3.1111111111111107,4322.7871897059085,4602.33265641478,20
3.5555555555555554,4324.650743695634,4612.726991080316,20
4.0,4341.184245686215,4631.915340178635,20
4.444444444444445,4362.909313516225,4647.604401653215,20
4.888888888888888,4375.1838817556745,4686.517609271369,20
5.333333333333333,4380.467244516093,4739.403019126096,20
5.777777777777778,4386.897711085757,4748.488505053488,20
6.222222222222221,4407.07371774073,4792.4731520486375,20
6.666666666666666,4432.104617930104,4765.566641694182,20
7.111111111111111,4479.375035741247,4854.024606674511,20
7.555555555555555,4517.741237219306,4846.508844324794,20
8.0,4554.970938245391,4926.360344613902,20


==> anc/hyperparameter_correspondence_data/r_tau_correspondence_c25.csv <==
r,tau_optimization_level,tau_shift_information,c
0.0,5220.431560196948,5338.8420526964455,25
0.4444444444444444,5220.44303507787,5287.280201322603,25
0.8888888888888888,5224.428115085189,5344.49797200307,25
1.3333333333333333,5226.641849582484,5388.560778774405,25
1.7777777777777777,5227.59437435241,5433.370796874398,25
2.2222222222222223,5228.08651094559,5458.051040885063,25
2.6666666666666665,5229.14014539635,5441.029963478675,25
3.1111111111111107,5230.516315192874,5543.78460527802,25
3.5555555555555554,5231.223642932178,5549.758159503913,25
4.0,5242.971502904897,5573.856147976722,25
4.444444444444445,5247.13294146078,5593.025804183142,25
4.888888888888888,5262.895602056807,5640.664375682935,25
5.333333333333333,5317.481851847684,5701.005593338395,25
5.777777777777778,5329.300263829344,5709.931052961306,25
6.222222222222221,5329.300263829346,5756.6822212956085,25
6.666666666666666,5339.77330351312,5723.869525222056,25
7.111111111111111,5349.717326937814,5827.59284975964,25
7.555555555555555,5355.359056042812,5818.510644656519,25
8.0,5372.565475591915,5900.159321404772,25


==> anc/hyperparameter_correspondence_data/r_tau_correspondence_c5.csv <==
r,tau_optimization_level,tau_shift_information,c
0.0,1237.2907343747675,1298.7048970172211,5
0.4444444444444444,1237.750087081917,1294.4889977428504,5
0.8888888888888888,1238.6869733481597,1296.4289424847252,5
1.3333333333333333,1248.6118660766479,1312.479250382632,5
1.7777777777777777,1321.7195098942861,1319.7314620809123,5
2.2222222222222223,1371.5973016198136,1326.0350694585713,5
2.6666666666666665,1439.5846575085284,1327.4342075698762,5
3.1111111111111107,1544.744451716891,1344.7370215591095,5
3.5555555555555554,1677.2727249214197,1352.9737994928112,5
4.0,1861.1606834289714,1354.687837056059,5
4.444444444444445,2000.0000000000014,1359.9981310481178,5
4.888888888888888,1999.9999999999643,1369.9033109956533,5
5.333333333333333,2000.0,1386.0496046212086,5
5.777777777777778,1999.999999999943,1397.837371661275,5
6.222222222222221,1999.9999999999955,1421.4539257764068,5
6.666666666666666,1999.9999999999998,1400.5736489781975,5
7.111111111111111,2000.0000000000025,1439.4058791646994,5
7.555555555555555,2000.0,1436.3872885923818,5
8.0,1999.9999999999957,1479.3877482384776,5


==> anc/network_lot-sizing_problem.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "2c93524f",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "import csv\n",
    "\n",
    "import gurobipy as grb\n",
    "from rsome import ro\n",
    "from rsome import lp\n",
    "from rsome import grb_solver as grb_s\n",
    "import rsome as rso\n",
    "\n",
    "import numpy.random as rd\n",
    "from sklearn.datasets import make_sparse_spd_matrix\n",
    "\n",
    "import pickle"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "51f070dc",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Network structure\n",
    "grid_dim = np.array([10,10])\n",
    "max_distance = np.sqrt(np.sum(grid_dim**2))\n",
    "\n",
    "# Demand settings\n",
    "max_d = 40\n",
    "\n",
    "num_d = 1000\n",
    "num_sample = 10\n",
    "\n",
    "def create_parameters(N_store):\n",
    "    c = np.array([10 for i in range(N_store)])   # we will choose c \\in \\{5,10,15,20,25\\}\n",
    "    c2 = np.array([30 for i in range(N_store)])\n",
    "\n",
    "    # Capacity\n",
    "    k = 40\n",
    "    K = np.array([k for i in range(N_store)])\n",
    "\n",
    "    return [c,c2,k,K]\n",
    "\n",
    "def calc_distance(coord1,coord2):\n",
    "    return 2*np.sqrt(np.sum((np.array(coord1)-np.array(coord2))**2))\n",
    "\n",
    "def create_grid(N, grid_dim):\n",
    "    #np.random.seed(123)\n",
    "    coords = np.random.uniform(0,grid_dim[0],(N,2))\n",
    "    distance_mat = np.array([[calc_distance(coords[i],coords[j]) for j in range(N)] for i in range(N)])\n",
    "    return coords,distance_mat\n",
    "\n",
    "def gen_demands_dro(num_sam, mean, dist, N_store, t=0, d=None):\n",
    "    \"\"\"\n",
    "    Generate demand samples.\n",
    "    \"\"\"\n",
    "    if dist == 'uniform':\n",
    "        mult = np.random.uniform(0.7, 1.0, N_store)\n",
    "        random_sigma = mult * mean\n",
    "        demand = np.array([[np.random.uniform(mean - random_sigma[i],\n",
    "                                              mean + random_sigma[i])\n",
    "                            for i in range(N_store)]\n",
    "                           for m in range(num_sam)])\n",
    "        demand[demand > max_d] = max_d\n",
    "        demand[demand <= 0.1] = 0.1\n",
    "    elif dist == 'normal':\n",
    "        if d is None:\n",
    "            d = np.random.rand(N_store)\n",
    "            d = d / np.linalg.norm(d)\n",
    "\n",
    "        mean_vector = mean + t * d\n",
    "\n",
    "        variance = (mean ** 2) / 8\n",
    "        cov_mat = np.eye(N_store) * variance\n",
    "\n",
    "        demand = np.random.multivariate_normal(mean_vector, cov_mat, num_sam)\n",
    "        demand[demand > max_d] = max_d\n",
    "        demand[demand <= 0.1] = 0.1\n",
    "    return demand\n",
    "\n",
    "def printing_results(objs):\n",
    "    print('======================')\n",
    "    print('max:',np.max(objs))\n",
    "    print('mean:',np.mean(objs))\n",
    "    print('======================')\n",
    "\n",
    "def return_results(objs):\n",
    "    return[np.percentile(objs,95),np.mean(objs),np.percentile(objs,90)]\n",
    "\n",
    "def save_nparray(arrays,names):\n",
    "    for ar,nam in zip(arrays,names):\n",
    "        np.save(nam,ar)\n",
    "\n",
    "def return_reduction_lists(dictionary):\n",
    "    max_reduction=[[dic[1.2+i*0.1]['max'] for dic in dictionary.values()] for i in range(0,4)]\n",
    "\n",
    "    mean_reduction=[[dic[1.2+i*0.1]['mean'] for dic in dictionary.values()] for i in range(0,4)]\n",
    "\n",
    "    perc95_reduction=[[dic[1.2+i*0.1]['95perc'] for dic in dictionary.values()] for i in range(0,4)]\n",
    "\n",
    "    return max_reduction,mean_reduction,perc95_reduction\n",
    "\n",
    "def getSD(array):\n",
    "    return np.std(array)/np.sqrt(len(array))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6a85d12f",
   "metadata": {},
   "source": [
    "--------------------------------------------------------------------------------------------------------------------------------"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "169d9af6",
   "metadata": {},
   "outputs": [],
   "source": [
    "def evaluate(x,demand,dis):\n",
    "    num_sample=len(demand)\n",
    "    N=len(x)\n",
    "    c,c2,k,K=create_parameters(N)\n",
    "    objs=np.array([recourse(x,dem,dis)[0] for dem in demand])\n",
    "    x_cost=np.sum([x[i]*c[i] for i in range(N)])\n",
    "    objs=objs+x_cost\n",
    "    x2_sols=np.array([recourse(x,dem,dis)[1] for dem in demand])\n",
    "    num_infeasible=np.sum(objs==0)\n",
    "    num_shortage=np.sum([np.sum(x2_sol)>0 for x2_sol in x2_sols])\n",
    "\n",
    "    return objs,num_infeasible,num_shortage\n",
    "\n",
    "def recourse(x,z,distance_mat,verbal=0):\n",
    "    N=len(x)\n",
    "    c,c2,k,K = create_parameters(N)\n",
    "    try:\n",
    "        m = grb.Model('recourse')\n",
    "        y = m.addVars(N,N, vtype = grb.GRB.CONTINUOUS,name = 'y')\n",
    "        x2 = m.addVars(N, vtype = grb.GRB.CONTINUOUS,name = 'x2')  # Emergency orders\n",
    "\n",
    "        m.setObjective(grb.quicksum([x2[i]*c2[i] for i in range(N)]) + grb.quicksum([distance_mat[i,j]*y[i,j] for i in range(N) for j in range(N)]), sense = grb.GRB.MINIMIZE)\n",
    "\n",
    "        m.addConstrs((z[i]-x[i]-x2[i]+grb.quicksum([y[i,j] for j in range(N)])-grb.quicksum([y[j,i] for j in range(N)])<=0 for i in range(N)),'order')\n",
    "\n",
    "        m.setParam('OutputFlag',verbal)\n",
    "        m.optimize()\n",
    "\n",
    "        obj = m.objVal\n",
    "        x2_sol = np.array([x2[n].X for n in range(N)])\n",
    "\n",
    "    except AttributeError as e:\n",
    "        print (e)\n",
    "        m = 0\n",
    "        obj = 0\n",
    "        x2_sol = np.array([0 for n in range(N)])\n",
    "    return obj,x2_sol"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "ae78126c",
   "metadata": {},
   "outputs": [],
   "source": [
    "def full_SAA(sample,distance_mat):\n",
    "    M = len(sample)\n",
    "    N = len(sample[0])\n",
    "    c,c2,k,K = create_parameters(N)\n",
    "    model = ro.Model()\n",
    "    alpha = model.dvar()\n",
    "    delta= model.dvar((M,N))\n",
    "    x = model.dvar(N)\n",
    "    y = model.dvar((M,N,N))\n",
    "    x2= model.dvar((M,N))\n",
    "\n",
    "    model.min(c@x + 1/M*np.sum([np.sum([distance_mat[i,j]*y[m,i,j] for i in range(N) for j in range(N)]) for m in range(M)])\n",
    "    + 1/M*np.sum([c2@x2[m] for m in range(M)]))\n",
    "\n",
    "    for i in range(N):\n",
    "        for m in range(M):\n",
    "            model.st(x[i] + x2[m,i] + np.sum([y[m,j,i] for j in range(N)])>=np.sum([y[m,i,j] for j in range(N)]) + sample[m,i])\n",
    "    model.st(x >= 0)\n",
    "    model.st(x <= K)\n",
    "    model.st(x2 >= 0) \n",
    "    model.st(y>=0)\n",
    "\n",
    "    model.solve(grb_s)\n",
    "    print(model.get(),x.get())\n",
    "\n",
    "    return model.get(), x.get()\n",
    "\n",
    "\n",
    "def full_ro_wasserstein_at_ldr(Gamma,sample,distance_mat):\n",
    "    M = len(sample)\n",
    "    N = len(sample[0])\n",
    "    c,c2,k,K = create_parameters(N)\n",
    "\n",
    "    model = ro.Model() \n",
    "\n",
    "    x = model.dvar(N)\n",
    "\n",
    "    u = model.dvar((M,N,N))\n",
    "    v = model.dvar((M,N,N,N))\n",
    "    w = model.dvar((M,N,N))\n",
    "\n",
    "    u2 = model.dvar((M,N))\n",
    "    v2 = model.dvar((M,N,N))\n",
    "    w2 = model.dvar((M,N))\n",
    "\n",
    "    y = model.dvar(M)\n",
    "    lam = model.dvar()\n",
    "\n",
    "    z = model.rvar(N)\n",
    "    norm_dis = model.rvar()\n",
    "    dif = model.rvar()\n",
    "\n",
    "    model.min(c@x + Gamma*lam + 1.0/M*y.sum())\n",
    "\n",
    "    for m in range(M):\n",
    "        model.st((\n",
    "                c2 @ (u2[m]+v2[m]@z+w2[m]*norm_dis)\n",
    "                +\n",
    "                np.sum([distance_mat[i]@(u[m,i]+ v[m,i]@z + w[m,i]*norm_dis) for i in range(N)]) - lam*norm_dis <= y[m])\n",
    "        .forall(z<=max_d,z>=0, z-sample[m]<=dif, sample[m]-z<=dif, dif.sum()-norm_dis<=0) )\n",
    "\n",
    "    for i in range(N):\n",
    "        for m in range(M):\n",
    "            model.st((z[i] -x[i] -u2[m,i] - v2[m,i]@z - w2[m,i]*norm_dis\n",
    "                      + \n",
    "                      (u[m,i]+ v[m,i]@z + w[m,i]*norm_dis).sum()\n",
    "                      - \n",
    "                      np.sum([u[m,j,i]+v[m,j,i]@z+w[m,j,i]*norm_dis for j in range(N)])\n",
    "                      <= \n",
    "                      0 \n",
    "                      ).forall(z<=max_d,z>=0, z-sample[m]<=dif, sample[m]-z<=dif, dif.sum()-norm_dis<=0))\n",
    "\n",
    "    model.st(x >= 0)\n",
    "    model.st(x <= K)\n",
    "\n",
    "    for m in range(M):\n",
    "        for i in range(N):\n",
    "            for j in range(N):\n",
    "                model.st((u[m,i,j]+ v[m,i,j]@z + w[m,i,j]*norm_dis >= 0).forall(z<=max_d,z>=0, z-sample[m]<=dif, sample[m]-z<=dif, dif.sum()-norm_dis<=0))\n",
    "\n",
    "        model.st((u2[m]+v2[m]@z + w2[m]*norm_dis>= 0).forall(z<=max_d,z>=0, z-sample[m]<=dif, sample[m]-z<=dif, dif.sum()-norm_dis<=0))\n",
    "\n",
    "    model.solve(grb_s)\n",
    "    print(model.get(),x.get())\n",
    "\n",
    "    return model.get(), x.get(), lam.get(),c@x.get()+1.0/M*y.get().sum()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "74151758",
   "metadata": {},
   "outputs": [],
   "source": [
    "def full_rno_wasserstein_at_ldr(Gamma,target,sample,distance_mat):\n",
    "    M = len(sample)\n",
    "    N = len(sample[0])\n",
    "    c,c2,k,K = create_parameters(N)\n",
    "\n",
    "    model = ro.Model()\n",
    "    alpha = model.dvar()\n",
    "\n",
    "    x = model.dvar(N)\n",
    "    u = model.dvar((M,N,N))\n",
    "    v = model.dvar((M,N,N,N))\n",
    "    w = model.dvar((M,N,N))\n",
    "    u2 = model.dvar((M,N))\n",
    "    v2 = model.dvar((M,N,N))\n",
    "    w2 = model.dvar((M,N))\n",
    "    y = model.dvar(M)\n",
    "\n",
    "    z = model.rvar(N)\n",
    "    dif = model.rvar()\n",
    "    norm_dis = model.rvar()\n",
    "\n",
    "    model.min(alpha)\n",
    "\n",
    "    model.st(c@x - target +1/M*y.sum()<=0)\n",
    "\n",
    "    for m in range(M):\n",
    "        model.st((c2@u2[m] + c2@v2[m]@z + c2@w2[m]*norm_dis\n",
    "        + np.sum([distance_mat[i]@(u[m,i]+ v[m,i] @ z + w[m,i]*norm_dis) for i in range(N)])\n",
    "        - alpha*norm_dis\n",
    "        <= y[m]).forall(z<=max_d,z>=0, z-sample[m]<=dif, sample[m]-z<=dif, dif.sum()-Gamma-norm_dis<=0, norm_dis>=0))\n",
    "\n",
    "    for i in range(N):\n",
    "        for m in range(M):\n",
    "            model.st((z[i] -x[i] - u2[m,i] - v2[m,i]@z - w2[m,i]*norm_dis\n",
    "            + (u[m,i]+ v[m,i]@z + w[m,i]*norm_dis).sum()\n",
    "            - np.sum([u[m,j,i]+v[m,j,i]@z + w[m,j,i]*norm_dis for j in range(N)])<=0\n",
    "            ).forall(z<=max_d,z>=0, z-sample[m]<=dif, sample[m]-z<=dif, dif.sum()-Gamma-norm_dis<=0, norm_dis>=0))\n",
    "\n",
    "    model.st(x >= 0)\n",
    "    model.st(x <= K)\n",
    "    model.st(alpha >= 0)\n",
    "\n",
    "    for m in range(M):\n",
    "        for i in range(N):\n",
    "            model.st((u[m,i]+ v[m,i]@z + w[m,i]*norm_dis >= 0).forall(z<=max_d,z>=0, z-sample[m]<=dif, sample[m]-z<=dif, dif.sum()-Gamma-norm_dis<=0, norm_dis>=0))\n",
    "        model.st((u2[m]+ v2[m]@z + w2[m]*norm_dis >= 0).forall(z<=max_d,z>=0, z-sample[m]<=dif, sample[m]-z<=dif, dif.sum()-Gamma-norm_dis<=0, norm_dis>=0))\n",
    "\n",
    "    try:\n",
    "        model.solve(grb_s)\n",
    "        print(model.get(), x.get())\n",
    "        return model.get(), x.get()\n",
    "    except Exception:\n",
    "        # Retry using the SAA objective value as the target\n",
    "\n",
    "        # saa_value, _ = full_SAA(sample, distance_mat)\n",
    "\n",
    "        if abs(saa_value - target) < 1e-8:\n",
    "            raise\n",
    "        return full_rno_wasserstein_at_ldr(Gamma, saa_value, sample, distance_mat)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "5681d486",
   "metadata": {},
   "outputs": [],
   "source": [
    "np.random.seed(111)\n",
    "NN=10\n",
    "distribution = 'normal'\n",
    "sns.set()\n",
    "c,c2,k,K = create_parameters(NN)\n",
    "coords,distance_mat = create_grid(NN, grid_dim)\n",
    "shift_direction = np.random.rand(NN)\n",
    "shift_direction = shift_direction / np.linalg.norm(shift_direction)\n",
    "samples = gen_demands_dro(\n",
    "    num_sample, 20, distribution, NN, d=shift_direction\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9bac3ca4",
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "print(samples)       "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8fc1ad23",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Generate store locations and pairwise distances\n",
    "coords, distance_mat = create_grid(NN, grid_dim)\n",
    "\n",
    "# Generate training samples\n",
    "samples = gen_demands_dro(num_sample, 20, distribution, NN)\n",
    "\n",
    "# Solve the SAA problem (ERM)\n",
    "saa_value, saa_optimizer = full_SAA(samples, distance_mat)\n",
    "print(f\"ERM (SAA) value: {saa_value}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "157399e5",
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "# Example DRO solution\n",
    "Gamma= 0.9\n",
    "model_dro_obj, x_sol_dro, k,cores_tau = full_ro_wasserstein_at_ldr(Gamma,samples,distance_mat)\n",
    "print(x_sol_dro,k,cores_tau)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0fcdbb93",
   "metadata": {},
   "source": [
    "Hyperparameter correspondance"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9afb5b0c",
   "metadata": {},
   "outputs": [],
   "source": [
    "#Hyperparameter correspondance#\n",
    "\n",
    "from tqdm.auto import tqdm\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "r_list = np.linspace(0.0, 8.0, 19)\n",
    "\n",
    "tau_opt_list = []\n",
    "tau_shift_list = []\n",
    "\n",
    "for r in tqdm(r_list, desc='Sweeping r'):\n",
    "    model_dro_obj, x_sol_dro, k_dual, cores_tau = full_ro_wasserstein_at_ldr(r, samples, distance_mat)\n",
    "    tau_opt_list.append(float(cores_tau))\n",
    "\n",
    "    k_demands = gen_demands_dro(num_d, 20, distribution, NN, t=r)\n",
    "    tau_k, _, _ = evaluate(saa_optimizer, k_demands, distance_mat)\n",
    "    tau_shift_list.append(float(np.mean(tau_k)))\n",
    "\n",
    "plt.figure()\n",
    "plt.plot(r_list, tau_opt_list, marker='o', label='Optimization-level: r -> cores_tau (DRO)')\n",
    "plt.plot(r_list, tau_shift_list, marker='s', label='Shift-info: r(=t) -> mean cost (ERM on shifted demands)')\n",
    "plt.xlabel('r (Gamma)')\n",
    "plt.ylabel('tau')\n",
    "plt.title('Two correspondences: optimization-level vs shift-information')\n",
    "plt.legend()\n",
    "plt.grid(True, alpha=0.3)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "017a2407",
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from pathlib import Path\n",
    "\n",
    "df = pd.DataFrame({\n",
    "    'r': r_list,\n",
    "    'tau_optimization_level': tau_opt_list,\n",
    "    'tau_shift_information': tau_shift_list,\n",
    "    'c': [10] * len(r_list)\n",
    "})\n",
    "\n",
    "BASE_DIR_OUT = Path(\"hyperparameter_correspondence\")\n",
    "BASE_DIR_OUT.mkdir(parents=True, exist_ok=True)\n",
    "\n",
    "save_path = BASE_DIR_OUT / \"r_tau_correspondence_c10.csv\"\n",
    "df.to_csv(save_path, index=False, encoding='utf-8-sig')\n",
    "\n",
    "print(df)\n",
    "print(f\"CSV saved to: {save_path}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "c4a84255",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Detailed cost decomposition\n",
    "\n",
    "def evaluate_parts(x, demand, dis, return_initial_vector=True, eps=1e-9):\n",
    "    \"\"\"\n",
    "    Decompose the total cost into initial, transportation, and emergency-order costs.\n",
    "    \"\"\"\n",
    "    num_sample = len(demand)\n",
    "    N = len(x)\n",
    "    c, c2, k, K = create_parameters(N)\n",
    "\n",
    "    initial_cost_scalar = float(np.dot(c, x))\n",
    "\n",
    "    transport_costs = np.zeros(num_sample)\n",
    "    emergency_costs = np.zeros(num_sample)\n",
    "    recourse_objs = np.zeros(num_sample)\n",
    "    num_infeasible = 0\n",
    "    num_shortage = 0\n",
    "\n",
    "    for idx, dem in enumerate(demand):\n",
    "        obj, x2_sol = recourse(x, dem, dis)\n",
    "        recourse_objs[idx] = obj\n",
    "\n",
    "        emerg = float(np.dot(c2, x2_sol))\n",
    "        trans = float(obj - emerg)\n",
    "        if trans < 0 and abs(trans) < eps:\n",
    "            trans = 0.0  # Numerical correction\n",
    "\n",
    "        emergency_costs[idx] = emerg\n",
    "        transport_costs[idx] = trans\n",
    "\n",
    "        if obj == 0:\n",
    "            num_infeasible += 1\n",
    "        if np.sum(x2_sol) > 0:\n",
    "            num_shortage += 1\n",
    "\n",
    "    if return_initial_vector:\n",
    "        initial_costs = np.full(num_sample, initial_cost_scalar, dtype=float)\n",
    "    else:\n",
    "        initial_costs = initial_cost_scalar\n",
    "\n",
    "    total_costs = (initial_cost_scalar + recourse_objs)\n",
    "\n",
    "    return (\n",
    "        initial_costs,\n",
    "        transport_costs,\n",
    "        emergency_costs,\n",
    "        total_costs,\n",
    "        num_infeasible,\n",
    "        num_shortage,\n",
    "    )\n",
    "\n",
    "\n",
    "# Initial and operational cost decomposition\n",
    "\n",
    "def evaluate_initial_vs_operational(x, demand, dis, eps=1e-9):\n",
    "    \"\"\"\n",
    "    Decompose the total cost into initial and operational costs.\n",
    "    \"\"\"\n",
    "    num_sample = len(demand)\n",
    "    N = len(x)\n",
    "    c, c2, k, K = create_parameters(N)\n",
    "\n",
    "    initial_cost_scalar = float(np.dot(c, x))\n",
    "    initial_costs = np.full(num_sample, initial_cost_scalar, dtype=float)\n",
    "\n",
    "    operational_costs = np.zeros(num_sample)\n",
    "    num_infeasible = 0\n",
    "    num_shortage = 0\n",
    "\n",
    "    for idx, dem in enumerate(demand):\n",
    "        obj, x2_sol = recourse(x, dem, dis)\n",
    "        operational_costs[idx] = obj\n",
    "\n",
    "        if obj == 0:\n",
    "            num_infeasible += 1\n",
    "        if np.sum(x2_sol) > 0:\n",
    "            num_shortage += 1\n",
    "\n",
    "    total_costs = initial_costs + operational_costs\n",
    "\n",
    "    return (\n",
    "        initial_costs,\n",
    "        operational_costs,\n",
    "        total_costs,\n",
    "        num_infeasible,\n",
    "        num_shortage,\n",
    "    )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fecebf6c",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from tqdm import tqdm\n",
    "\n",
    "\n",
    "# Generate store locations and pairwise distances\n",
    "coords, distance_mat = create_grid(NN, grid_dim)\n",
    "\n",
    "# Sample and fix the shift direction\n",
    "shift_direction = np.random.rand(NN)\n",
    "shift_direction = shift_direction / np.linalg.norm(shift_direction)\n",
    "\n",
    "# Generate training samples\n",
    "samples = gen_demands_dro(\n",
    "    num_sample, 20, distribution, NN, d=shift_direction\n",
    ")\n",
    "\n",
    "# Solve the SAA problem (ERM)\n",
    "saa_value, saa_optimizer = full_SAA(samples, distance_mat)\n",
    "print(f\"ERM (SAA) value: {saa_value}\")\n",
    "\n",
    "# Candidate shift magnitudes\n",
    "k_values = np.linspace(0, 9, 121)\n",
    "\n",
    "\n",
    "results_initial = {\n",
    "    'DRO': {'mean': [], 'quantile90': [], 'quantile95': []},\n",
    "    'RS':  {'mean': [], 'quantile90': [], 'quantile95': []},\n",
    "    'ERM': {'mean': [], 'quantile90': [], 'quantile95': []}\n",
    "}\n",
    "\n",
    "results_transport = {\n",
    "    'DRO': {'mean': [], 'quantile90': [], 'quantile95': []},\n",
    "    'RS':  {'mean': [], 'quantile90': [], 'quantile95': []},\n",
    "    'ERM': {'mean': [], 'quantile90': [], 'quantile95': []}\n",
    "}\n",
    "\n",
    "results_emergency = {\n",
    "    'DRO': {'mean': [], 'quantile90': [], 'quantile95': []},\n",
    "    'RS':  {'mean': [], 'quantile90': [], 'quantile95': []},\n",
    "    'ERM': {'mean': [], 'quantile90': [], 'quantile95': []}\n",
    "}\n",
    "\n",
    "results_oper = {\n",
    "    'DRO': {'mean': [], 'quantile90': [], 'quantile95': []},\n",
    "    'RS':  {'mean': [], 'quantile90': [], 'quantile95': []},\n",
    "    'ERM': {'mean': [], 'quantile90': [], 'quantile95': []}\n",
    "}\n",
    "\n",
    "results_total = {\n",
    "    'DRO': {'mean': [], 'quantile90': [], 'quantile95': []},\n",
    "    'RS':  {'mean': [], 'quantile90': [], 'quantile95': []},\n",
    "    'ERM': {'mean': [], 'quantile90': [], 'quantile95': []}\n",
    "}\n",
    "\n",
    "\n",
    "# Generate the test set under the true shift magnitude\n",
    "test_demands = gen_demands_dro(\n",
    "    num_d, 20, distribution, NN, t=4, d=shift_direction\n",
    ")\n",
    "\n",
    "\n",
    "# Confidence intervals\n",
    "z975 = 1.959963984540054\n",
    "\n",
    "def mean_ci_bounds(arr: np.ndarray):\n",
    "    m = float(arr.mean())\n",
    "    s = float(arr.std(ddof=1))\n",
    "    n = len(arr)\n",
    "    half = z975 * s / np.sqrt(n)\n",
    "    return m - half, m + half\n",
    "\n",
    "\n",
    "def quantile_band(arr: np.ndarray, p: float):\n",
    "    n = len(arr)\n",
    "    delta = z975 * np.sqrt(p * (1 - p) / n)\n",
    "\n",
    "    lo_p = max(0.0, min(1.0, p - delta))\n",
    "    hi_p = max(0.0, min(1.0, p + delta))\n",
    "\n",
    "    lo = float(np.quantile(arr, lo_p))\n",
    "    hi = float(np.quantile(arr, hi_p))\n",
    "\n",
    "    return lo, hi\n",
    "\n",
    "\n",
    "# Initialize confidence-band containers\n",
    "for RES in [\n",
    "    results_initial,\n",
    "    results_transport,\n",
    "    results_emergency,\n",
    "    results_oper,\n",
    "    results_total\n",
    "]:\n",
    "    for meth in ['DRO', 'RS', 'ERM']:\n",
    "        for base in ['mean', 'quantile90', 'quantile95']:\n",
    "            RES[meth][base + '_lo'] = []\n",
    "            RES[meth][base + '_hi'] = []\n",
    "\n",
    "\n",
    "# Evaluate ERM on the test set\n",
    "erm_loss, _, _ = evaluate(\n",
    "    saa_optimizer,\n",
    "    test_demands,\n",
    "    distance_mat\n",
    ")\n",
    "\n",
    "erm_mean = erm_loss.mean()\n",
    "erm_quantile90 = np.quantile(erm_loss, 0.90)\n",
    "erm_quantile95 = np.quantile(erm_loss, 0.95)\n",
    "\n",
    "\n",
    "# ERM cost decomposition\n",
    "erm_init, erm_trans, erm_emerg, erm_total, _, _ = evaluate_parts(\n",
    "    saa_optimizer,\n",
    "    test_demands,\n",
    "    distance_mat,\n",
    "    return_initial_vector=True\n",
    ")\n",
    "\n",
    "erm_oper = erm_trans + erm_emerg\n",
    "\n",
    "\n",
    "erm_init_stats = (\n",
    "    erm_init.mean(),\n",
    "    np.quantile(erm_init, 0.90),\n",
    "    np.quantile(erm_init, 0.95)\n",
    ")\n",
    "\n",
    "erm_trans_stats = (\n",
    "    erm_trans.mean(),\n",
    "    np.quantile(erm_trans, 0.90),\n",
    "    np.quantile(erm_trans, 0.95)\n",
    ")\n",
    "\n",
    "erm_emerg_stats = (\n",
    "    erm_emerg.mean(),\n",
    "    np.quantile(erm_emerg, 0.90),\n",
    "    np.quantile(erm_emerg, 0.95)\n",
    ")\n",
    "\n",
    "erm_oper_stats = (\n",
    "    erm_oper.mean(),\n",
    "    np.quantile(erm_oper, 0.90),\n",
    "    np.quantile(erm_oper, 0.95)\n",
    ")\n",
    "\n",
    "erm_total_stats = (\n",
    "    erm_total.mean(),\n",
    "    np.quantile(erm_total, 0.90),\n",
    "    np.quantile(erm_total, 0.95)\n",
    ")\n",
    "\n",
    "\n",
    "# ERM confidence bands\n",
    "erm_ci = {\n",
    "    'initial': {\n",
    "        'mean': mean_ci_bounds(erm_init),\n",
    "        'q90': quantile_band(erm_init, 0.90),\n",
    "        'q95': quantile_band(erm_init, 0.95)\n",
    "    },\n",
    "    'transport': {\n",
    "        'mean': mean_ci_bounds(erm_trans),\n",
    "        'q90': quantile_band(erm_trans, 0.90),\n",
    "        'q95': quantile_band(erm_trans, 0.95)\n",
    "    },\n",
    "    'emergency': {\n",
    "        'mean': mean_ci_bounds(erm_emerg),\n",
    "        'q90': quantile_band(erm_emerg, 0.90),\n",
    "        'q95': quantile_band(erm_emerg, 0.95)\n",
    "    },\n",
    "    'oper': {\n",
    "        'mean': mean_ci_bounds(erm_oper),\n",
    "        'q90': quantile_band(erm_oper, 0.90),\n",
    "        'q95': quantile_band(erm_oper, 0.95)\n",
    "    },\n",
    "    'total': {\n",
    "        'mean': mean_ci_bounds(erm_total),\n",
    "        'q90': quantile_band(erm_total, 0.90),\n",
    "        'q95': quantile_band(erm_total, 0.95)\n",
    "    }\n",
    "}\n",
    "\n",
    "\n",
    "# Evaluate DRO and RS over candidate shift magnitudes\n",
    "for k in tqdm(k_values, desc=\"Processing k values\"):\n",
    "\n",
    "    # Candidate distribution along the fixed shift direction\n",
    "    k_demands = gen_demands_dro(\n",
    "        num_d,\n",
    "        20,\n",
    "        distribution,\n",
    "        NN,\n",
    "        t=k,\n",
    "        d=shift_direction\n",
    "    )\n",
    "\n",
    "    # Calibrate the RS target\n",
    "    tau_k, _, _ = evaluate(\n",
    "        saa_optimizer,\n",
    "        k_demands,\n",
    "        distance_mat\n",
    "    )\n",
    "    tau_k_mean = tau_k.mean()\n",
    "\n",
    "    # Solve DRO\n",
    "    _, DRO_solver, _, _ = full_ro_wasserstein_at_ldr(\n",
    "        k,\n",
    "        samples,\n",
    "        distance_mat\n",
    "    )\n",
    "\n",
    "    # Solve RS\n",
    "    _, RS_solver = full_rno_wasserstein_at_ldr(\n",
    "        0,\n",
    "        tau_k_mean,\n",
    "        samples,\n",
    "        distance_mat\n",
    "    )\n",
    "\n",
    "    # Evaluate DRO and RS on the fixed target distribution\n",
    "    dro_init, dro_trans, dro_emerg, dro_total, _, _ = evaluate_parts(\n",
    "        DRO_solver,\n",
    "        test_demands,\n",
    "        distance_mat,\n",
    "        return_initial_vector=True\n",
    "    )\n",
    "\n",
    "    rs_init, rs_trans, rs_emerg, rs_total, _, _ = evaluate_parts(\n",
    "        RS_solver,\n",
    "        test_demands,\n",
    "        distance_mat,\n",
    "        return_initial_vector=True\n",
    "    )\n",
    "\n",
    "    dro_oper = dro_trans + dro_emerg\n",
    "    rs_oper = rs_trans + rs_emerg\n",
    "\n",
    "\n",
    "    # DRO: initial cost\n",
    "    results_initial['DRO']['mean'].append(\n",
    "        dro_init.mean()\n",
    "    )\n",
    "    results_initial['DRO']['quantile90'].append(\n",
    "        np.quantile(dro_init, 0.90)\n",
    "    )\n",
    "    results_initial['DRO']['quantile95'].append(\n",
    "        np.quantile(dro_init, 0.95)\n",
    "    )\n",
    "\n",
    "    lo, hi = mean_ci_bounds(dro_init)\n",
    "    results_initial['DRO']['mean_lo'].append(lo)\n",
    "    results_initial['DRO']['mean_hi'].append(hi)\n",
    "\n",
    "    lo, hi = quantile_band(dro_init, 0.90)\n",
    "    results_initial['DRO']['quantile90_lo'].append(lo)\n",
    "    results_initial['DRO']['quantile90_hi'].append(hi)\n",
    "\n",
    "    lo, hi = quantile_band(dro_init, 0.95)\n",
    "    results_initial['DRO']['quantile95_lo'].append(lo)\n",
    "    results_initial['DRO']['quantile95_hi'].append(hi)\n",
    "\n",
    "\n",
    "    # DRO: transportation cost\n",
    "    results_transport['DRO']['mean'].append(\n",
    "        dro_trans.mean()\n",
    "    )\n",
    "    results_transport['DRO']['quantile90'].append(\n",
    "        np.quantile(dro_trans, 0.90)\n",
    "    )\n",
    "    results_transport['DRO']['quantile95'].append(\n",
    "        np.quantile(dro_trans, 0.95)\n",
    "    )\n",
    "\n",
    "    lo, hi = mean_ci_bounds(dro_trans)\n",
    "    results_transport['DRO']['mean_lo'].append(lo)\n",
    "    results_transport['DRO']['mean_hi'].append(hi)\n",
    "\n",
    "    lo, hi = quantile_band(dro_trans, 0.90)\n",
    "    results_transport['DRO']['quantile90_lo'].append(lo)\n",
    "    results_transport['DRO']['quantile90_hi'].append(hi)\n",
    "\n",
    "    lo, hi = quantile_band(dro_trans, 0.95)\n",
    "    results_transport['DRO']['quantile95_lo'].append(lo)\n",
    "    results_transport['DRO']['quantile95_hi'].append(hi)\n",
    "\n",
    "\n",
    "    # DRO: emergency-order cost\n",
    "    results_emergency['DRO']['mean'].append(\n",
    "        dro_emerg.mean()\n",
    "    )\n",
    "    results_emergency['DRO']['quantile90'].append(\n",
    "        np.quantile(dro_emerg, 0.90)\n",
    "    )\n",
    "    results_emergency['DRO']['quantile95'].append(\n",
    "        np.quantile(dro_emerg, 0.95)\n",
    "    )\n",
    "\n",
    "    lo, hi = mean_ci_bounds(dro_emerg)\n",
    "    results_emergency['DRO']['mean_lo'].append(lo)\n",
    "    results_emergency['DRO']['mean_hi'].append(hi)\n",
    "\n",
    "    lo, hi = quantile_band(dro_emerg, 0.90)\n",
    "    results_emergency['DRO']['quantile90_lo'].append(lo)\n",
    "    results_emergency['DRO']['quantile90_hi'].append(hi)\n",
    "\n",
    "    lo, hi = quantile_band(dro_emerg, 0.95)\n",
    "    results_emergency['DRO']['quantile95_lo'].append(lo)\n",
    "    results_emergency['DRO']['quantile95_hi'].append(hi)\n",
    "\n",
    "\n",
    "    # DRO: operational cost\n",
    "    results_oper['DRO']['mean'].append(\n",
    "        dro_oper.mean()\n",
    "    )\n",
    "    results_oper['DRO']['quantile90'].append(\n",
    "        np.quantile(dro_oper, 0.90)\n",
    "    )\n",
    "    results_oper['DRO']['quantile95'].append(\n",
    "        np.quantile(dro_oper, 0.95)\n",
    "    )\n",
    "\n",
    "    lo, hi = mean_ci_bounds(dro_oper)\n",
    "    results_oper['DRO']['mean_lo'].append(lo)\n",
    "    results_oper['DRO']['mean_hi'].append(hi)\n",
    "\n",
    "    lo, hi = quantile_band(dro_oper, 0.90)\n",
    "    results_oper['DRO']['quantile90_lo'].append(lo)\n",
    "    results_oper['DRO']['quantile90_hi'].append(hi)\n",
    "\n",
    "    lo, hi = quantile_band(dro_oper, 0.95)\n",
    "    results_oper['DRO']['quantile95_lo'].append(lo)\n",
    "    results_oper['DRO']['quantile95_hi'].append(hi)\n",
    "\n",
    "\n",
    "    # DRO: total cost\n",
    "    results_total['DRO']['mean'].append(\n",
    "        dro_total.mean()\n",
    "    )\n",
    "    results_total['DRO']['quantile90'].append(\n",
    "        np.quantile(dro_total, 0.90)\n",
    "    )\n",
    "    results_total['DRO']['quantile95'].append(\n",
    "        np.quantile(dro_total, 0.95)\n",
    "    )\n",
    "\n",
    "    lo, hi = mean_ci_bounds(dro_total)\n",
    "    results_total['DRO']['mean_lo'].append(lo)\n",
    "    results_total['DRO']['mean_hi'].append(hi)\n",
    "\n",
    "    lo, hi = quantile_band(dro_total, 0.90)\n",
    "    results_total['DRO']['quantile90_lo'].append(lo)\n",
    "    results_total['DRO']['quantile90_hi'].append(hi)\n",
    "\n",
    "    lo, hi = quantile_band(dro_total, 0.95)\n",
    "    results_total['DRO']['quantile95_lo'].append(lo)\n",
    "    results_total['DRO']['quantile95_hi'].append(hi)\n",
    "\n",
    "\n",
    "    # RS: initial cost\n",
    "    results_initial['RS']['mean'].append(\n",
    "        rs_init.mean()\n",
    "    )\n",
    "    results_initial['RS']['quantile90'].append(\n",
    "        np.quantile(rs_init, 0.90)\n",
    "    )\n",
    "    results_initial['RS']['quantile95'].append(\n",
    "        np.quantile(rs_init, 0.95)\n",
    "    )\n",
    "\n",
    "    lo, hi = mean_ci_bounds(rs_init)\n",
    "    results_initial['RS']['mean_lo'].append(lo)\n",
    "    results_initial['RS']['mean_hi'].append(hi)\n",
    "\n",
    "    lo, hi = quantile_band(rs_init, 0.90)\n",
    "    results_initial['RS']['quantile90_lo'].append(lo)\n",
    "    results_initial['RS']['quantile90_hi'].append(hi)\n",
    "\n",
    "    lo, hi = quantile_band(rs_init, 0.95)\n",
    "    results_initial['RS']['quantile95_lo'].append(lo)\n",
    "    results_initial['RS']['quantile95_hi'].append(hi)\n",
    "\n",
    "\n",
    "    # RS: transportation cost\n",
    "    results_transport['RS']['mean'].append(\n",
    "        rs_trans.mean()\n",
    "    )\n",
    "    results_transport['RS']['quantile90'].append(\n",
    "        np.quantile(rs_trans, 0.90)\n",
    "    )\n",
    "    results_transport['RS']['quantile95'].append(\n",
    "        np.quantile(rs_trans, 0.95)\n",
    "    )\n",
    "\n",
    "    lo, hi = mean_ci_bounds(rs_trans)\n",
    "    results_transport['RS']['mean_lo'].append(lo)\n",
    "    results_transport['RS']['mean_hi'].append(hi)\n",
    "\n",
    "    lo, hi = quantile_band(rs_trans, 0.90)\n",
    "    results_transport['RS']['quantile90_lo'].append(lo)\n",
    "    results_transport['RS']['quantile90_hi'].append(hi)\n",
    "\n",
    "    lo, hi = quantile_band(rs_trans, 0.95)\n",
    "    results_transport['RS']['quantile95_lo'].append(lo)\n",
    "    results_transport['RS']['quantile95_hi'].append(hi)\n",
    "\n",
    "\n",
    "    # RS: emergency-order cost\n",
    "    results_emergency['RS']['mean'].append(\n",
    "        rs_emerg.mean()\n",
    "    )\n",
    "    results_emergency['RS']['quantile90'].append(\n",
    "        np.quantile(rs_emerg, 0.90)\n",
    "    )\n",
    "    results_emergency['RS']['quantile95'].append(\n",
    "        np.quantile(rs_emerg, 0.95)\n",
    "    )\n",
    "\n",
    "    lo, hi = mean_ci_bounds(rs_emerg)\n",
    "    results_emergency['RS']['mean_lo'].append(lo)\n",
    "    results_emergency['RS']['mean_hi'].append(hi)\n",
    "\n",
    "    lo, hi = quantile_band(rs_emerg, 0.90)\n",
    "    results_emergency['RS']['quantile90_lo'].append(lo)\n",
    "    results_emergency['RS']['quantile90_hi'].append(hi)\n",
    "\n",
    "    lo, hi = quantile_band(rs_emerg, 0.95)\n",
    "    results_emergency['RS']['quantile95_lo'].append(lo)\n",
    "    results_emergency['RS']['quantile95_hi'].append(hi)\n",
    "\n",
    "\n",
    "    # RS: operational cost\n",
    "    results_oper['RS']['mean'].append(\n",
    "        rs_oper.mean()\n",
    "    )\n",
    "    results_oper['RS']['quantile90'].append(\n",
    "        np.quantile(rs_oper, 0.90)\n",
    "    )\n",
    "    results_oper['RS']['quantile95'].append(\n",
    "        np.quantile(rs_oper, 0.95)\n",
    "    )\n",
    "\n",
    "    lo, hi = mean_ci_bounds(rs_oper)\n",
    "    results_oper['RS']['mean_lo'].append(lo)\n",
    "    results_oper['RS']['mean_hi'].append(hi)\n",
    "\n",
    "    lo, hi = quantile_band(rs_oper, 0.90)\n",
    "    results_oper['RS']['quantile90_lo'].append(lo)\n",
    "    results_oper['RS']['quantile90_hi'].append(hi)\n",
    "\n",
    "    lo, hi = quantile_band(rs_oper, 0.95)\n",
    "    results_oper['RS']['quantile95_lo'].append(lo)\n",
    "    results_oper['RS']['quantile95_hi'].append(hi)\n",
    "\n",
    "\n",
    "    # RS: total cost\n",
    "    results_total['RS']['mean'].append(\n",
    "        rs_total.mean()\n",
    "    )\n",
    "    results_total['RS']['quantile90'].append(\n",
    "        np.quantile(rs_total, 0.90)\n",
    "    )\n",
    "    results_total['RS']['quantile95'].append(\n",
    "        np.quantile(rs_total, 0.95)\n",
    "    )\n",
    "\n",
    "    lo, hi = mean_ci_bounds(rs_total)\n",
    "    results_total['RS']['mean_lo'].append(lo)\n",
    "    results_total['RS']['mean_hi'].append(hi)\n",
    "\n",
    "    lo, hi = quantile_band(rs_total, 0.90)\n",
    "    results_total['RS']['quantile90_lo'].append(lo)\n",
    "    results_total['RS']['quantile90_hi'].append(hi)\n",
    "\n",
    "    lo, hi = quantile_band(rs_total, 0.95)\n",
    "    results_total['RS']['quantile95_lo'].append(lo)\n",
    "    results_total['RS']['quantile95_hi'].append(hi)\n",
    "\n",
    "\n",
    "    # ERM\n",
    "    for res_dict, stats, ci_key in [\n",
    "        (results_initial, erm_init_stats, 'initial'),\n",
    "        (results_transport, erm_trans_stats, 'transport'),\n",
    "        (results_emergency, erm_emerg_stats, 'emergency'),\n",
    "        (results_oper, erm_oper_stats, 'oper'),\n",
    "        (results_total, erm_total_stats, 'total')\n",
    "    ]:\n",
    "        res_dict['ERM']['mean'].append(stats[0])\n",
    "        res_dict['ERM']['quantile90'].append(stats[1])\n",
    "        res_dict['ERM']['quantile95'].append(stats[2])\n",
    "\n",
    "        m_lo, m_hi = erm_ci[ci_key]['mean']\n",
    "        q90_lo, q90_hi = erm_ci[ci_key]['q90']\n",
    "        q95_lo, q95_hi = erm_ci[ci_key]['q95']\n",
    "\n",
    "        res_dict['ERM']['mean_lo'].append(m_lo)\n",
    "        res_dict['ERM']['mean_hi'].append(m_hi)\n",
    "\n",
    "        res_dict['ERM']['quantile90_lo'].append(q90_lo)\n",
    "        res_dict['ERM']['quantile90_hi'].append(q90_hi)\n",
    "\n",
    "        res_dict['ERM']['quantile95_lo'].append(q95_lo)\n",
    "        res_dict['ERM']['quantile95_hi'].append(q95_hi)\n",
    "\n",
    "\n",
    "# Convert results to NumPy arrays\n",
    "for res in [\n",
    "    results_initial,\n",
    "    results_transport,\n",
    "    results_emergency,\n",
    "    results_oper,\n",
    "    results_total\n",
    "]:\n",
    "    for key in res:\n",
    "        for subkey in res[key]:\n",
    "            res[key][subkey] = np.array(res[key][subkey])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "18e419a3",
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "metrics = ['mean', 'quantile95']\n",
    "titles = ['Mean Loss', '95% Quantile Loss']\n",
    "file_names = ['mean_comparison.png', 'quantile95_comparison.png']\n",
    "\n",
    "\n",
    "def plot_with_ci(results_dict, comp_title_prefix):\n",
    "    for metric, title, file_name in zip(metrics, titles, file_names):\n",
    "        plt.figure(figsize=(14, 8))\n",
    "\n",
    "        lo_key = metric + '_lo'\n",
    "        hi_key = metric + '_hi'\n",
    "\n",
    "        # Confidence bands\n",
    "        plt.fill_between(\n",
    "            k_values, results_dict['DRO'][lo_key], results_dict['DRO'][hi_key],\n",
    "            color='b', alpha=0.15, linewidth=0\n",
    "        )\n",
    "        plt.fill_between(\n",
    "            k_values, results_dict['RS'][lo_key], results_dict['RS'][hi_key],\n",
    "            color='r', alpha=0.15, linewidth=0\n",
    "        )\n",
    "        plt.fill_between(\n",
    "            k_values, results_dict['ERM'][lo_key], results_dict['ERM'][hi_key],\n",
    "            color='g', alpha=0.12, linewidth=0\n",
    "        )\n",
    "\n",
    "        plt.plot(k_values, results_dict['DRO'][metric], 'b-', linewidth=2, label='DRO')\n",
    "        plt.plot(k_values, results_dict['RS'][metric], 'r-', linewidth=2, label='RS')\n",
    "        plt.axhline(y=results_dict['ERM'][metric][0], color='g', linestyle='-', linewidth=2, label='ERM')\n",
    "        plt.axvline(x=4, color='k', linestyle='--', linewidth=1.5, label='Real Shift (t=4)')\n",
    "\n",
    "        plt.xlabel('Shift Magnitude', fontsize=12)\n",
    "        plt.ylabel('Loss', fontsize=12)\n",
    "        plt.title(f'{title} - {comp_title_prefix}', fontsize=14)\n",
    "        plt.legend(fontsize=11)\n",
    "        plt.grid(True, linestyle='--', alpha=0.7)\n",
    "\n",
    "        ax = plt.gca()\n",
    "        if hasattr(ax, \"set_box_aspect\"):\n",
    "            ax.set_box_aspect(3/5)\n",
    "\n",
    "        # plt.savefig(\n",
    "        #     f'{comp_title_prefix.lower().replace(\" \", \"_\")}_{file_name}',\n",
    "        #     bbox_inches='tight',\n",
    "        #     dpi=200\n",
    "        # )\n",
    "\n",
    "\n",
    "plot_with_ci(results_initial, 'Initial')\n",
    "plot_with_ci(results_transport, 'Transport')\n",
    "plot_with_ci(results_emergency, 'Emergency')\n",
    "plot_with_ci(results_oper, 'Operational (Transport + Emergency)')\n",
    "plot_with_ci(results_total, 'Total')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "93546434",
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "from pathlib import Path\n",
    "\n",
    "# Cost parameter\n",
    "c_value = 10\n",
    "\n",
    "# Output directory\n",
    "BASE_DIR_OUT = Path(\"experimental_data\")\n",
    "BASE_DIR_OUT.mkdir(parents=True, exist_ok=True)\n",
    "\n",
    "components = [\n",
    "    (\"initial\",     results_initial),\n",
    "    (\"transport\",   results_transport),\n",
    "    (\"emergency\",   results_emergency),\n",
    "    (\"operational\", results_oper),\n",
    "    (\"total\",       results_total),\n",
    "]\n",
    "\n",
    "metrics_to_save = [\"mean\", \"quantile95\"]\n",
    "methods = [\"DRO\", \"RS\", \"ERM\"]\n",
    "\n",
    "rows = []\n",
    "\n",
    "for comp_name, res in components:\n",
    "    for metric in metrics_to_save:\n",
    "        lo_key = metric + \"_lo\"\n",
    "        hi_key = metric + \"_hi\"\n",
    "\n",
    "        for method in methods:\n",
    "            rows.append(pd.DataFrame({\n",
    "                \"c\":       [c_value] * len(k_values),\n",
    "                \"comp\":    comp_name,\n",
    "                \"metric\":  metric,\n",
    "                \"method\":  method,\n",
    "                \"k\":       np.asarray(k_values, dtype=float),\n",
    "                \"center\":  np.asarray(res[method][metric], dtype=float),\n",
    "                \"lower\":   np.asarray(res[method][lo_key], dtype=float),\n",
    "                \"upper\":   np.asarray(res[method][hi_key], dtype=float),\n",
    "            }))\n",
    "\n",
    "all_df = pd.concat(rows, ignore_index=True)\n",
    "all_df.sort_values([\"comp\", \"metric\", \"method\", \"k\"], inplace=True)\n",
    "\n",
    "out_path = BASE_DIR_OUT / f\"all_results_long_c{int(c_value)}.csv\"\n",
    "all_df.to_csv(out_path, index=False, encoding=\"utf-8-sig\")\n",
    "\n",
    "print(\"Saved:\", out_path)\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cef0af94",
   "metadata": {},
   "source": [
    "----------------------------------------------------------------------------------------------------------------------------"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e882a48a",
   "metadata": {},
   "source": [
    "----------------------------------------------------------------------------------------------------------------------------"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "43e6d487",
   "metadata": {},
   "source": [
    "----------------------------------------------------------------------------------------------------------------------------"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6bb87bc2",
   "metadata": {},
   "source": [
    "----------------------------------------------------------------------------------------------------------------------------"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f91066e2",
   "metadata": {},
   "source": [
    "----------------------------------------------------------------------------------------------------------------------------"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f01db3a5",
   "metadata": {},
   "source": [
    "----------------------------------------------------------------------------------------------------"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e62ac800",
   "metadata": {},
   "source": [
    "-------------------------------------------------------------------------------------------------------------------"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b31f3468",
   "metadata": {},
   "source": [
    "-------------------------------------------------------------------------------------------------------------------------------"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0ded7d76",
   "metadata": {},
   "source": [
    "----------------------------------------------------------------------------------------------------------------------------"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/network_lot-sizing_problem.py <==
#!/usr/bin/env python
# coding: utf-8

# In[1]:


import numpy as np
import seaborn as sns
import matplotlib.pyplot as plt
import csv

import gurobipy as grb
from rsome import ro
from rsome import lp
from rsome import grb_solver as grb_s
import rsome as rso

import numpy.random as rd
from sklearn.datasets import make_sparse_spd_matrix

import pickle


# In[2]:


# Network structure
grid_dim = np.array([10,10])
max_distance = np.sqrt(np.sum(grid_dim**2))

# Demand settings
max_d = 40

num_d = 1000
num_sample = 10

def create_parameters(N_store):
    c = np.array([10 for i in range(N_store)])   # we will choose c \in \{5,10,15,20,25\}
    c2 = np.array([30 for i in range(N_store)])

    # Capacity
    k = 40
    K = np.array([k for i in range(N_store)])

    return [c,c2,k,K]

def calc_distance(coord1,coord2):
    return 2*np.sqrt(np.sum((np.array(coord1)-np.array(coord2))**2))

def create_grid(N, grid_dim):
    #np.random.seed(123)
    coords = np.random.uniform(0,grid_dim[0],(N,2))
    distance_mat = np.array([[calc_distance(coords[i],coords[j]) for j in range(N)] for i in range(N)])
    return coords,distance_mat

def gen_demands_dro(num_sam, mean, dist, N_store, t=0, d=None):
    """
    Generate demand samples.
    """
    if dist == 'uniform':
        mult = np.random.uniform(0.7, 1.0, N_store)
        random_sigma = mult * mean
        demand = np.array([[np.random.uniform(mean - random_sigma[i],
                                              mean + random_sigma[i])
                            for i in range(N_store)]
                           for m in range(num_sam)])
        demand[demand > max_d] = max_d
        demand[demand <= 0.1] = 0.1
    elif dist == 'normal':
        if d is None:
            d = np.random.rand(N_store)
            d = d / np.linalg.norm(d)

        mean_vector = mean + t * d

        variance = (mean ** 2) / 8
        cov_mat = np.eye(N_store) * variance

        demand = np.random.multivariate_normal(mean_vector, cov_mat, num_sam)
        demand[demand > max_d] = max_d
        demand[demand <= 0.1] = 0.1
    return demand

def printing_results(objs):
    print('======================')
    print('max:',np.max(objs))
    print('mean:',np.mean(objs))
    print('======================')

def return_results(objs):
    return[np.percentile(objs,95),np.mean(objs),np.percentile(objs,90)]

def save_nparray(arrays,names):
    for ar,nam in zip(arrays,names):
        np.save(nam,ar)

def return_reduction_lists(dictionary):
    max_reduction=[[dic[1.2+i*0.1]['max'] for dic in dictionary.values()] for i in range(0,4)]

    mean_reduction=[[dic[1.2+i*0.1]['mean'] for dic in dictionary.values()] for i in range(0,4)]

    perc95_reduction=[[dic[1.2+i*0.1]['95perc'] for dic in dictionary.values()] for i in range(0,4)]

    return max_reduction,mean_reduction,perc95_reduction

def getSD(array):
    return np.std(array)/np.sqrt(len(array))


# --------------------------------------------------------------------------------------------------------------------------------

# In[3]:


def evaluate(x,demand,dis):
    num_sample=len(demand)
    N=len(x)
    c,c2,k,K=create_parameters(N)
    objs=np.array([recourse(x,dem,dis)[0] for dem in demand])
    x_cost=np.sum([x[i]*c[i] for i in range(N)])
    objs=objs+x_cost
    x2_sols=np.array([recourse(x,dem,dis)[1] for dem in demand])
    num_infeasible=np.sum(objs==0)
    num_shortage=np.sum([np.sum(x2_sol)>0 for x2_sol in x2_sols])

    return objs,num_infeasible,num_shortage

def recourse(x,z,distance_mat,verbal=0):
    N=len(x)
    c,c2,k,K = create_parameters(N)
    try:
        m = grb.Model('recourse')
        y = m.addVars(N,N, vtype = grb.GRB.CONTINUOUS,name = 'y')
        x2 = m.addVars(N, vtype = grb.GRB.CONTINUOUS,name = 'x2')  # Emergency orders

        m.setObjective(grb.quicksum([x2[i]*c2[i] for i in range(N)]) + grb.quicksum([distance_mat[i,j]*y[i,j] for i in range(N) for j in range(N)]), sense = grb.GRB.MINIMIZE)

        m.addConstrs((z[i]-x[i]-x2[i]+grb.quicksum([y[i,j] for j in range(N)])-grb.quicksum([y[j,i] for j in range(N)])<=0 for i in range(N)),'order')

        m.setParam('OutputFlag',verbal)
        m.optimize()

        obj = m.objVal
        x2_sol = np.array([x2[n].X for n in range(N)])

    except AttributeError as e:
        print (e)
        m = 0
        obj = 0
        x2_sol = np.array([0 for n in range(N)])
    return obj,x2_sol


# In[4]:


def full_SAA(sample,distance_mat):
    M = len(sample)
    N = len(sample[0])
    c,c2,k,K = create_parameters(N)
    model = ro.Model()
    alpha = model.dvar()
    delta= model.dvar((M,N))
    x = model.dvar(N)
    y = model.dvar((M,N,N))
    x2= model.dvar((M,N))

    model.min(c@x + 1/M*np.sum([np.sum([distance_mat[i,j]*y[m,i,j] for i in range(N) for j in range(N)]) for m in range(M)])
    + 1/M*np.sum([c2@x2[m] for m in range(M)]))

    for i in range(N):
        for m in range(M):
            model.st(x[i] + x2[m,i] + np.sum([y[m,j,i] for j in range(N)])>=np.sum([y[m,i,j] for j in range(N)]) + sample[m,i])
    model.st(x >= 0)
    model.st(x <= K)
    model.st(x2 >= 0) 
    model.st(y>=0)

    model.solve(grb_s)
    print(model.get(),x.get())

    return model.get(), x.get()


def full_ro_wasserstein_at_ldr(Gamma,sample,distance_mat):
    M = len(sample)
    N = len(sample[0])
    c,c2,k,K = create_parameters(N)

    model = ro.Model() 

    x = model.dvar(N)

    u = model.dvar((M,N,N))
    v = model.dvar((M,N,N,N))
    w = model.dvar((M,N,N))

    u2 = model.dvar((M,N))
    v2 = model.dvar((M,N,N))
    w2 = model.dvar((M,N))

    y = model.dvar(M)
    lam = model.dvar()

    z = model.rvar(N)
    norm_dis = model.rvar()
    dif = model.rvar()

    model.min(c@x + Gamma*lam + 1.0/M*y.sum())

    for m in range(M):
        model.st((
                c2 @ (u2[m]+v2[m]@z+w2[m]*norm_dis)
                +
                np.sum([distance_mat[i]@(u[m,i]+ v[m,i]@z + w[m,i]*norm_dis) for i in range(N)]) - lam*norm_dis <= y[m])
        .forall(z<=max_d,z>=0, z-sample[m]<=dif, sample[m]-z<=dif, dif.sum()-norm_dis<=0) )

    for i in range(N):
        for m in range(M):
            model.st((z[i] -x[i] -u2[m,i] - v2[m,i]@z - w2[m,i]*norm_dis
                      + 
                      (u[m,i]+ v[m,i]@z + w[m,i]*norm_dis).sum()
                      - 
                      np.sum([u[m,j,i]+v[m,j,i]@z+w[m,j,i]*norm_dis for j in range(N)])
                      <= 
                      0 
                      ).forall(z<=max_d,z>=0, z-sample[m]<=dif, sample[m]-z<=dif, dif.sum()-norm_dis<=0))

    model.st(x >= 0)
    model.st(x <= K)

    for m in range(M):
        for i in range(N):
            for j in range(N):
                model.st((u[m,i,j]+ v[m,i,j]@z + w[m,i,j]*norm_dis >= 0).forall(z<=max_d,z>=0, z-sample[m]<=dif, sample[m]-z<=dif, dif.sum()-norm_dis<=0))

        model.st((u2[m]+v2[m]@z + w2[m]*norm_dis>= 0).forall(z<=max_d,z>=0, z-sample[m]<=dif, sample[m]-z<=dif, dif.sum()-norm_dis<=0))

    model.solve(grb_s)
    print(model.get(),x.get())

    return model.get(), x.get(), lam.get(),c@x.get()+1.0/M*y.get().sum()


# In[5]:


def full_rno_wasserstein_at_ldr(Gamma,target,sample,distance_mat):
    M = len(sample)
    N = len(sample[0])
    c,c2,k,K = create_parameters(N)

    model = ro.Model()
    alpha = model.dvar()

    x = model.dvar(N)
    u = model.dvar((M,N,N))
    v = model.dvar((M,N,N,N))
    w = model.dvar((M,N,N))
    u2 = model.dvar((M,N))
    v2 = model.dvar((M,N,N))
    w2 = model.dvar((M,N))
    y = model.dvar(M)

    z = model.rvar(N)
    dif = model.rvar()
    norm_dis = model.rvar()

    model.min(alpha)

    model.st(c@x - target +1/M*y.sum()<=0)

    for m in range(M):
        model.st((c2@u2[m] + c2@v2[m]@z + c2@w2[m]*norm_dis
        + np.sum([distance_mat[i]@(u[m,i]+ v[m,i] @ z + w[m,i]*norm_dis) for i in range(N)])
        - alpha*norm_dis
        <= y[m]).forall(z<=max_d,z>=0, z-sample[m]<=dif, sample[m]-z<=dif, dif.sum()-Gamma-norm_dis<=0, norm_dis>=0))

    for i in range(N):
        for m in range(M):
            model.st((z[i] -x[i] - u2[m,i] - v2[m,i]@z - w2[m,i]*norm_dis
            + (u[m,i]+ v[m,i]@z + w[m,i]*norm_dis).sum()
            - np.sum([u[m,j,i]+v[m,j,i]@z + w[m,j,i]*norm_dis for j in range(N)])<=0
            ).forall(z<=max_d,z>=0, z-sample[m]<=dif, sample[m]-z<=dif, dif.sum()-Gamma-norm_dis<=0, norm_dis>=0))

    model.st(x >= 0)
    model.st(x <= K)
    model.st(alpha >= 0)

    for m in range(M):
        for i in range(N):
            model.st((u[m,i]+ v[m,i]@z + w[m,i]*norm_dis >= 0).forall(z<=max_d,z>=0, z-sample[m]<=dif, sample[m]-z<=dif, dif.sum()-Gamma-norm_dis<=0, norm_dis>=0))
        model.st((u2[m]+ v2[m]@z + w2[m]*norm_dis >= 0).forall(z<=max_d,z>=0, z-sample[m]<=dif, sample[m]-z<=dif, dif.sum()-Gamma-norm_dis<=0, norm_dis>=0))

    try:
        model.solve(grb_s)
        print(model.get(), x.get())
        return model.get(), x.get()
    except Exception:
        # Retry using the SAA objective value as the target

        # saa_value, _ = full_SAA(sample, distance_mat)

        if abs(saa_value - target) < 1e-8:
            raise
        return full_rno_wasserstein_at_ldr(Gamma, saa_value, sample, distance_mat)


# In[6]:


np.random.seed(111)
NN=10
distribution = 'normal'
sns.set()
c,c2,k,K = create_parameters(NN)
coords,distance_mat = create_grid(NN, grid_dim)
shift_direction = np.random.rand(NN)
shift_direction = shift_direction / np.linalg.norm(shift_direction)
samples = gen_demands_dro(
    num_sample, 20, distribution, NN, d=shift_direction
)


# In[ ]:


print(samples)       


# In[ ]:


# Generate store locations and pairwise distances
coords, distance_mat = create_grid(NN, grid_dim)

# Generate training samples
samples = gen_demands_dro(num_sample, 20, distribution, NN)

# Solve the SAA problem (ERM)
saa_value, saa_optimizer = full_SAA(samples, distance_mat)
print(f"ERM (SAA) value: {saa_value}")


# In[ ]:


# Example DRO solution
Gamma= 0.9
model_dro_obj, x_sol_dro, k,cores_tau = full_ro_wasserstein_at_ldr(Gamma,samples,distance_mat)
print(x_sol_dro,k,cores_tau)


# Hyperparameter correspondance

# In[ ]:


#Hyperparameter correspondance#

from tqdm.auto import tqdm
import matplotlib.pyplot as plt

r_list = np.linspace(0.0, 8.0, 19)

tau_opt_list = []
tau_shift_list = []

for r in tqdm(r_list, desc='Sweeping r'):
    model_dro_obj, x_sol_dro, k_dual, cores_tau = full_ro_wasserstein_at_ldr(r, samples, distance_mat)
    tau_opt_list.append(float(cores_tau))

    k_demands = gen_demands_dro(num_d, 20, distribution, NN, t=r)
    tau_k, _, _ = evaluate(saa_optimizer, k_demands, distance_mat)
    tau_shift_list.append(float(np.mean(tau_k)))

plt.figure()
plt.plot(r_list, tau_opt_list, marker='o', label='Optimization-level: r -> cores_tau (DRO)')
plt.plot(r_list, tau_shift_list, marker='s', label='Shift-info: r(=t) -> mean cost (ERM on shifted demands)')
plt.xlabel('r (Gamma)')
plt.ylabel('tau')
plt.title('Two correspondences: optimization-level vs shift-information')
plt.legend()
plt.grid(True, alpha=0.3)
plt.show()


# In[ ]:


import pandas as pd
from pathlib import Path

df = pd.DataFrame({
    'r': r_list,
    'tau_optimization_level': tau_opt_list,
    'tau_shift_information': tau_shift_list,
    'c': [10] * len(r_list)
})

BASE_DIR_OUT = Path("hyperparameter_correspondence")
BASE_DIR_OUT.mkdir(parents=True, exist_ok=True)

save_path = BASE_DIR_OUT / "r_tau_correspondence_c10.csv"
df.to_csv(save_path, index=False, encoding='utf-8-sig')

print(df)
print(f"CSV saved to: {save_path}")


# In[10]:


# Detailed cost decomposition

def evaluate_parts(x, demand, dis, return_initial_vector=True, eps=1e-9):
    """
    Decompose the total cost into initial, transportation, and emergency-order costs.
    """
    num_sample = len(demand)
    N = len(x)
    c, c2, k, K = create_parameters(N)

    initial_cost_scalar = float(np.dot(c, x))

    transport_costs = np.zeros(num_sample)
    emergency_costs = np.zeros(num_sample)
    recourse_objs = np.zeros(num_sample)
    num_infeasible = 0
    num_shortage = 0

    for idx, dem in enumerate(demand):
        obj, x2_sol = recourse(x, dem, dis)
        recourse_objs[idx] = obj

        emerg = float(np.dot(c2, x2_sol))
        trans = float(obj - emerg)
        if trans < 0 and abs(trans) < eps:
            trans = 0.0  # Numerical correction

        emergency_costs[idx] = emerg
        transport_costs[idx] = trans

        if obj == 0:
            num_infeasible += 1
        if np.sum(x2_sol) > 0:
            num_shortage += 1

    if return_initial_vector:
        initial_costs = np.full(num_sample, initial_cost_scalar, dtype=float)
    else:
        initial_costs = initial_cost_scalar

    total_costs = (initial_cost_scalar + recourse_objs)

    return (
        initial_costs,
        transport_costs,
        emergency_costs,
        total_costs,
        num_infeasible,
        num_shortage,
    )


# Initial and operational cost decomposition

def evaluate_initial_vs_operational(x, demand, dis, eps=1e-9):
    """
    Decompose the total cost into initial and operational costs.
    """
    num_sample = len(demand)
    N = len(x)
    c, c2, k, K = create_parameters(N)

    initial_cost_scalar = float(np.dot(c, x))
    initial_costs = np.full(num_sample, initial_cost_scalar, dtype=float)

    operational_costs = np.zeros(num_sample)
    num_infeasible = 0
    num_shortage = 0

    for idx, dem in enumerate(demand):
        obj, x2_sol = recourse(x, dem, dis)
        operational_costs[idx] = obj

        if obj == 0:
            num_infeasible += 1
        if np.sum(x2_sol) > 0:
            num_shortage += 1

    total_costs = initial_costs + operational_costs

    return (
        initial_costs,
        operational_costs,
        total_costs,
        num_infeasible,
        num_shortage,
    )


# In[ ]:


import numpy as np
import matplotlib.pyplot as plt
from tqdm import tqdm


# Generate store locations and pairwise distances
coords, distance_mat = create_grid(NN, grid_dim)

# Sample and fix the shift direction
shift_direction = np.random.rand(NN)
shift_direction = shift_direction / np.linalg.norm(shift_direction)

# Generate training samples
samples = gen_demands_dro(
    num_sample, 20, distribution, NN, d=shift_direction
)

# Solve the SAA problem (ERM)
saa_value, saa_optimizer = full_SAA(samples, distance_mat)
print(f"ERM (SAA) value: {saa_value}")

# Candidate shift magnitudes
k_values = np.linspace(0, 9, 121)


results_initial = {
    'DRO': {'mean': [], 'quantile90': [], 'quantile95': []},
    'RS':  {'mean': [], 'quantile90': [], 'quantile95': []},
    'ERM': {'mean': [], 'quantile90': [], 'quantile95': []}
}

results_transport = {
    'DRO': {'mean': [], 'quantile90': [], 'quantile95': []},
    'RS':  {'mean': [], 'quantile90': [], 'quantile95': []},
    'ERM': {'mean': [], 'quantile90': [], 'quantile95': []}
}

results_emergency = {
    'DRO': {'mean': [], 'quantile90': [], 'quantile95': []},
    'RS':  {'mean': [], 'quantile90': [], 'quantile95': []},
    'ERM': {'mean': [], 'quantile90': [], 'quantile95': []}
}

results_oper = {
    'DRO': {'mean': [], 'quantile90': [], 'quantile95': []},
    'RS':  {'mean': [], 'quantile90': [], 'quantile95': []},
    'ERM': {'mean': [], 'quantile90': [], 'quantile95': []}
}

results_total = {
    'DRO': {'mean': [], 'quantile90': [], 'quantile95': []},
    'RS':  {'mean': [], 'quantile90': [], 'quantile95': []},
    'ERM': {'mean': [], 'quantile90': [], 'quantile95': []}
}


# Generate the test set under the true shift magnitude
test_demands = gen_demands_dro(
    num_d, 20, distribution, NN, t=4, d=shift_direction
)


# Confidence intervals
z975 = 1.959963984540054

def mean_ci_bounds(arr: np.ndarray):
    m = float(arr.mean())
    s = float(arr.std(ddof=1))
    n = len(arr)
    half = z975 * s / np.sqrt(n)
    return m - half, m + half


def quantile_band(arr: np.ndarray, p: float):
    n = len(arr)
    delta = z975 * np.sqrt(p * (1 - p) / n)

    lo_p = max(0.0, min(1.0, p - delta))
    hi_p = max(0.0, min(1.0, p + delta))

    lo = float(np.quantile(arr, lo_p))
    hi = float(np.quantile(arr, hi_p))

    return lo, hi


# Initialize confidence-band containers
for RES in [
    results_initial,
    results_transport,
    results_emergency,
    results_oper,
    results_total
]:
    for meth in ['DRO', 'RS', 'ERM']:
        for base in ['mean', 'quantile90', 'quantile95']:
            RES[meth][base + '_lo'] = []
            RES[meth][base + '_hi'] = []


# Evaluate ERM on the test set
erm_loss, _, _ = evaluate(
    saa_optimizer,
    test_demands,
    distance_mat
)

erm_mean = erm_loss.mean()
erm_quantile90 = np.quantile(erm_loss, 0.90)
erm_quantile95 = np.quantile(erm_loss, 0.95)


# ERM cost decomposition
erm_init, erm_trans, erm_emerg, erm_total, _, _ = evaluate_parts(
    saa_optimizer,
    test_demands,
    distance_mat,
    return_initial_vector=True
)

erm_oper = erm_trans + erm_emerg


erm_init_stats = (
    erm_init.mean(),
    np.quantile(erm_init, 0.90),
    np.quantile(erm_init, 0.95)
)

erm_trans_stats = (
    erm_trans.mean(),
    np.quantile(erm_trans, 0.90),
    np.quantile(erm_trans, 0.95)
)

erm_emerg_stats = (
    erm_emerg.mean(),
    np.quantile(erm_emerg, 0.90),
    np.quantile(erm_emerg, 0.95)
)

erm_oper_stats = (
    erm_oper.mean(),
    np.quantile(erm_oper, 0.90),
    np.quantile(erm_oper, 0.95)
)

erm_total_stats = (
    erm_total.mean(),
    np.quantile(erm_total, 0.90),
    np.quantile(erm_total, 0.95)
)


# ERM confidence bands
erm_ci = {
    'initial': {
        'mean': mean_ci_bounds(erm_init),
        'q90': quantile_band(erm_init, 0.90),
        'q95': quantile_band(erm_init, 0.95)
    },
    'transport': {
        'mean': mean_ci_bounds(erm_trans),
        'q90': quantile_band(erm_trans, 0.90),
        'q95': quantile_band(erm_trans, 0.95)
    },
    'emergency': {
        'mean': mean_ci_bounds(erm_emerg),
        'q90': quantile_band(erm_emerg, 0.90),
        'q95': quantile_band(erm_emerg, 0.95)
    },
    'oper': {
        'mean': mean_ci_bounds(erm_oper),
        'q90': quantile_band(erm_oper, 0.90),
        'q95': quantile_band(erm_oper, 0.95)
    },
    'total': {
        'mean': mean_ci_bounds(erm_total),
        'q90': quantile_band(erm_total, 0.90),
        'q95': quantile_band(erm_total, 0.95)
    }
}


# Evaluate DRO and RS over candidate shift magnitudes
for k in tqdm(k_values, desc="Processing k values"):

    # Candidate distribution along the fixed shift direction
    k_demands = gen_demands_dro(
        num_d,
        20,
        distribution,
        NN,
        t=k,
        d=shift_direction
    )

    # Calibrate the RS target
    tau_k, _, _ = evaluate(
        saa_optimizer,
        k_demands,
        distance_mat
    )
    tau_k_mean = tau_k.mean()

    # Solve DRO
    _, DRO_solver, _, _ = full_ro_wasserstein_at_ldr(
        k,
        samples,
        distance_mat
    )

    # Solve RS
    _, RS_solver = full_rno_wasserstein_at_ldr(
        0,
        tau_k_mean,
        samples,
        distance_mat
    )

    # Evaluate DRO and RS on the fixed target distribution
    dro_init, dro_trans, dro_emerg, dro_total, _, _ = evaluate_parts(
        DRO_solver,
        test_demands,
        distance_mat,
        return_initial_vector=True
    )

    rs_init, rs_trans, rs_emerg, rs_total, _, _ = evaluate_parts(
        RS_solver,
        test_demands,
        distance_mat,
        return_initial_vector=True
    )

    dro_oper = dro_trans + dro_emerg
    rs_oper = rs_trans + rs_emerg


    # DRO: initial cost
    results_initial['DRO']['mean'].append(
        dro_init.mean()
    )
    results_initial['DRO']['quantile90'].append(
        np.quantile(dro_init, 0.90)
    )
    results_initial['DRO']['quantile95'].append(
        np.quantile(dro_init, 0.95)
    )

    lo, hi = mean_ci_bounds(dro_init)
    results_initial['DRO']['mean_lo'].append(lo)
    results_initial['DRO']['mean_hi'].append(hi)

    lo, hi = quantile_band(dro_init, 0.90)
    results_initial['DRO']['quantile90_lo'].append(lo)
    results_initial['DRO']['quantile90_hi'].append(hi)

    lo, hi = quantile_band(dro_init, 0.95)
    results_initial['DRO']['quantile95_lo'].append(lo)
    results_initial['DRO']['quantile95_hi'].append(hi)


    # DRO: transportation cost
    results_transport['DRO']['mean'].append(
        dro_trans.mean()
    )
    results_transport['DRO']['quantile90'].append(
        np.quantile(dro_trans, 0.90)
    )
    results_transport['DRO']['quantile95'].append(
        np.quantile(dro_trans, 0.95)
    )

    lo, hi = mean_ci_bounds(dro_trans)
    results_transport['DRO']['mean_lo'].append(lo)
    results_transport['DRO']['mean_hi'].append(hi)

    lo, hi = quantile_band(dro_trans, 0.90)
    results_transport['DRO']['quantile90_lo'].append(lo)
    results_transport['DRO']['quantile90_hi'].append(hi)

    lo, hi = quantile_band(dro_trans, 0.95)
    results_transport['DRO']['quantile95_lo'].append(lo)
    results_transport['DRO']['quantile95_hi'].append(hi)


    # DRO: emergency-order cost
    results_emergency['DRO']['mean'].append(
        dro_emerg.mean()
    )
    results_emergency['DRO']['quantile90'].append(
        np.quantile(dro_emerg, 0.90)
    )
    results_emergency['DRO']['quantile95'].append(
        np.quantile(dro_emerg, 0.95)
    )

    lo, hi = mean_ci_bounds(dro_emerg)
    results_emergency['DRO']['mean_lo'].append(lo)
    results_emergency['DRO']['mean_hi'].append(hi)

    lo, hi = quantile_band(dro_emerg, 0.90)
    results_emergency['DRO']['quantile90_lo'].append(lo)
    results_emergency['DRO']['quantile90_hi'].append(hi)

    lo, hi = quantile_band(dro_emerg, 0.95)
    results_emergency['DRO']['quantile95_lo'].append(lo)
    results_emergency['DRO']['quantile95_hi'].append(hi)


    # DRO: operational cost
    results_oper['DRO']['mean'].append(
        dro_oper.mean()
    )
    results_oper['DRO']['quantile90'].append(
        np.quantile(dro_oper, 0.90)
    )
    results_oper['DRO']['quantile95'].append(
        np.quantile(dro_oper, 0.95)
    )

    lo, hi = mean_ci_bounds(dro_oper)
    results_oper['DRO']['mean_lo'].append(lo)
    results_oper['DRO']['mean_hi'].append(hi)

    lo, hi = quantile_band(dro_oper, 0.90)
    results_oper['DRO']['quantile90_lo'].append(lo)
    results_oper['DRO']['quantile90_hi'].append(hi)

    lo, hi = quantile_band(dro_oper, 0.95)
    results_oper['DRO']['quantile95_lo'].append(lo)
    results_oper['DRO']['quantile95_hi'].append(hi)


    # DRO: total cost
    results_total['DRO']['mean'].append(
        dro_total.mean()
    )
    results_total['DRO']['quantile90'].append(
        np.quantile(dro_total, 0.90)
    )
    results_total['DRO']['quantile95'].append(
        np.quantile(dro_total, 0.95)
    )

    lo, hi = mean_ci_bounds(dro_total)
    results_total['DRO']['mean_lo'].append(lo)
    results_total['DRO']['mean_hi'].append(hi)

    lo, hi = quantile_band(dro_total, 0.90)
    results_total['DRO']['quantile90_lo'].append(lo)
    results_total['DRO']['quantile90_hi'].append(hi)

    lo, hi = quantile_band(dro_total, 0.95)
    results_total['DRO']['quantile95_lo'].append(lo)
    results_total['DRO']['quantile95_hi'].append(hi)


    # RS: initial cost
    results_initial['RS']['mean'].append(
        rs_init.mean()
    )
    results_initial['RS']['quantile90'].append(
        np.quantile(rs_init, 0.90)
    )
    results_initial['RS']['quantile95'].append(
        np.quantile(rs_init, 0.95)
    )

    lo, hi = mean_ci_bounds(rs_init)
    results_initial['RS']['mean_lo'].append(lo)
    results_initial['RS']['mean_hi'].append(hi)

    lo, hi = quantile_band(rs_init, 0.90)
    results_initial['RS']['quantile90_lo'].append(lo)
    results_initial['RS']['quantile90_hi'].append(hi)

    lo, hi = quantile_band(rs_init, 0.95)
    results_initial['RS']['quantile95_lo'].append(lo)
    results_initial['RS']['quantile95_hi'].append(hi)


    # RS: transportation cost
    results_transport['RS']['mean'].append(
        rs_trans.mean()
    )
    results_transport['RS']['quantile90'].append(
        np.quantile(rs_trans, 0.90)
    )
    results_transport['RS']['quantile95'].append(
        np.quantile(rs_trans, 0.95)
    )

    lo, hi = mean_ci_bounds(rs_trans)
    results_transport['RS']['mean_lo'].append(lo)
    results_transport['RS']['mean_hi'].append(hi)

    lo, hi = quantile_band(rs_trans, 0.90)
    results_transport['RS']['quantile90_lo'].append(lo)
    results_transport['RS']['quantile90_hi'].append(hi)

    lo, hi = quantile_band(rs_trans, 0.95)
    results_transport['RS']['quantile95_lo'].append(lo)
    results_transport['RS']['quantile95_hi'].append(hi)


    # RS: emergency-order cost
    results_emergency['RS']['mean'].append(
        rs_emerg.mean()
    )
    results_emergency['RS']['quantile90'].append(
        np.quantile(rs_emerg, 0.90)
    )
    results_emergency['RS']['quantile95'].append(
        np.quantile(rs_emerg, 0.95)
    )

    lo, hi = mean_ci_bounds(rs_emerg)
    results_emergency['RS']['mean_lo'].append(lo)
    results_emergency['RS']['mean_hi'].append(hi)

    lo, hi = quantile_band(rs_emerg, 0.90)
    results_emergency['RS']['quantile90_lo'].append(lo)
    results_emergency['RS']['quantile90_hi'].append(hi)

    lo, hi = quantile_band(rs_emerg, 0.95)
    results_emergency['RS']['quantile95_lo'].append(lo)
    results_emergency['RS']['quantile95_hi'].append(hi)


    # RS: operational cost
    results_oper['RS']['mean'].append(
        rs_oper.mean()
    )
    results_oper['RS']['quantile90'].append(
        np.quantile(rs_oper, 0.90)
    )
    results_oper['RS']['quantile95'].append(
        np.quantile(rs_oper, 0.95)
    )

    lo, hi = mean_ci_bounds(rs_oper)
    results_oper['RS']['mean_lo'].append(lo)
    results_oper['RS']['mean_hi'].append(hi)

    lo, hi = quantile_band(rs_oper, 0.90)
    results_oper['RS']['quantile90_lo'].append(lo)
    results_oper['RS']['quantile90_hi'].append(hi)

    lo, hi = quantile_band(rs_oper, 0.95)
    results_oper['RS']['quantile95_lo'].append(lo)
    results_oper['RS']['quantile95_hi'].append(hi)


    # RS: total cost
    results_total['RS']['mean'].append(
        rs_total.mean()
    )
    results_total['RS']['quantile90'].append(
        np.quantile(rs_total, 0.90)
    )
    results_total['RS']['quantile95'].append(
        np.quantile(rs_total, 0.95)
    )

    lo, hi = mean_ci_bounds(rs_total)
    results_total['RS']['mean_lo'].append(lo)
    results_total['RS']['mean_hi'].append(hi)

    lo, hi = quantile_band(rs_total, 0.90)
    results_total['RS']['quantile90_lo'].append(lo)
    results_total['RS']['quantile90_hi'].append(hi)

    lo, hi = quantile_band(rs_total, 0.95)
    results_total['RS']['quantile95_lo'].append(lo)
    results_total['RS']['quantile95_hi'].append(hi)


    # ERM
    for res_dict, stats, ci_key in [
        (results_initial, erm_init_stats, 'initial'),
        (results_transport, erm_trans_stats, 'transport'),
        (results_emergency, erm_emerg_stats, 'emergency'),
        (results_oper, erm_oper_stats, 'oper'),
        (results_total, erm_total_stats, 'total')
    ]:
        res_dict['ERM']['mean'].append(stats[0])
        res_dict['ERM']['quantile90'].append(stats[1])
        res_dict['ERM']['quantile95'].append(stats[2])

        m_lo, m_hi = erm_ci[ci_key]['mean']
        q90_lo, q90_hi = erm_ci[ci_key]['q90']
        q95_lo, q95_hi = erm_ci[ci_key]['q95']

        res_dict['ERM']['mean_lo'].append(m_lo)
        res_dict['ERM']['mean_hi'].append(m_hi)

        res_dict['ERM']['quantile90_lo'].append(q90_lo)
        res_dict['ERM']['quantile90_hi'].append(q90_hi)

        res_dict['ERM']['quantile95_lo'].append(q95_lo)
        res_dict['ERM']['quantile95_hi'].append(q95_hi)


# Convert results to NumPy arrays
for res in [
    results_initial,
    results_transport,
    results_emergency,
    results_oper,
    results_total
]:
    for key in res:
        for subkey in res[key]:
            res[key][subkey] = np.array(res[key][subkey])


# In[ ]:


metrics = ['mean', 'quantile95']
titles = ['Mean Loss', '95% Quantile Loss']
file_names = ['mean_comparison.png', 'quantile95_comparison.png']


def plot_with_ci(results_dict, comp_title_prefix):
    for metric, title, file_name in zip(metrics, titles, file_names):
        plt.figure(figsize=(14, 8))

        lo_key = metric + '_lo'
        hi_key = metric + '_hi'

        # Confidence bands
        plt.fill_between(
            k_values, results_dict['DRO'][lo_key], results_dict['DRO'][hi_key],
            color='b', alpha=0.15, linewidth=0
        )
        plt.fill_between(
            k_values, results_dict['RS'][lo_key], results_dict['RS'][hi_key],
            color='r', alpha=0.15, linewidth=0
        )
        plt.fill_between(
            k_values, results_dict['ERM'][lo_key], results_dict['ERM'][hi_key],
            color='g', alpha=0.12, linewidth=0
        )

        plt.plot(k_values, results_dict['DRO'][metric], 'b-', linewidth=2, label='DRO')
        plt.plot(k_values, results_dict['RS'][metric], 'r-', linewidth=2, label='RS')
        plt.axhline(y=results_dict['ERM'][metric][0], color='g', linestyle='-', linewidth=2, label='ERM')
        plt.axvline(x=4, color='k', linestyle='--', linewidth=1.5, label='Real Shift (t=4)')

        plt.xlabel('Shift Magnitude', fontsize=12)
        plt.ylabel('Loss', fontsize=12)
        plt.title(f'{title} - {comp_title_prefix}', fontsize=14)
        plt.legend(fontsize=11)
        plt.grid(True, linestyle='--', alpha=0.7)

        ax = plt.gca()
        if hasattr(ax, "set_box_aspect"):
            ax.set_box_aspect(3/5)

        # plt.savefig(
        #     f'{comp_title_prefix.lower().replace(" ", "_")}_{file_name}',
        #     bbox_inches='tight',
        #     dpi=200
        # )


plot_with_ci(results_initial, 'Initial')
plot_with_ci(results_transport, 'Transport')
plot_with_ci(results_emergency, 'Emergency')
plot_with_ci(results_oper, 'Operational (Transport + Emergency)')
plot_with_ci(results_total, 'Total')


# In[ ]:


import numpy as np
import pandas as pd
from pathlib import Path

# Cost parameter
c_value = 10

# Output directory
BASE_DIR_OUT = Path("experimental_data")
BASE_DIR_OUT.mkdir(parents=True, exist_ok=True)

components = [
    ("initial",     results_initial),
    ("transport",   results_transport),
    ("emergency",   results_emergency),
    ("operational", results_oper),
    ("total",       results_total),
]

metrics_to_save = ["mean", "quantile95"]
methods = ["DRO", "RS", "ERM"]

rows = []

for comp_name, res in components:
    for metric in metrics_to_save:
        lo_key = metric + "_lo"
        hi_key = metric + "_hi"

        for method in methods:
            rows.append(pd.DataFrame({
                "c":       [c_value] * len(k_values),
                "comp":    comp_name,
                "metric":  metric,
                "method":  method,
                "k":       np.asarray(k_values, dtype=float),
                "center":  np.asarray(res[method][metric], dtype=float),
                "lower":   np.asarray(res[method][lo_key], dtype=float),
                "upper":   np.asarray(res[method][hi_key], dtype=float),
            }))

all_df = pd.concat(rows, ignore_index=True)
all_df.sort_values(["comp", "metric", "method", "k"], inplace=True)

out_path = BASE_DIR_OUT / f"all_results_long_c{int(c_value)}.csv"
all_df.to_csv(out_path, index=False, encoding="utf-8-sig")

print("Saved:", out_path)



# ----------------------------------------------------------------------------------------------------------------------------

# ----------------------------------------------------------------------------------------------------------------------------

# ----------------------------------------------------------------------------------------------------------------------------

# ----------------------------------------------------------------------------------------------------------------------------

# ----------------------------------------------------------------------------------------------------------------------------

# ----------------------------------------------------------------------------------------------------

# -------------------------------------------------------------------------------------------------------------------

# -------------------------------------------------------------------------------------------------------------------------------

# ----------------------------------------------------------------------------------------------------------------------------


==> anc/requirements.txt <==
numpy
pandas
matplotlib
seaborn
scikit-learn
tqdm
gurobipy
rsome



### Gurobi is required to solve the optimization models, and a valid Gurobi license is needed.

==> anc/simulation.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "06abbf1a",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "\n",
    "from scipy.stats import norm\n",
    "from scipy.optimize import minimize\n",
    "from scipy.special import logsumexp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "032928f1",
   "metadata": {},
   "outputs": [],
   "source": [
    "def expected_newsvendor_loss(q, mu, Sigma, h, b):\n",
    "    \"\"\"\n",
    "    L(q, mu) = E_{D ~ N(mu, Sigma)}[sum_j h_j(q_j-D_j)_+ + b_j(D_j-q_j)_+].\n",
    "\n",
    "    Parameters\n",
    "    ----------\n",
    "    q : array, shape (d,)\n",
    "        Order quantity.\n",
    "    mu : array, shape (d,)\n",
    "        Gaussian demand mean.\n",
    "    Sigma : array, shape (d,d)\n",
    "        Fixed covariance matrix.\n",
    "    h : array, shape (d,)\n",
    "        Overage costs.\n",
    "    b : array, shape (d,)\n",
    "        Underage costs.\n",
    "    \"\"\"\n",
    "    q = np.asarray(q, dtype=float)\n",
    "    mu = np.asarray(mu, dtype=float)\n",
    "    h = np.asarray(h, dtype=float)\n",
    "    b = np.asarray(b, dtype=float)\n",
    "\n",
    "    sigma = np.sqrt(np.diag(Sigma))\n",
    "    z = (q - mu) / sigma\n",
    "\n",
    "    Phi = norm.cdf(z)\n",
    "    phi = norm.pdf(z)\n",
    "\n",
    "    overage = (q - mu) * Phi + sigma * phi\n",
    "    underage = (mu - q) * norm.cdf(-z) + sigma * phi\n",
    "\n",
    "    return np.sum(h * overage + b * underage)\n",
    "\n",
    "\n",
    "def grad_q_expected_newsvendor_loss(q, mu, Sigma, h, b):\n",
    "    \"\"\"\n",
    "    Gradient of L(q, mu) w.r.t. q.\n",
    "    For each coordinate:\n",
    "        dL/dq_j = h_j Phi(z_j) - b_j Phi(-z_j).\n",
    "    \"\"\"\n",
    "    q = np.asarray(q, dtype=float)\n",
    "    mu = np.asarray(mu, dtype=float)\n",
    "    h = np.asarray(h, dtype=float)\n",
    "    b = np.asarray(b, dtype=float)\n",
    "\n",
    "    sigma = np.sqrt(np.diag(Sigma))\n",
    "    z = (q - mu) / sigma\n",
    "\n",
    "    return h * norm.cdf(z) - b * norm.cdf(-z)\n",
    "\n",
    "\n",
    "def project_to_capacity(q, C=None):\n",
    "    \"\"\"\n",
    "    Simple feasible initialization: q >= 0 and optionally sum(q) <= C.\n",
    "    \"\"\"\n",
    "    q = np.maximum(np.asarray(q, dtype=float), 0.0)\n",
    "\n",
    "    if C is not None and np.sum(q) > C:\n",
    "        q = q * (C / np.sum(q))\n",
    "\n",
    "    return q\n",
    "\n",
    "\n",
    "def make_q_constraints(C=None):\n",
    "    \"\"\"\n",
    "    Constraints for q:\n",
    "        q_j >= 0 is handled by bounds.\n",
    "        sum(q) <= C is handled here if C is not None.\n",
    "    \"\"\"\n",
    "    constraints = []\n",
    "\n",
    "    if C is not None:\n",
    "        constraints.append({\n",
    "            \"type\": \"ineq\",\n",
    "            \"fun\": lambda q: C - np.sum(q)\n",
    "        })\n",
    "\n",
    "    return constraints\n",
    "\n",
    "\n",
    "def smooth_max(values, temperature=None):\n",
    "    \"\"\"\n",
    "    Smooth approximation to max.\n",
    "    If temperature is None or <= 0, return exact max.\n",
    "    \"\"\"\n",
    "    values = np.asarray(values, dtype=float)\n",
    "\n",
    "    if temperature is None or temperature <= 0:\n",
    "        return np.max(values)\n",
    "\n",
    "    return temperature * logsumexp(values / temperature)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9e7b0f62",
   "metadata": {},
   "outputs": [],
   "source": [
    "#### ERM \n",
    "\n",
    "def solve_erm_gaussian(mu_hat, Sigma, h, b, C=None, q0=None):\n",
    "    \"\"\"\n",
    "    Solve:\n",
    "        min_{q in Q} L(q, mu_hat),\n",
    "    where Q = {q >= 0, sum(q) <= C} if C is provided.\n",
    "    \"\"\"\n",
    "    mu_hat = np.asarray(mu_hat, dtype=float)\n",
    "    d = len(mu_hat)\n",
    "\n",
    "    h = np.asarray(h, dtype=float)\n",
    "    b = np.asarray(b, dtype=float)\n",
    "\n",
    "    sigma = np.sqrt(np.diag(Sigma))\n",
    "\n",
    "    if q0 is None:\n",
    "        critical = b / (b + h)\n",
    "        q0 = mu_hat + sigma * norm.ppf(critical)\n",
    "        q0 = project_to_capacity(q0, C)\n",
    "\n",
    "    bounds = [(0.0, None) for _ in range(d)]\n",
    "    constraints = make_q_constraints(C)\n",
    "\n",
    "    def obj(q):\n",
    "        return expected_newsvendor_loss(q, mu_hat, Sigma, h, b)\n",
    "\n",
    "    def jac(q):\n",
    "        return grad_q_expected_newsvendor_loss(q, mu_hat, Sigma, h, b)\n",
    "\n",
    "    res = minimize(\n",
    "        obj,\n",
    "        q0,\n",
    "        method=\"SLSQP\",\n",
    "        jac=jac,\n",
    "        bounds=bounds,\n",
    "        constraints=constraints,\n",
    "        options={\"ftol\": 1e-10, \"maxiter\": 1000}\n",
    "    )\n",
    "\n",
    "    if not res.success:\n",
    "        print(\"[ERM warning]\", res.message)\n",
    "\n",
    "    q_erm = project_to_capacity(res.x, C)\n",
    "    erm_loss = expected_newsvendor_loss(q_erm, mu_hat, Sigma, h, b)\n",
    "\n",
    "    info = {\n",
    "        \"success\": res.success,\n",
    "        \"message\": res.message,\n",
    "        \"nominal_loss\": erm_loss,\n",
    "        \"raw_result\": res\n",
    "    }\n",
    "\n",
    "    return q_erm, erm_loss, info"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "52f1c861",
   "metadata": {},
   "outputs": [],
   "source": [
    "## DRO \n",
    "def make_circle_means(mu_hat, r, K=360):\n",
    "    \"\"\"\n",
    "    Boundary grid for the 2D mean ball:\n",
    "        mu(theta) = mu_hat + r (cos theta, sin theta).\n",
    "    \"\"\"\n",
    "    mu_hat = np.asarray(mu_hat, dtype=float)\n",
    "\n",
    "    if len(mu_hat) != 2:\n",
    "        raise ValueError(\"make_circle_means currently assumes d=2.\")\n",
    "\n",
    "    angles = np.linspace(0.0, 2.0 * np.pi, K, endpoint=False)\n",
    "    dirs = np.column_stack([np.cos(angles), np.sin(angles)])\n",
    "    mus = mu_hat[None, :] + r * dirs\n",
    "\n",
    "    return mus, angles\n",
    "\n",
    "\n",
    "def solve_gdro_grid(mu_hat, Sigma, h, b, C=None, r=0.0, K=360,\n",
    "                    q0=None, smooth_temperature=None):\n",
    "    \"\"\"\n",
    "    Solve Gaussian-family DRO approximately by discretizing the boundary:\n",
    "        min_q max_{theta in grid} L(q, mu_hat + r u(theta)).\n",
    "\n",
    "    For r = 0, this returns ERM.\n",
    "    \"\"\"\n",
    "    mu_hat = np.asarray(mu_hat, dtype=float)\n",
    "    d = len(mu_hat)\n",
    "\n",
    "    if r <= 0:\n",
    "        q_erm, erm_loss, erm_info = solve_erm_gaussian(mu_hat, Sigma, h, b, C=C, q0=q0)\n",
    "        info = {\n",
    "            \"success\": True,\n",
    "            \"message\": \"r <= 0, returned ERM.\",\n",
    "            \"dro_loss\": erm_loss,\n",
    "            \"mus_grid\": np.array([mu_hat]),\n",
    "            \"angles\": np.array([0.0]),\n",
    "            \"erm_info\": erm_info\n",
    "        }\n",
    "        return q_erm, erm_loss, info\n",
    "\n",
    "    if q0 is None:\n",
    "        q_erm, _, _ = solve_erm_gaussian(mu_hat, Sigma, h, b, C=C)\n",
    "        q0 = q_erm\n",
    "\n",
    "    mus_grid, angles = make_circle_means(mu_hat, r, K=K)\n",
    "\n",
    "    bounds = [(0.0, None) for _ in range(d)]\n",
    "    constraints = make_q_constraints(C)\n",
    "\n",
    "    def robust_losses(q):\n",
    "        return np.array([\n",
    "            expected_newsvendor_loss(q, mu, Sigma, h, b)\n",
    "            for mu in mus_grid\n",
    "        ])\n",
    "\n",
    "    def obj(q):\n",
    "        vals = robust_losses(q)\n",
    "        return smooth_max(vals, temperature=smooth_temperature)\n",
    "\n",
    "    res = minimize(\n",
    "        obj,\n",
    "        q0,\n",
    "        method=\"SLSQP\",\n",
    "        bounds=bounds,\n",
    "        constraints=constraints,\n",
    "        options={\"ftol\": 1e-9, \"maxiter\": 1000}\n",
    "    )\n",
    "\n",
    "    if not res.success:\n",
    "        print(\"[DRO warning]\", res.message)\n",
    "\n",
    "    q_dro = project_to_capacity(res.x, C)\n",
    "    dro_loss = np.max(robust_losses(q_dro))\n",
    "\n",
    "    info = {\n",
    "        \"success\": res.success,\n",
    "        \"message\": res.message,\n",
    "        \"dro_loss\": dro_loss,\n",
    "        \"mus_grid\": mus_grid,\n",
    "        \"angles\": angles,\n",
    "        \"raw_result\": res\n",
    "    }\n",
    "\n",
    "    return q_dro, dro_loss, info"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "87561046",
   "metadata": {},
   "outputs": [],
   "source": [
    "# RS\n",
    "\n",
    "def make_polar_mean_grid(mu_hat, radii, K_angles=180):\n",
    "    \"\"\"\n",
    "    Grid over means:\n",
    "        mu = mu_hat + rho (cos theta, sin theta),\n",
    "    for rho in radii and theta in angle grid.\n",
    "\n",
    "    Returns\n",
    "    -------\n",
    "    mus : array, shape (len(radii)*K_angles, 2)\n",
    "    rhos : array, shape (len(radii)*K_angles,)\n",
    "    \"\"\"\n",
    "    mu_hat = np.asarray(mu_hat, dtype=float)\n",
    "\n",
    "    if len(mu_hat) != 2:\n",
    "        raise ValueError(\"make_polar_mean_grid currently assumes d=2.\")\n",
    "\n",
    "    radii = np.asarray(radii, dtype=float)\n",
    "    radii = radii[radii > 0]\n",
    "\n",
    "    angles = np.linspace(0.0, 2.0 * np.pi, K_angles, endpoint=False)\n",
    "    dirs = np.column_stack([np.cos(angles), np.sin(angles)])\n",
    "\n",
    "    mus_list = []\n",
    "    rho_list = []\n",
    "\n",
    "    for rho in radii:\n",
    "        mus_rho = mu_hat[None, :] + rho * dirs\n",
    "        mus_list.append(mus_rho)\n",
    "        rho_list.append(np.full(K_angles, rho))\n",
    "\n",
    "    mus = np.vstack(mus_list)\n",
    "    rhos = np.concatenate(rho_list)\n",
    "\n",
    "    return mus, rhos\n",
    "\n",
    "def solve_rs_grid(mu_hat, Sigma, h, b, C=None, tau=None,\n",
    "                  radii=None, R_max=None, n_radii=30, K_angles=180,\n",
    "                  q0=None, smooth_temperature=None, tol=1e-7):\n",
    "    \"\"\"\n",
    "    Approximate Gaussian-family RS:\n",
    "\n",
    "        min_q sup_{mu != mu_hat} [L(q, mu)-tau]_+ / ||mu-mu_hat||_2\n",
    "\n",
    "    subject to nominal feasibility:\n",
    "\n",
    "        L(q, mu_hat) <= tau.\n",
    "\n",
    "    The threshold tau is supplied directly as a hyperparameter.\n",
    "\n",
    "    If tau < L(q_ERM, mu_hat), return ERM directly.\n",
    "    If the solver fails or the returned solution violates nominal feasibility,\n",
    "    return ERM as a safe fallback.\n",
    "    \"\"\"\n",
    "    mu_hat = np.asarray(mu_hat, dtype=float)\n",
    "    d = len(mu_hat)\n",
    "\n",
    "\n",
    "    q_erm, erm_loss, erm_info = solve_erm_gaussian(\n",
    "        mu_hat, Sigma, h, b, C=C, q0=q0\n",
    "    )\n",
    "\n",
    "    if tau is None:\n",
    "        raise ValueError(\"Please provide tau directly as the RS hyperparameter.\")\n",
    "\n",
    "    tau = float(tau)\n",
    "\n",
    "\n",
    "    if tau < erm_loss - tol:\n",
    "        print(\"[RS info] tau is smaller than ERM nominal loss; returned ERM.\")\n",
    "\n",
    "        # k value of ERM under this tau is not really meaningful if tau < erm_loss,\n",
    "        # so we set it to np.inf to indicate infeasibility.\n",
    "        info = {\n",
    "            \"success\": False,\n",
    "            \"fallback_to_erm\": True,\n",
    "            \"fallback_reason\": \"tau_below_erm_loss\",\n",
    "            \"tau\": tau,\n",
    "            \"k_hat\": np.inf,\n",
    "            \"nominal_loss\": erm_loss,\n",
    "            \"q_erm\": q_erm,\n",
    "            \"erm_loss\": erm_loss,\n",
    "            \"erm_info\": erm_info,\n",
    "            \"mus_grid\": None,\n",
    "            \"rho_grid\": None,\n",
    "            \"raw_result\": None\n",
    "        }\n",
    "\n",
    "        return q_erm, np.inf, info\n",
    "\n",
    "    # build mean grid for RS\n",
    "    if radii is None:\n",
    "        if R_max is None:\n",
    "            sigma_max = np.sqrt(np.max(np.diag(Sigma)))\n",
    "            R_max = 6.0 * sigma_max\n",
    "\n",
    "        radii = np.linspace(R_max / n_radii, R_max, n_radii)\n",
    "\n",
    "    mus_grid, rho_grid = make_polar_mean_grid(\n",
    "        mu_hat, radii, K_angles=K_angles\n",
    "    )\n",
    "\n",
    "    bounds = [(0.0, None) for _ in range(d)]\n",
    "    constraints = make_q_constraints(C)\n",
    "\n",
    "    # Nominal feasibility: L(q, mu_hat) <= tau\n",
    "    constraints.append({\n",
    "        \"type\": \"ineq\",\n",
    "        \"fun\": lambda q: tau - expected_newsvendor_loss(q, mu_hat, Sigma, h, b)\n",
    "    })\n",
    "\n",
    "    def rs_ratios(q):\n",
    "        losses = np.array([\n",
    "            expected_newsvendor_loss(q, mu, Sigma, h, b)\n",
    "            for mu in mus_grid\n",
    "        ])\n",
    "        return np.maximum(losses - tau, 0.0) / rho_grid\n",
    "\n",
    "    def obj(q):\n",
    "        vals = rs_ratios(q)\n",
    "        return smooth_max(vals, temperature=smooth_temperature)\n",
    "\n",
    "    # Start from ERM, which is feasible because tau >= erm_loss\n",
    "    res = minimize(\n",
    "        obj,\n",
    "        q_erm,\n",
    "        method=\"SLSQP\",\n",
    "        bounds=bounds,\n",
    "        constraints=constraints,\n",
    "        options={\"ftol\": 1e-9, \"maxiter\": 1500}\n",
    "    )\n",
    "\n",
    "    if not res.success:\n",
    "        print(\"[RS warning] solver failed; returned ERM.\")\n",
    "\n",
    "        k_erm = obj(q_erm)\n",
    "\n",
    "        info = {\n",
    "            \"success\": False,\n",
    "            \"fallback_to_erm\": True,\n",
    "            \"fallback_reason\": \"solver_failed\",\n",
    "            \"message\": res.message,\n",
    "            \"tau\": tau,\n",
    "            \"k_hat\": k_erm,\n",
    "            \"nominal_loss\": erm_loss,\n",
    "            \"q_erm\": q_erm,\n",
    "            \"erm_loss\": erm_loss,\n",
    "            \"erm_info\": erm_info,\n",
    "            \"mus_grid\": mus_grid,\n",
    "            \"rho_grid\": rho_grid,\n",
    "            \"raw_result\": res\n",
    "        }\n",
    "\n",
    "        return q_erm, k_erm, info\n",
    "\n",
    "    q_rs = project_to_capacity(res.x, C)\n",
    "    nominal_loss = expected_newsvendor_loss(q_rs, mu_hat, Sigma, h, b)\n",
    "\n",
    "    if nominal_loss > tau + tol:\n",
    "        print(\"[RS warning] nominal feasibility violated; returned ERM.\")\n",
    "\n",
    "        k_erm = obj(q_erm)\n",
    "\n",
    "        info = {\n",
    "            \"success\": False,\n",
    "            \"fallback_to_erm\": True,\n",
    "            \"fallback_reason\": \"nominal_feasibility_violated\",\n",
    "            \"message\": \"L(q_RS, mu_hat) > tau.\",\n",
    "            \"tau\": tau,\n",
    "            \"k_hat\": k_erm,\n",
    "            \"nominal_loss\": erm_loss,\n",
    "            \"q_erm\": q_erm,\n",
    "            \"erm_loss\": erm_loss,\n",
    "            \"erm_info\": erm_info,\n",
    "            \"mus_grid\": mus_grid,\n",
    "            \"rho_grid\": rho_grid,\n",
    "            \"raw_result\": res\n",
    "        }\n",
    "\n",
    "        return q_erm, k_erm, info\n",
    "\n",
    "    k_hat = obj(q_rs)\n",
    "\n",
    "    info = {\n",
    "        \"success\": True,\n",
    "        \"fallback_to_erm\": False,\n",
    "        \"fallback_reason\": None,\n",
    "        \"message\": res.message,\n",
    "        \"tau\": tau,\n",
    "        \"k_hat\": k_hat,\n",
    "        \"nominal_loss\": nominal_loss,\n",
    "        \"q_erm\": q_erm,\n",
    "        \"erm_loss\": erm_loss,\n",
    "        \"erm_info\": erm_info,\n",
    "        \"mus_grid\": mus_grid,\n",
    "        \"rho_grid\": rho_grid,\n",
    "        \"raw_result\": res\n",
    "    }\n",
    "\n",
    "    return q_rs, k_hat, info"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a421bb6d",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Target loss evaluation\n",
    "\n",
    "def evaluate_target_risk(q, mu_T, Sigma, h, b):\n",
    "    \"\"\"\n",
    "    Evaluate true target risk L(q, mu_T).\n",
    "    \"\"\"\n",
    "    return expected_newsvendor_loss(q, mu_T, Sigma, h, b)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "87440739",
   "metadata": {},
   "source": [
    "## Two-Product Gaussian Newsvendor Model\n",
    "\n",
    "We consider a two-product newsvendor problem. The order quantity is\n",
    "\n",
    "$$\n",
    "q=(q_1,q_2)\\in \\mathcal Q,\n",
    "\\qquad \n",
    "\\mathcal Q=\\{q\\in\\mathbb R_+^2:q_1+q_2\\le C\\}.\n",
    "$$\n",
    "\n",
    "The random demand is\n",
    "\n",
    "$$\n",
    "D=(D_1,D_2)\\sim N(\\mu,\\Sigma),\n",
    "$$\n",
    "\n",
    "where $\\Sigma$ is fixed and the mean vector $\\mu$ may shift.\n",
    "\n",
    "The loss is\n",
    "\n",
    "$$\n",
    "\\ell(q,D)\n",
    "=\n",
    "\\sum_{j=1}^2\n",
    "h_j(q_j-D_j)_+\n",
    "+\n",
    "b_j(D_j-q_j)_+,\n",
    "$$\n",
    "\n",
    "where $h_j$ is the overage cost and $b_j$ is the underage cost.\n",
    "\n",
    "For a Gaussian demand distribution $N(\\mu,\\Sigma)$, define the expected loss\n",
    "\n",
    "$$\n",
    "L(q,\\mu)\n",
    "=\n",
    "\\mathbb E_{D\\sim N(\\mu,\\Sigma)}[\\ell(q,D)].\n",
    "$$\n",
    "\n",
    "Given source samples, we estimate the source mean by\n",
    "\n",
    "$$\n",
    "\\hat\\mu=\\frac1n\\sum_{i=1}^n D_i.\n",
    "$$\n",
    "\n",
    "### ERM\n",
    "\n",
    "The empirical/nominal decision is\n",
    "\n",
    "$$\n",
    "q_{\\mathrm{ERM}}\n",
    "=\n",
    "\\arg\\min_{q\\in\\mathcal Q} L(q,\\hat\\mu).\n",
    "$$\n",
    "\n",
    "### Gaussian-Family DRO\n",
    "\n",
    "We restrict the ambiguity set to Gaussian distributions with the same covariance:\n",
    "\n",
    "$$\n",
    "\\mathcal U_r^G(\\hat\\mu)\n",
    "=\n",
    "\\{N(\\mu,\\Sigma):\\|\\mu-\\hat\\mu\\|_2\\le r\\}.\n",
    "$$\n",
    "\n",
    "The DRO decision is\n",
    "\n",
    "$$\n",
    "q_{\\mathrm{DRO}}(r)\n",
    "=\n",
    "\\arg\\min_{q\\in\\mathcal Q}\n",
    "\\sup_{\\|\\mu-\\hat\\mu\\|_2\\le r}\n",
    "L(q,\\mu).\n",
    "$$\n",
    "\n",
    "Here $r$ controls the size of the mean-shift uncertainty. Larger $r$ means the decision hedges against larger demand shifts.\n",
    "\n",
    "### Shift Geometry\n",
    "\n",
    "For two Gaussian distributions with the same covariance,\n",
    "\n",
    "$$\n",
    "W_1\\bigl(N(\\mu_1,\\Sigma),N(\\mu_2,\\Sigma)\\bigr)\n",
    "=\n",
    "\\|\\mu_1-\\mu_2\\|_2.\n",
    "$$\n",
    "\n",
    "Thus, in this experiment, the DRO radius $r$ and the true source-target shift size are measured in the same $W_1$ geometry.\n",
    "\n",
    "If\n",
    "\n",
    "$$\n",
    "\\mu_T=\\mu_S+t u,\n",
    "\\qquad \\|u\\|_2=1,\n",
    "$$\n",
    "\n",
    "then\n",
    "\n",
    "$$\n",
    "W_1(P_S,P_T)=t.\n",
    "$$\n",
    "\n",
    "This allows us to control the shift magnitude $t$ and direction $u$ explicitly."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "da6489e0",
   "metadata": {},
   "source": [
    "known magnitude, unknown direction\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fee9d047",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from tqdm.notebook import tqdm\n",
    "\n",
    "\n",
    "\n",
    "np.random.seed(121)\n",
    "\n",
    "mu_S = np.array([50.0, 50.0])\n",
    "\n",
    "Sigma = 2.0**2 * np.array([\n",
    "    [1.0, 0.3],\n",
    "    [0.3, 1.0]\n",
    "])\n",
    "\n",
    "h = np.array([1.0, 1.0])\n",
    "b = np.array([3.0,5.0])\n",
    "C = 105.0\n",
    "\n",
    "n = 500\n",
    "samples = np.random.multivariate_normal(mu_S, Sigma, size=n)\n",
    "mu_hat = samples.mean(axis=0)\n",
    "\n",
    "\n",
    "r_values = np.array([4.0, 8.0, 12.0, 16.0, 20.0])\n",
    "\n",
    "# DRO / tau / evaluation grids\n",
    "K_dro = 180\n",
    "K_tau = 360\n",
    "K_eval = 500\n",
    "\n",
    "# RS bounded region: 20 times the largest experimental radius\n",
    "R_max = 200 * np.max(r_values)\n",
    "\n",
    "# Coarse RS grid first; increase later if needed\n",
    "RS_n_radii = 10\n",
    "RS_K_angles = 60\n",
    "\n",
    "print(\"mu_S   =\", mu_S)\n",
    "print(\"mu_hat =\", mu_hat)\n",
    "print(\"R_max for RS =\", R_max)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9cb1ef12",
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "def compute_tau_r(q_erm, mu_hat, Sigma, h, b, r, K=360):\n",
    "    \"\"\"\n",
    "    tau_r = sup_{||mu - mu_hat|| <= r} L(q_ERM, mu).\n",
    "\n",
    "    In 2D, approximate by searching the boundary circle.\n",
    "    \"\"\"\n",
    "    if r <= 0:\n",
    "        return expected_newsvendor_loss(q_erm, mu_hat, Sigma, h, b)\n",
    "    \n",
    "    angles = np.linspace(0.0, 2.0 * np.pi, K, endpoint=False)\n",
    "    dirs = np.column_stack([np.cos(angles), np.sin(angles)])\n",
    "    mus = mu_hat[None, :] + r * dirs\n",
    "    \n",
    "    losses = expected_newsvendor_loss_many(q_erm, mus, Sigma, h, b)\n",
    "    return float(np.max(losses))\n",
    "\n",
    "\n",
    "def make_target_means(mu_S, r, K=500):\n",
    "    \"\"\"\n",
    "    Generate K target means on the surface:\n",
    "        mu_T = mu_S + r u(theta).\n",
    "    \"\"\"\n",
    "    angles = np.linspace(0.0, 2.0 * np.pi, K, endpoint=False)\n",
    "    dirs = np.column_stack([np.cos(angles), np.sin(angles)])\n",
    "    mus_T = mu_S[None, :] + r * dirs\n",
    "    return mus_T"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a18a3892",
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "\n",
    "q_erm, erm_loss, erm_info = solve_erm_gaussian(\n",
    "    mu_hat=mu_hat,\n",
    "    Sigma=Sigma,\n",
    "    h=h,\n",
    "    b=b,\n",
    "    C=C\n",
    ")\n",
    "\n",
    "print(\"q_ERM =\", q_erm)\n",
    "print(\"ERM nominal loss =\", erm_loss)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a698914b",
   "metadata": {},
   "outputs": [],
   "source": [
    "def expected_newsvendor_loss_many(q, mus, Sigma, h, b):\n",
    "    \"\"\"\n",
    "    Vectorized version of expected_newsvendor_loss.\n",
    "\n",
    "    q: shape (d,)\n",
    "    mus: shape (m, d)\n",
    "    return: losses, shape (m,)\n",
    "    \"\"\"\n",
    "    q = np.asarray(q, dtype=float)\n",
    "    mus = np.asarray(mus, dtype=float)\n",
    "    h = np.asarray(h, dtype=float)\n",
    "    b = np.asarray(b, dtype=float)\n",
    "\n",
    "    sigma = np.sqrt(np.diag(Sigma))\n",
    "    z = (q[None, :] - mus) / sigma[None, :]\n",
    "\n",
    "    Phi = norm.cdf(z)\n",
    "    phi = norm.pdf(z)\n",
    "\n",
    "    overage = (q[None, :] - mus) * Phi + sigma[None, :] * phi\n",
    "    underage = (mus - q[None, :]) * norm.cdf(-z) + sigma[None, :] * phi\n",
    "\n",
    "    return np.sum(h[None, :] * overage + b[None, :] * underage, axis=1)\n",
    "\n",
    "all_losses = {\n",
    "    \"ERM\": [],\n",
    "    \"DRO\": [],\n",
    "    \"RS\": []\n",
    "}\n",
    "\n",
    "q_solutions = {\n",
    "    \"ERM\": [],\n",
    "    \"DRO\": [],\n",
    "    \"RS\": []\n",
    "}\n",
    "\n",
    "tau_values = []\n",
    "k_rs_values = []\n",
    "\n",
    "q0_dro = q_erm.copy()\n",
    "\n",
    "for r in tqdm(r_values, desc=\"Known magnitude / unknown direction\"):\n",
    "    \n",
    "    # ----- DRO -----\n",
    "    q_dro, dro_robust_loss, dro_info = solve_gdro_grid(\n",
    "        mu_hat=mu_hat,\n",
    "        Sigma=Sigma,\n",
    "        h=h,\n",
    "        b=b,\n",
    "        C=C,\n",
    "        r=r,\n",
    "        K=K_dro,\n",
    "        q0=q0_dro\n",
    "    )\n",
    "    q0_dro = q_dro.copy()\n",
    "    \n",
    "    # ----- RS tau calibration -----\n",
    "    tau_r = compute_tau_r(\n",
    "        q_erm=q_erm,\n",
    "        mu_hat=mu_hat,\n",
    "        Sigma=Sigma,\n",
    "        h=h,\n",
    "        b=b,\n",
    "        r=r,\n",
    "        K=K_tau\n",
    "    )\n",
    "    tau_values.append(tau_r)\n",
    "    \n",
    "    # ----- RS -----\n",
    "    q_rs, k_rs, rs_info = solve_rs_grid(\n",
    "        mu_hat=mu_hat,\n",
    "        Sigma=Sigma,\n",
    "        h=h,\n",
    "        b=b,\n",
    "        C=C,\n",
    "        tau=tau_r,\n",
    "        R_max=R_max,\n",
    "        n_radii=RS_n_radii,\n",
    "        K_angles=RS_K_angles\n",
    "    )\n",
    "    k_rs_values.append(k_rs)\n",
    "    \n",
    "    # ----- Evaluation on 500 target directions -----\n",
    "    mus_T = make_target_means(mu_S, r, K=K_eval)\n",
    "    \n",
    "    losses_erm = expected_newsvendor_loss_many(q_erm, mus_T, Sigma, h, b)\n",
    "    losses_dro = expected_newsvendor_loss_many(q_dro, mus_T, Sigma, h, b)\n",
    "    losses_rs  = expected_newsvendor_loss_many(q_rs,  mus_T, Sigma, h, b)\n",
    "    \n",
    "    all_losses[\"ERM\"].append(losses_erm)\n",
    "    all_losses[\"DRO\"].append(losses_dro)\n",
    "    all_losses[\"RS\"].append(losses_rs)\n",
    "    \n",
    "    q_solutions[\"ERM\"].append(q_erm)\n",
    "    q_solutions[\"DRO\"].append(q_dro)\n",
    "    q_solutions[\"RS\"].append(q_rs)\n",
    "    \n",
    "    print(f\"\\nr = {r:.1f}\")\n",
    "    print(\"tau_r =\", tau_r)\n",
    "    print(\"q_DRO =\", q_dro)\n",
    "    print(\"q_RS  =\", q_rs)\n",
    "    print(\"k_RS  =\", k_rs)\n",
    "    print(\"RS fallback =\", rs_info[\"fallback_to_erm\"])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "801c770f",
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "methods = [\"ERM\", \"DRO\", \"RS\"]\n",
    "method_colors = [\"lightgray\", \"skyblue\", \"lightgreen\"]\n",
    "\n",
    "data = []\n",
    "positions = []\n",
    "colors = []\n",
    "\n",
    "group_gap = 4\n",
    "width = 0.7\n",
    "\n",
    "for i, r in enumerate(r_values):\n",
    "    center = i * group_gap\n",
    "    \n",
    "    for j, method in enumerate(methods):\n",
    "        pos = center + (j - 1) * width\n",
    "        positions.append(pos)\n",
    "        data.append(all_losses[method][i])\n",
    "        colors.append(method_colors[j])\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(9, 4.5))\n",
    "\n",
    "bp = ax.boxplot(\n",
    "    data,\n",
    "    positions=positions,\n",
    "    widths=0.55,\n",
    "    patch_artist=True,\n",
    "    showfliers=False\n",
    ")\n",
    "\n",
    "for patch, color in zip(bp[\"boxes\"], colors):\n",
    "    patch.set_facecolor(color)\n",
    "\n",
    "ax.set_xticks([i * group_gap for i in range(len(r_values))])\n",
    "ax.set_xticklabels([str(int(r)) for r in r_values])\n",
    "\n",
    "ax.set_xlabel(\"Shift magnitude r\")\n",
    "ax.set_ylabel(\"Target loss\")\n",
    "ax.set_title(\"Known magnitude, unknown direction\")\n",
    "\n",
    "ax.grid(alpha=0.3, axis=\"y\")\n",
    "\n",
    "ax.legend(\n",
    "    [bp[\"boxes\"][0], bp[\"boxes\"][1], bp[\"boxes\"][2]],\n",
    "    methods,\n",
    "    loc=\"best\"\n",
    ")\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "91308378",
   "metadata": {},
   "outputs": [],
   "source": [
    "methods = [\"DRO - ERM\", \"RS - ERM\"]\n",
    "method_colors = [\"skyblue\", \"lightcoral\"]\n",
    "median_colors = [\"darkblue\", \"darkred\"]\n",
    "\n",
    "data = []\n",
    "positions = []\n",
    "colors = []\n",
    "med_colors = []\n",
    "\n",
    "group_gap = 3\n",
    "width = 0.7\n",
    "\n",
    "for i, r in enumerate(r_values):\n",
    "    center = i * group_gap\n",
    "    \n",
    "    # Difference relative to ERM\n",
    "    dro_minus_erm = all_losses[\"DRO\"][i] - all_losses[\"ERM\"][i]\n",
    "    rs_minus_erm  = all_losses[\"RS\"][i]  - all_losses[\"ERM\"][i]\n",
    "    \n",
    "    diff_data = [dro_minus_erm, rs_minus_erm]\n",
    "    \n",
    "    for j, method in enumerate(methods):\n",
    "        pos = center + (j - 0.5) * width\n",
    "        positions.append(pos)\n",
    "        data.append(diff_data[j])\n",
    "        colors.append(method_colors[j])\n",
    "        med_colors.append(median_colors[j])\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(9, 4.5))\n",
    "\n",
    "bp = ax.boxplot(\n",
    "    data,\n",
    "    positions=positions,\n",
    "    widths=0.55,\n",
    "    patch_artist=True,\n",
    "    showfliers=False\n",
    ")\n",
    "\n",
    "for patch, color in zip(bp[\"boxes\"], colors):\n",
    "    patch.set_facecolor(color)\n",
    "\n",
    "for median, color in zip(bp[\"medians\"], med_colors):\n",
    "    median.set_color(color)\n",
    "    median.set_linewidth(2)\n",
    "\n",
    "ax.axhline(0, color=\"black\", linestyle=\"--\", linewidth=1)\n",
    "\n",
    "ax.set_xticks([i * group_gap for i in range(len(r_values))])\n",
    "ax.set_xticklabels([str(int(r)) for r in r_values])\n",
    "\n",
    "ax.set_xlabel(\"Shift magnitude r\")\n",
    "ax.set_ylabel(\"Target loss difference relative to ERM\")\n",
    "ax.set_title(\"Distribution of Test Loss Across 500 Shift Directions\")\n",
    "\n",
    "ax.grid(alpha=0.3, axis=\"y\")\n",
    "\n",
    "ax.legend(\n",
    "    [bp[\"boxes\"][0], bp[\"boxes\"][1]],\n",
    "    methods,\n",
    "    loc=\"best\"\n",
    ")\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "12eab965",
   "metadata": {},
   "outputs": [],
   "source": [
    "from pathlib import Path\n",
    "\n",
    "save_path = Path(\"known_magnitude_unknown_direction_boxplot.pdf\")\n",
    "\n",
    "fig.savefig(save_path, format=\"pdf\", bbox_inches=\"tight\", dpi=300)\n",
    "\n",
    "print(\"Saved to:\", save_path)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "babe24a3",
   "metadata": {},
   "source": [
    "Known direction, unknown magnitude"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "59716b85",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from tqdm.notebook import tqdm\n",
    "\n",
    "\n",
    "np.random.seed(123)\n",
    "\n",
    "Sigma = 2.0**2 * np.array([\n",
    "    [1.0, 0.3],\n",
    "    [0.3, 1.0]\n",
    "])\n",
    "\n",
    "h = np.array([1.0, 1.0])\n",
    "b = np.array([3.0,5.0])\n",
    "C = 80.0\n",
    "\n",
    "n = 100\n",
    "samples = np.random.multivariate_normal(mu_S, Sigma, size=n)\n",
    "mu_hat = samples.mean(axis=0)\n",
    "\n",
    "t_true = 16.0\n",
    "\n",
    "\n",
    "\n",
    "directions = {\n",
    "    r\"$u=(1,0)$\": np.array([1.0, 0.0]),\n",
    "    r\"$u=(0,1)$\": np.array([0.0, 1.0]),\n",
    "}\n",
    "\n",
    "K_dro = 180\n",
    "\n",
    "# RS numerical region: 200 times largest assumed shift\n",
    "alpha_values = np.array([1/3, 2/3, 1.0, 2.0 ,3.0, 4.0])\n",
    "alpha_labels = [r\"$1/3$\", r\"$2/3$\", r\"$1$\", r\"$2$\", r\"$3$\",r\"$4$\"]\n",
    "R_max = 200.0 * np.max(alpha_values * t_true)\n",
    "\n",
    "small_radii = np.linspace(0.25, 40, 15)\n",
    "large_radii = np.linspace(50, R_max, 10)\n",
    "radii_rs_run = np.unique(np.concatenate([small_radii, large_radii]))\n",
    "RS_K_angles = 60\n",
    "\n",
    "print(\"mu_hat =\", mu_hat)\n",
    "print(\"R_max =\", R_max)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "91e86ec9",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Known direction, unknown magnitude:\n",
    "# directions near (1,0) and (0,1)\n",
    "\n",
    "\n",
    "\n",
    "n_dirs = 50\n",
    "cos_threshold = 0.9\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1f5f3027",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Generate direction groups in the first quadrant\n",
    "\n",
    "theta_max = np.arccos(cos_threshold)\n",
    "\n",
    "# Low alignment: close to e1 = (1, 0)\n",
    "theta_low = np.random.uniform(\n",
    "    0.0, theta_max, size=n_dirs\n",
    ")\n",
    "dirs_low = np.column_stack([\n",
    "    np.cos(theta_low),\n",
    "    np.sin(theta_low)\n",
    "])\n",
    "\n",
    "# High alignment: close to e2 = (0, 1)\n",
    "theta_high = np.random.uniform(\n",
    "    np.pi / 2 - theta_max,\n",
    "    np.pi / 2,\n",
    "    size=n_dirs\n",
    ")\n",
    "dirs_high = np.column_stack([\n",
    "    np.cos(theta_high),\n",
    "    np.sin(theta_high)\n",
    "])\n",
    "\n",
    "direction_groups = {\n",
    "    \"Low alignment\": dirs_low,\n",
    "    \"High alignment\": dirs_high,\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2cf07d92",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Compute ERM once\n",
    "\n",
    "q_erm, erm_loss, _ = solve_erm_gaussian(\n",
    "    mu_hat=mu_hat,\n",
    "    Sigma=Sigma,\n",
    "    h=h,\n",
    "    b=b,\n",
    "    C=C\n",
    ")\n",
    "\n",
    "print(\"q_ERM =\", q_erm)\n",
    "print(\"ERM nominal loss =\", erm_loss)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d2575498",
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "# Pre-compute DRO for each assumed magnitude\n",
    "# DRO only depends on alpha * t_true, not on direction\n",
    "\n",
    "\n",
    "dro_solutions = {}\n",
    "q0_dro = q_erm.copy()\n",
    "\n",
    "for alpha in tqdm(alpha_values, desc=\"Solving DRO\"):\n",
    "    r_assumed = alpha * t_true\n",
    "    \n",
    "    q_dro, _, _ = solve_gdro_grid(\n",
    "        mu_hat=mu_hat,\n",
    "        Sigma=Sigma,\n",
    "        h=h,\n",
    "        b=b,\n",
    "        C=C,\n",
    "        r=r_assumed,\n",
    "        K=K_dro,\n",
    "        q0=q0_dro\n",
    "    )\n",
    "    \n",
    "    dro_solutions[alpha] = q_dro\n",
    "    q0_dro = q_dro.copy()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0a09baed",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Solve RS for each direction and evaluate DRO-ERM / RS-ERM\n",
    "\n",
    "diff_results = {\n",
    "    group_name: {\"DRO\": [], \"RS\": []}\n",
    "    for group_name in direction_groups\n",
    "}\n",
    "\n",
    "total_jobs = len(direction_groups) * len(alpha_values) * n_dirs\n",
    "\n",
    "with tqdm(total=total_jobs, desc=\"RS + evaluation\") as pbar:\n",
    "    for group_name, dirs in direction_groups.items():\n",
    "        \n",
    "        for alpha in alpha_values:\n",
    "            t_assumed = alpha * t_true\n",
    "            q_dro = dro_solutions[alpha]\n",
    "            \n",
    "            dro_diffs = []\n",
    "            rs_diffs = []\n",
    "            \n",
    "            for u in dirs:\n",
    "                # True target mean\n",
    "                mu_T = mu_S + t_true * u\n",
    "                \n",
    "                # Assumed shifted mean for RS tau calibration\n",
    "                mu_assumed = mu_hat + t_assumed * u\n",
    "                tau = expected_newsvendor_loss(q_erm, mu_assumed, Sigma, h, b)\n",
    "                \n",
    "                # RS solution\n",
    "                q_rs, k_rs, rs_info = solve_rs_grid(\n",
    "                    mu_hat=mu_hat,\n",
    "                    Sigma=Sigma,\n",
    "                    h=h,\n",
    "                    b=b,\n",
    "                    C=C,\n",
    "                    tau=tau,\n",
    "                    radii=radii_rs_run,\n",
    "                    K_angles=RS_K_angles\n",
    "                )\n",
    "                \n",
    "                # Evaluate on true target\n",
    "                loss_erm = expected_newsvendor_loss(q_erm, mu_T, Sigma, h, b)\n",
    "                loss_dro = expected_newsvendor_loss(q_dro, mu_T, Sigma, h, b)\n",
    "                loss_rs  = expected_newsvendor_loss(q_rs,  mu_T, Sigma, h, b)\n",
    "                \n",
    "                dro_diffs.append(loss_dro - loss_erm)\n",
    "                rs_diffs.append(loss_rs - loss_erm)\n",
    "                \n",
    "                pbar.update(1)\n",
    "            \n",
    "            diff_results[group_name][\"DRO\"].append(np.array(dro_diffs))\n",
    "            diff_results[group_name][\"RS\"].append(np.array(rs_diffs))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "66055af5",
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "\n",
    "# Boxplot: DRO-ERM and RS-ERM\n",
    "\n",
    "methods = [\"DRO - ERM\", \"RS - ERM\"]\n",
    "method_colors = [\"skyblue\", \"lightcoral\"]\n",
    "median_colors = [\"darkblue\", \"darkred\"]\n",
    "\n",
    "fig, axes = plt.subplots(1, 2, figsize=(12, 4.5), sharey=True)\n",
    "\n",
    "group_gap = 3\n",
    "width = 0.7\n",
    "\n",
    "subplot_titles = [\"Low alignment\", \"High alignment\"]\n",
    "\n",
    "for ax, (subplot_title, (group_name, res)) in zip(axes, zip(subplot_titles, diff_results.items())):\n",
    "    \n",
    "    data = []\n",
    "    positions = []\n",
    "    colors = []\n",
    "    med_colors = []\n",
    "    \n",
    "    for i, alpha in enumerate(alpha_values):\n",
    "        center = i * group_gap\n",
    "        \n",
    "        diff_data = [\n",
    "            res[\"DRO\"][i],\n",
    "            res[\"RS\"][i],\n",
    "        ]\n",
    "        \n",
    "        for j in range(2):\n",
    "            pos = center + (j - 0.5) * width\n",
    "            positions.append(pos)\n",
    "            data.append(diff_data[j])\n",
    "            colors.append(method_colors[j])\n",
    "            med_colors.append(median_colors[j])\n",
    "    \n",
    "    bp = ax.boxplot(\n",
    "        data,\n",
    "        positions=positions,\n",
    "        widths=0.55,\n",
    "        patch_artist=True,\n",
    "        showfliers=False\n",
    "    )\n",
    "    \n",
    "    for patch, color in zip(bp[\"boxes\"], colors):\n",
    "        patch.set_facecolor(color)\n",
    "    \n",
    "    for median, color in zip(bp[\"medians\"], med_colors):\n",
    "        median.set_color(color)\n",
    "        median.set_linewidth(2)\n",
    "    \n",
    "    ax.axhline(0, color=\"black\", linestyle=\"--\", linewidth=1)\n",
    "    \n",
    "    ax.set_xticks([i * group_gap for i in range(len(alpha_values))])\n",
    "    ax.set_xticklabels(alpha_labels)\n",
    "    \n",
    "    ax.set_xlabel(r\"Misspecification ratio $\\alpha$\")\n",
    "    ax.set_title(subplot_title)\n",
    "    ax.grid(alpha=0.3, axis=\"y\")\n",
    "\n",
    "axes[0].set_ylabel(\"Target loss difference relative to ERM\")\n",
    "\n",
    "axes[0].legend(\n",
    "    [bp[\"boxes\"][0], bp[\"boxes\"][1]],\n",
    "    methods,\n",
    "    loc=\"best\"\n",
    ")\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b26b022d",
   "metadata": {},
   "outputs": [],
   "source": [
    "from pathlib import Path\n",
    "\n",
    "save_path = Path(\"unknown_magnitude_known_direction_boxplot_new.pdf\")\n",
    "\n",
    "fig.savefig(save_path, format=\"pdf\", bbox_inches=\"tight\", dpi=300)\n",
    "\n",
    "print(\"Saved to:\", save_path)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/simulation.py <==
#!/usr/bin/env python
# coding: utf-8

# In[ ]:


import numpy as np

from scipy.stats import norm
from scipy.optimize import minimize
from scipy.special import logsumexp


# In[ ]:


def expected_newsvendor_loss(q, mu, Sigma, h, b):
    """
    L(q, mu) = E_{D ~ N(mu, Sigma)}[sum_j h_j(q_j-D_j)_+ + b_j(D_j-q_j)_+].

    Parameters
    ----------
    q : array, shape (d,)
        Order quantity.
    mu : array, shape (d,)
        Gaussian demand mean.
    Sigma : array, shape (d,d)
        Fixed covariance matrix.
    h : array, shape (d,)
        Overage costs.
    b : array, shape (d,)
        Underage costs.
    """
    q = np.asarray(q, dtype=float)
    mu = np.asarray(mu, dtype=float)
    h = np.asarray(h, dtype=float)
    b = np.asarray(b, dtype=float)

    sigma = np.sqrt(np.diag(Sigma))
    z = (q - mu) / sigma

    Phi = norm.cdf(z)
    phi = norm.pdf(z)

    overage = (q - mu) * Phi + sigma * phi
    underage = (mu - q) * norm.cdf(-z) + sigma * phi

    return np.sum(h * overage + b * underage)


def grad_q_expected_newsvendor_loss(q, mu, Sigma, h, b):
    """
    Gradient of L(q, mu) w.r.t. q.
    For each coordinate:
        dL/dq_j = h_j Phi(z_j) - b_j Phi(-z_j).
    """
    q = np.asarray(q, dtype=float)
    mu = np.asarray(mu, dtype=float)
    h = np.asarray(h, dtype=float)
    b = np.asarray(b, dtype=float)

    sigma = np.sqrt(np.diag(Sigma))
    z = (q - mu) / sigma

    return h * norm.cdf(z) - b * norm.cdf(-z)


def project_to_capacity(q, C=None):
    """
    Simple feasible initialization: q >= 0 and optionally sum(q) <= C.
    """
    q = np.maximum(np.asarray(q, dtype=float), 0.0)

    if C is not None and np.sum(q) > C:
        q = q * (C / np.sum(q))

    return q


def make_q_constraints(C=None):
    """
    Constraints for q:
        q_j >= 0 is handled by bounds.
        sum(q) <= C is handled here if C is not None.
    """
    constraints = []

    if C is not None:
        constraints.append({
            "type": "ineq",
            "fun": lambda q: C - np.sum(q)
        })

    return constraints


def smooth_max(values, temperature=None):
    """
    Smooth approximation to max.
    If temperature is None or <= 0, return exact max.
    """
    values = np.asarray(values, dtype=float)

    if temperature is None or temperature <= 0:
        return np.max(values)

    return temperature * logsumexp(values / temperature)


# In[ ]:


#### ERM 

def solve_erm_gaussian(mu_hat, Sigma, h, b, C=None, q0=None):
    """
    Solve:
        min_{q in Q} L(q, mu_hat),
    where Q = {q >= 0, sum(q) <= C} if C is provided.
    """
    mu_hat = np.asarray(mu_hat, dtype=float)
    d = len(mu_hat)

    h = np.asarray(h, dtype=float)
    b = np.asarray(b, dtype=float)

    sigma = np.sqrt(np.diag(Sigma))

    if q0 is None:
        critical = b / (b + h)
        q0 = mu_hat + sigma * norm.ppf(critical)
        q0 = project_to_capacity(q0, C)

    bounds = [(0.0, None) for _ in range(d)]
    constraints = make_q_constraints(C)

    def obj(q):
        return expected_newsvendor_loss(q, mu_hat, Sigma, h, b)

    def jac(q):
        return grad_q_expected_newsvendor_loss(q, mu_hat, Sigma, h, b)

    res = minimize(
        obj,
        q0,
        method="SLSQP",
        jac=jac,
        bounds=bounds,
        constraints=constraints,
        options={"ftol": 1e-10, "maxiter": 1000}
    )

    if not res.success:
        print("[ERM warning]", res.message)

    q_erm = project_to_capacity(res.x, C)
    erm_loss = expected_newsvendor_loss(q_erm, mu_hat, Sigma, h, b)

    info = {
        "success": res.success,
        "message": res.message,
        "nominal_loss": erm_loss,
        "raw_result": res
    }

    return q_erm, erm_loss, info


# In[ ]:


## DRO 
def make_circle_means(mu_hat, r, K=360):
    """
    Boundary grid for the 2D mean ball:
        mu(theta) = mu_hat + r (cos theta, sin theta).
    """
    mu_hat = np.asarray(mu_hat, dtype=float)

    if len(mu_hat) != 2:
        raise ValueError("make_circle_means currently assumes d=2.")

    angles = np.linspace(0.0, 2.0 * np.pi, K, endpoint=False)
    dirs = np.column_stack([np.cos(angles), np.sin(angles)])
    mus = mu_hat[None, :] + r * dirs

    return mus, angles


def solve_gdro_grid(mu_hat, Sigma, h, b, C=None, r=0.0, K=360,
                    q0=None, smooth_temperature=None):
    """
    Solve Gaussian-family DRO approximately by discretizing the boundary:
        min_q max_{theta in grid} L(q, mu_hat + r u(theta)).

    For r = 0, this returns ERM.
    """
    mu_hat = np.asarray(mu_hat, dtype=float)
    d = len(mu_hat)

    if r <= 0:
        q_erm, erm_loss, erm_info = solve_erm_gaussian(mu_hat, Sigma, h, b, C=C, q0=q0)
        info = {
            "success": True,
            "message": "r <= 0, returned ERM.",
            "dro_loss": erm_loss,
            "mus_grid": np.array([mu_hat]),
            "angles": np.array([0.0]),
            "erm_info": erm_info
        }
        return q_erm, erm_loss, info

    if q0 is None:
        q_erm, _, _ = solve_erm_gaussian(mu_hat, Sigma, h, b, C=C)
        q0 = q_erm

    mus_grid, angles = make_circle_means(mu_hat, r, K=K)

    bounds = [(0.0, None) for _ in range(d)]
    constraints = make_q_constraints(C)

    def robust_losses(q):
        return np.array([
            expected_newsvendor_loss(q, mu, Sigma, h, b)
            for mu in mus_grid
        ])

    def obj(q):
        vals = robust_losses(q)
        return smooth_max(vals, temperature=smooth_temperature)

    res = minimize(
        obj,
        q0,
        method="SLSQP",
        bounds=bounds,
        constraints=constraints,
        options={"ftol": 1e-9, "maxiter": 1000}
    )

    if not res.success:
        print("[DRO warning]", res.message)

    q_dro = project_to_capacity(res.x, C)
    dro_loss = np.max(robust_losses(q_dro))

    info = {
        "success": res.success,
        "message": res.message,
        "dro_loss": dro_loss,
        "mus_grid": mus_grid,
        "angles": angles,
        "raw_result": res
    }

    return q_dro, dro_loss, info


# In[ ]:


# RS

def make_polar_mean_grid(mu_hat, radii, K_angles=180):
    """
    Grid over means:
        mu = mu_hat + rho (cos theta, sin theta),
    for rho in radii and theta in angle grid.

    Returns
    -------
    mus : array, shape (len(radii)*K_angles, 2)
    rhos : array, shape (len(radii)*K_angles,)
    """
    mu_hat = np.asarray(mu_hat, dtype=float)

    if len(mu_hat) != 2:
        raise ValueError("make_polar_mean_grid currently assumes d=2.")

    radii = np.asarray(radii, dtype=float)
    radii = radii[radii > 0]

    angles = np.linspace(0.0, 2.0 * np.pi, K_angles, endpoint=False)
    dirs = np.column_stack([np.cos(angles), np.sin(angles)])

    mus_list = []
    rho_list = []

    for rho in radii:
        mus_rho = mu_hat[None, :] + rho * dirs
        mus_list.append(mus_rho)
        rho_list.append(np.full(K_angles, rho))

    mus = np.vstack(mus_list)
    rhos = np.concatenate(rho_list)

    return mus, rhos

def solve_rs_grid(mu_hat, Sigma, h, b, C=None, tau=None,
                  radii=None, R_max=None, n_radii=30, K_angles=180,
                  q0=None, smooth_temperature=None, tol=1e-7):
    """
    Approximate Gaussian-family RS:

        min_q sup_{mu != mu_hat} [L(q, mu)-tau]_+ / ||mu-mu_hat||_2

    subject to nominal feasibility:

        L(q, mu_hat) <= tau.

    The threshold tau is supplied directly as a hyperparameter.

    If tau < L(q_ERM, mu_hat), return ERM directly.
    If the solver fails or the returned solution violates nominal feasibility,
    return ERM as a safe fallback.
    """
    mu_hat = np.asarray(mu_hat, dtype=float)
    d = len(mu_hat)


    q_erm, erm_loss, erm_info = solve_erm_gaussian(
        mu_hat, Sigma, h, b, C=C, q0=q0
    )

    if tau is None:
        raise ValueError("Please provide tau directly as the RS hyperparameter.")

    tau = float(tau)


    if tau < erm_loss - tol:
        print("[RS info] tau is smaller than ERM nominal loss; returned ERM.")

        # k value of ERM under this tau is not really meaningful if tau < erm_loss,
        # so we set it to np.inf to indicate infeasibility.
        info = {
            "success": False,
            "fallback_to_erm": True,
            "fallback_reason": "tau_below_erm_loss",
            "tau": tau,
            "k_hat": np.inf,
            "nominal_loss": erm_loss,
            "q_erm": q_erm,
            "erm_loss": erm_loss,
            "erm_info": erm_info,
            "mus_grid": None,
            "rho_grid": None,
            "raw_result": None
        }

        return q_erm, np.inf, info

    # build mean grid for RS
    if radii is None:
        if R_max is None:
            sigma_max = np.sqrt(np.max(np.diag(Sigma)))
            R_max = 6.0 * sigma_max

        radii = np.linspace(R_max / n_radii, R_max, n_radii)

    mus_grid, rho_grid = make_polar_mean_grid(
        mu_hat, radii, K_angles=K_angles
    )

    bounds = [(0.0, None) for _ in range(d)]
    constraints = make_q_constraints(C)

    # Nominal feasibility: L(q, mu_hat) <= tau
    constraints.append({
        "type": "ineq",
        "fun": lambda q: tau - expected_newsvendor_loss(q, mu_hat, Sigma, h, b)
    })

    def rs_ratios(q):
        losses = np.array([
            expected_newsvendor_loss(q, mu, Sigma, h, b)
            for mu in mus_grid
        ])
        return np.maximum(losses - tau, 0.0) / rho_grid

    def obj(q):
        vals = rs_ratios(q)
        return smooth_max(vals, temperature=smooth_temperature)

    # Start from ERM, which is feasible because tau >= erm_loss
    res = minimize(
        obj,
        q_erm,
        method="SLSQP",
        bounds=bounds,
        constraints=constraints,
        options={"ftol": 1e-9, "maxiter": 1500}
    )

    if not res.success:
        print("[RS warning] solver failed; returned ERM.")

        k_erm = obj(q_erm)

        info = {
            "success": False,
            "fallback_to_erm": True,
            "fallback_reason": "solver_failed",
            "message": res.message,
            "tau": tau,
            "k_hat": k_erm,
            "nominal_loss": erm_loss,
            "q_erm": q_erm,
            "erm_loss": erm_loss,
            "erm_info": erm_info,
            "mus_grid": mus_grid,
            "rho_grid": rho_grid,
            "raw_result": res
        }

        return q_erm, k_erm, info

    q_rs = project_to_capacity(res.x, C)
    nominal_loss = expected_newsvendor_loss(q_rs, mu_hat, Sigma, h, b)

    if nominal_loss > tau + tol:
        print("[RS warning] nominal feasibility violated; returned ERM.")

        k_erm = obj(q_erm)

        info = {
            "success": False,
            "fallback_to_erm": True,
            "fallback_reason": "nominal_feasibility_violated",
            "message": "L(q_RS, mu_hat) > tau.",
            "tau": tau,
            "k_hat": k_erm,
            "nominal_loss": erm_loss,
            "q_erm": q_erm,
            "erm_loss": erm_loss,
            "erm_info": erm_info,
            "mus_grid": mus_grid,
            "rho_grid": rho_grid,
            "raw_result": res
        }

        return q_erm, k_erm, info

    k_hat = obj(q_rs)

    info = {
        "success": True,
        "fallback_to_erm": False,
        "fallback_reason": None,
        "message": res.message,
        "tau": tau,
        "k_hat": k_hat,
        "nominal_loss": nominal_loss,
        "q_erm": q_erm,
        "erm_loss": erm_loss,
        "erm_info": erm_info,
        "mus_grid": mus_grid,
        "rho_grid": rho_grid,
        "raw_result": res
    }

    return q_rs, k_hat, info


# In[ ]:


# Target loss evaluation

def evaluate_target_risk(q, mu_T, Sigma, h, b):
    """
    Evaluate true target risk L(q, mu_T).
    """
    return expected_newsvendor_loss(q, mu_T, Sigma, h, b)


# ## Two-Product Gaussian Newsvendor Model
# 
# We consider a two-product newsvendor problem. The order quantity is
# 
# $$
# q=(q_1,q_2)\in \mathcal Q,
# \qquad 
# \mathcal Q=\{q\in\mathbb R_+^2:q_1+q_2\le C\}.
# $$
# 
# The random demand is
# 
# $$
# D=(D_1,D_2)\sim N(\mu,\Sigma),
# $$
# 
# where $\Sigma$ is fixed and the mean vector $\mu$ may shift.
# 
# The loss is
# 
# $$
# \ell(q,D)
# =
# \sum_{j=1}^2
# h_j(q_j-D_j)_+
# +
# b_j(D_j-q_j)_+,
# $$
# 
# where $h_j$ is the overage cost and $b_j$ is the underage cost.
# 
# For a Gaussian demand distribution $N(\mu,\Sigma)$, define the expected loss
# 
# $$
# L(q,\mu)
# =
# \mathbb E_{D\sim N(\mu,\Sigma)}[\ell(q,D)].
# $$
# 
# Given source samples, we estimate the source mean by
# 
# $$
# \hat\mu=\frac1n\sum_{i=1}^n D_i.
# $$
# 
# ### ERM
# 
# The empirical/nominal decision is
# 
# $$
# q_{\mathrm{ERM}}
# =
# \arg\min_{q\in\mathcal Q} L(q,\hat\mu).
# $$
# 
# ### Gaussian-Family DRO
# 
# We restrict the ambiguity set to Gaussian distributions with the same covariance:
# 
# $$
# \mathcal U_r^G(\hat\mu)
# =
# \{N(\mu,\Sigma):\|\mu-\hat\mu\|_2\le r\}.
# $$
# 
# The DRO decision is
# 
# $$
# q_{\mathrm{DRO}}(r)
# =
# \arg\min_{q\in\mathcal Q}
# \sup_{\|\mu-\hat\mu\|_2\le r}
# L(q,\mu).
# $$
# 
# Here $r$ controls the size of the mean-shift uncertainty. Larger $r$ means the decision hedges against larger demand shifts.
# 
# ### Shift Geometry
# 
# For two Gaussian distributions with the same covariance,
# 
# $$
# W_1\bigl(N(\mu_1,\Sigma),N(\mu_2,\Sigma)\bigr)
# =
# \|\mu_1-\mu_2\|_2.
# $$
# 
# Thus, in this experiment, the DRO radius $r$ and the true source-target shift size are measured in the same $W_1$ geometry.
# 
# If
# 
# $$
# \mu_T=\mu_S+t u,
# \qquad \|u\|_2=1,
# $$
# 
# then
# 
# $$
# W_1(P_S,P_T)=t.
# $$
# 
# This allows us to control the shift magnitude $t$ and direction $u$ explicitly.

# known magnitude, unknown direction
# 

# In[ ]:


import numpy as np
import matplotlib.pyplot as plt
from tqdm.notebook import tqdm



np.random.seed(121)

mu_S = np.array([50.0, 50.0])

Sigma = 2.0**2 * np.array([
    [1.0, 0.3],
    [0.3, 1.0]
])

h = np.array([1.0, 1.0])
b = np.array([3.0,5.0])
C = 105.0

n = 500
samples = np.random.multivariate_normal(mu_S, Sigma, size=n)
mu_hat = samples.mean(axis=0)


r_values = np.array([4.0, 8.0, 12.0, 16.0, 20.0])

# DRO / tau / evaluation grids
K_dro = 180
K_tau = 360
K_eval = 500

# RS bounded region: 20 times the largest experimental radius
R_max = 200 * np.max(r_values)

# Coarse RS grid first; increase later if needed
RS_n_radii = 10
RS_K_angles = 60

print("mu_S   =", mu_S)
print("mu_hat =", mu_hat)
print("R_max for RS =", R_max)


# In[ ]:



def compute_tau_r(q_erm, mu_hat, Sigma, h, b, r, K=360):
    """
    tau_r = sup_{||mu - mu_hat|| <= r} L(q_ERM, mu).

    In 2D, approximate by searching the boundary circle.
    """
    if r <= 0:
        return expected_newsvendor_loss(q_erm, mu_hat, Sigma, h, b)
    
    angles = np.linspace(0.0, 2.0 * np.pi, K, endpoint=False)
    dirs = np.column_stack([np.cos(angles), np.sin(angles)])
    mus = mu_hat[None, :] + r * dirs
    
    losses = expected_newsvendor_loss_many(q_erm, mus, Sigma, h, b)
    return float(np.max(losses))


def make_target_means(mu_S, r, K=500):
    """
    Generate K target means on the surface:
        mu_T = mu_S + r u(theta).
    """
    angles = np.linspace(0.0, 2.0 * np.pi, K, endpoint=False)
    dirs = np.column_stack([np.cos(angles), np.sin(angles)])
    mus_T = mu_S[None, :] + r * dirs
    return mus_T


# In[ ]:




q_erm, erm_loss, erm_info = solve_erm_gaussian(
    mu_hat=mu_hat,
    Sigma=Sigma,
    h=h,
    b=b,
    C=C
)

print("q_ERM =", q_erm)
print("ERM nominal loss =", erm_loss)


# In[ ]:


def expected_newsvendor_loss_many(q, mus, Sigma, h, b):
    """
    Vectorized version of expected_newsvendor_loss.

    q: shape (d,)
    mus: shape (m, d)
    return: losses, shape (m,)
    """
    q = np.asarray(q, dtype=float)
    mus = np.asarray(mus, dtype=float)
    h = np.asarray(h, dtype=float)
    b = np.asarray(b, dtype=float)

    sigma = np.sqrt(np.diag(Sigma))
    z = (q[None, :] - mus) / sigma[None, :]

    Phi = norm.cdf(z)
    phi = norm.pdf(z)

    overage = (q[None, :] - mus) * Phi + sigma[None, :] * phi
    underage = (mus - q[None, :]) * norm.cdf(-z) + sigma[None, :] * phi

    return np.sum(h[None, :] * overage + b[None, :] * underage, axis=1)

all_losses = {
    "ERM": [],
    "DRO": [],
    "RS": []
}

q_solutions = {
    "ERM": [],
    "DRO": [],
    "RS": []
}

tau_values = []
k_rs_values = []

q0_dro = q_erm.copy()

for r in tqdm(r_values, desc="Known magnitude / unknown direction"):
    
    # ----- DRO -----
    q_dro, dro_robust_loss, dro_info = solve_gdro_grid(
        mu_hat=mu_hat,
        Sigma=Sigma,
        h=h,
        b=b,
        C=C,
        r=r,
        K=K_dro,
        q0=q0_dro
    )
    q0_dro = q_dro.copy()
    
    # ----- RS tau calibration -----
    tau_r = compute_tau_r(
        q_erm=q_erm,
        mu_hat=mu_hat,
        Sigma=Sigma,
        h=h,
        b=b,
        r=r,
        K=K_tau
    )
    tau_values.append(tau_r)
    
    # ----- RS -----
    q_rs, k_rs, rs_info = solve_rs_grid(
        mu_hat=mu_hat,
        Sigma=Sigma,
        h=h,
        b=b,
        C=C,
        tau=tau_r,
        R_max=R_max,
        n_radii=RS_n_radii,
        K_angles=RS_K_angles
    )
    k_rs_values.append(k_rs)
    
    # ----- Evaluation on 500 target directions -----
    mus_T = make_target_means(mu_S, r, K=K_eval)
    
    losses_erm = expected_newsvendor_loss_many(q_erm, mus_T, Sigma, h, b)
    losses_dro = expected_newsvendor_loss_many(q_dro, mus_T, Sigma, h, b)
    losses_rs  = expected_newsvendor_loss_many(q_rs,  mus_T, Sigma, h, b)
    
    all_losses["ERM"].append(losses_erm)
    all_losses["DRO"].append(losses_dro)
    all_losses["RS"].append(losses_rs)
    
    q_solutions["ERM"].append(q_erm)
    q_solutions["DRO"].append(q_dro)
    q_solutions["RS"].append(q_rs)
    
    print(f"\nr = {r:.1f}")
    print("tau_r =", tau_r)
    print("q_DRO =", q_dro)
    print("q_RS  =", q_rs)
    print("k_RS  =", k_rs)
    print("RS fallback =", rs_info["fallback_to_erm"])


# In[ ]:



methods = ["ERM", "DRO", "RS"]
method_colors = ["lightgray", "skyblue", "lightgreen"]

data = []
positions = []
colors = []

group_gap = 4
width = 0.7

for i, r in enumerate(r_values):
    center = i * group_gap
    
    for j, method in enumerate(methods):
        pos = center + (j - 1) * width
        positions.append(pos)
        data.append(all_losses[method][i])
        colors.append(method_colors[j])

fig, ax = plt.subplots(figsize=(9, 4.5))

bp = ax.boxplot(
    data,
    positions=positions,
    widths=0.55,
    patch_artist=True,
    showfliers=False
)

for patch, color in zip(bp["boxes"], colors):
    patch.set_facecolor(color)

ax.set_xticks([i * group_gap for i in range(len(r_values))])
ax.set_xticklabels([str(int(r)) for r in r_values])

ax.set_xlabel("Shift magnitude r")
ax.set_ylabel("Target loss")
ax.set_title("Known magnitude, unknown direction")

ax.grid(alpha=0.3, axis="y")

ax.legend(
    [bp["boxes"][0], bp["boxes"][1], bp["boxes"][2]],
    methods,
    loc="best"
)

plt.show()


# In[ ]:


methods = ["DRO - ERM", "RS - ERM"]
method_colors = ["skyblue", "lightcoral"]
median_colors = ["darkblue", "darkred"]

data = []
positions = []
colors = []
med_colors = []

group_gap = 3
width = 0.7

for i, r in enumerate(r_values):
    center = i * group_gap
    
    # Difference relative to ERM
    dro_minus_erm = all_losses["DRO"][i] - all_losses["ERM"][i]
    rs_minus_erm  = all_losses["RS"][i]  - all_losses["ERM"][i]
    
    diff_data = [dro_minus_erm, rs_minus_erm]
    
    for j, method in enumerate(methods):
        pos = center + (j - 0.5) * width
        positions.append(pos)
        data.append(diff_data[j])
        colors.append(method_colors[j])
        med_colors.append(median_colors[j])

fig, ax = plt.subplots(figsize=(9, 4.5))

bp = ax.boxplot(
    data,
    positions=positions,
    widths=0.55,
    patch_artist=True,
    showfliers=False
)

for patch, color in zip(bp["boxes"], colors):
    patch.set_facecolor(color)

for median, color in zip(bp["medians"], med_colors):
    median.set_color(color)
    median.set_linewidth(2)

ax.axhline(0, color="black", linestyle="--", linewidth=1)

ax.set_xticks([i * group_gap for i in range(len(r_values))])
ax.set_xticklabels([str(int(r)) for r in r_values])

ax.set_xlabel("Shift magnitude r")
ax.set_ylabel("Target loss difference relative to ERM")
ax.set_title("Distribution of Test Loss Across 500 Shift Directions")

ax.grid(alpha=0.3, axis="y")

ax.legend(
    [bp["boxes"][0], bp["boxes"][1]],
    methods,
    loc="best"
)

plt.show()


# In[ ]:


from pathlib import Path

save_path = Path("known_magnitude_unknown_direction_boxplot.pdf")

fig.savefig(save_path, format="pdf", bbox_inches="tight", dpi=300)

print("Saved to:", save_path)


# Known direction, unknown magnitude

# In[ ]:


import numpy as np
import matplotlib.pyplot as plt
from tqdm.notebook import tqdm


np.random.seed(123)

Sigma = 2.0**2 * np.array([
    [1.0, 0.3],
    [0.3, 1.0]
])

h = np.array([1.0, 1.0])
b = np.array([3.0,5.0])
C = 80.0

n = 100
samples = np.random.multivariate_normal(mu_S, Sigma, size=n)
mu_hat = samples.mean(axis=0)

t_true = 16.0



directions = {
    r"$u=(1,0)$": np.array([1.0, 0.0]),
    r"$u=(0,1)$": np.array([0.0, 1.0]),
}

K_dro = 180

# RS numerical region: 200 times largest assumed shift
alpha_values = np.array([1/3, 2/3, 1.0, 2.0 ,3.0, 4.0])
alpha_labels = [r"$1/3$", r"$2/3$", r"$1$", r"$2$", r"$3$",r"$4$"]
R_max = 200.0 * np.max(alpha_values * t_true)

small_radii = np.linspace(0.25, 40, 15)
large_radii = np.linspace(50, R_max, 10)
radii_rs_run = np.unique(np.concatenate([small_radii, large_radii]))
RS_K_angles = 60

print("mu_hat =", mu_hat)
print("R_max =", R_max)


# In[ ]:


# Known direction, unknown magnitude:
# directions near (1,0) and (0,1)



n_dirs = 50
cos_threshold = 0.9


# In[ ]:


# Generate direction groups in the first quadrant

theta_max = np.arccos(cos_threshold)

# Low alignment: close to e1 = (1, 0)
theta_low = np.random.uniform(
    0.0, theta_max, size=n_dirs
)
dirs_low = np.column_stack([
    np.cos(theta_low),
    np.sin(theta_low)
])

# High alignment: close to e2 = (0, 1)
theta_high = np.random.uniform(
    np.pi / 2 - theta_max,
    np.pi / 2,
    size=n_dirs
)
dirs_high = np.column_stack([
    np.cos(theta_high),
    np.sin(theta_high)
])

direction_groups = {
    "Low alignment": dirs_low,
    "High alignment": dirs_high,
}


# In[ ]:


# Compute ERM once

q_erm, erm_loss, _ = solve_erm_gaussian(
    mu_hat=mu_hat,
    Sigma=Sigma,
    h=h,
    b=b,
    C=C
)

print("q_ERM =", q_erm)
print("ERM nominal loss =", erm_loss)


# In[ ]:



# Pre-compute DRO for each assumed magnitude
# DRO only depends on alpha * t_true, not on direction


dro_solutions = {}
q0_dro = q_erm.copy()

for alpha in tqdm(alpha_values, desc="Solving DRO"):
    r_assumed = alpha * t_true
    
    q_dro, _, _ = solve_gdro_grid(
        mu_hat=mu_hat,
        Sigma=Sigma,
        h=h,
        b=b,
        C=C,
        r=r_assumed,
        K=K_dro,
        q0=q0_dro
    )
    
    dro_solutions[alpha] = q_dro
    q0_dro = q_dro.copy()


# In[ ]:


# Solve RS for each direction and evaluate DRO-ERM / RS-ERM

diff_results = {
    group_name: {"DRO": [], "RS": []}
    for group_name in direction_groups
}

total_jobs = len(direction_groups) * len(alpha_values) * n_dirs

with tqdm(total=total_jobs, desc="RS + evaluation") as pbar:
    for group_name, dirs in direction_groups.items():
        
        for alpha in alpha_values:
            t_assumed = alpha * t_true
            q_dro = dro_solutions[alpha]
            
            dro_diffs = []
            rs_diffs = []
            
            for u in dirs:
                # True target mean
                mu_T = mu_S + t_true * u
                
                # Assumed shifted mean for RS tau calibration
                mu_assumed = mu_hat + t_assumed * u
                tau = expected_newsvendor_loss(q_erm, mu_assumed, Sigma, h, b)
                
                # RS solution
                q_rs, k_rs, rs_info = solve_rs_grid(
                    mu_hat=mu_hat,
                    Sigma=Sigma,
                    h=h,
                    b=b,
                    C=C,
                    tau=tau,
                    radii=radii_rs_run,
                    K_angles=RS_K_angles
                )
                
                # Evaluate on true target
                loss_erm = expected_newsvendor_loss(q_erm, mu_T, Sigma, h, b)
                loss_dro = expected_newsvendor_loss(q_dro, mu_T, Sigma, h, b)
                loss_rs  = expected_newsvendor_loss(q_rs,  mu_T, Sigma, h, b)
                
                dro_diffs.append(loss_dro - loss_erm)
                rs_diffs.append(loss_rs - loss_erm)
                
                pbar.update(1)
            
            diff_results[group_name]["DRO"].append(np.array(dro_diffs))
            diff_results[group_name]["RS"].append(np.array(rs_diffs))


# In[ ]:



# Boxplot: DRO-ERM and RS-ERM

methods = ["DRO - ERM", "RS - ERM"]
method_colors = ["skyblue", "lightcoral"]
median_colors = ["darkblue", "darkred"]

fig, axes = plt.subplots(1, 2, figsize=(12, 4.5), sharey=True)

group_gap = 3
width = 0.7

subplot_titles = ["Low alignment", "High alignment"]

for ax, (subplot_title, (group_name, res)) in zip(axes, zip(subplot_titles, diff_results.items())):
    
    data = []
    positions = []
    colors = []
    med_colors = []
    
    for i, alpha in enumerate(alpha_values):
        center = i * group_gap
        
        diff_data = [
            res["DRO"][i],
            res["RS"][i],
        ]
        
        for j in range(2):
            pos = center + (j - 0.5) * width
            positions.append(pos)
            data.append(diff_data[j])
            colors.append(method_colors[j])
            med_colors.append(median_colors[j])
    
    bp = ax.boxplot(
        data,
        positions=positions,
        widths=0.55,
        patch_artist=True,
        showfliers=False
    )
    
    for patch, color in zip(bp["boxes"], colors):
        patch.set_facecolor(color)
    
    for median, color in zip(bp["medians"], med_colors):
        median.set_color(color)
        median.set_linewidth(2)
    
    ax.axhline(0, color="black", linestyle="--", linewidth=1)
    
    ax.set_xticks([i * group_gap for i in range(len(alpha_values))])
    ax.set_xticklabels(alpha_labels)
    
    ax.set_xlabel(r"Misspecification ratio $\alpha$")
    ax.set_title(subplot_title)
    ax.grid(alpha=0.3, axis="y")

axes[0].set_ylabel("Target loss difference relative to ERM")

axes[0].legend(
    [bp["boxes"][0], bp["boxes"][1]],
    methods,
    loc="best"
)

plt.tight_layout()
plt.show()


# In[ ]:


from pathlib import Path

save_path = Path("unknown_magnitude_known_direction_boxplot_new.pdf")

fig.savefig(save_path, format="pdf", bbox_inches="tight", dpi=300)

print("Saved to:", save_path)


